Predictions for bottomonia suppression in 5.023 TeV Pb-Pb collisions

We compute the suppression of the bottomonia states Upsilon(1S), Upsilon(2S), Upsilon(3S), chi_b(1P), chi_b(2P), and chi_b(3P) states in Large Hadron Collider (LHC) sqrt(s_NN)) = 5.023 TeV Pb-Pb collisions. For the background evolution we use 3+1d anisotropic hydrodynamics with conditions extrapolated from sqrt(s_NN) = 2.76 TeV and we self-consistently compute bottomonia decay rates including non-equilibrium corrections to the interaction potential. For our final results, we make predictions for R_AA as function of centrality, rapidity, and p_T for the Upsilon(1S) and Upsilon(2S) states, including feed down effects. In order to assess the dependence on some of the model assumptions, we vary the shear viscosity-to-entropy density ratio, 4 pi eta/s = (1, 2, 3), and the initial momentum-space anisotropy parameter, xi_0 = (0, 10, 50), while holding the total light hadron multiplicity fixed.

==> anc/inclusiveNpart/2760/Xi0_0/Y1SNpart2760Xi0.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9911282343203401	0.9911618534947925	0.9911672824280326
1	0.9916470387288063	0.9916221707843562	0.9916181550280966
2	0.9910774619383669	0.9911168049083245	0.9911231581386123
3	0.9894195039490217	0.9896457558666976	0.9896822917595792
4	0.9867038844144969	0.9872545787620597	0.9873597471592968
5	0.983102324129325	0.9841979235484957	0.9845143492025468
6	0.978641441608604	0.9805152636262183	0.9812017194877886
7	0.9733212368523332	0.9762065989952275	0.9774218580150216
8	0.9673776902081104	0.9715318316461277	0.9734296619939492
9	0.9612791064755876	0.9670067390615733	0.9697309768813528
10	0.9550382529625354	0.9626453827883753	0.9663395934490466
11	0.9486551296689536	0.9584477628265333	0.9632555116970294
12	0.9421373205885282	0.9543983758216352	0.9604650856538444
13	0.9355674488758188	0.9503283218377336	0.9578196504793645
14	0.9289681476600808	0.9461913337708672	0.9552784821106998
15	0.9223394169413146	0.941987411621036	0.9528415805478507
16	0.9156812567195203	0.9377165553882403	0.9505089457908176
17	0.9089936669946973	0.9333787650724793	0.9482805778396
18	0.902280029118137	0.9289759903950134	0.9461526040102255
19	0.8956453087577687	0.9245687556186744	0.9440048064297525
20	0.8891392257536841	0.920185729704744	0.9417802406368476
21	0.8827617801058831	0.9158269126532218	0.9394789066315106
22	0.8765129718143656	0.9114923044641082	0.9371008044137419
23	0.8703928008791318	0.9071819051374026	0.9346459339835408
24	0.8644012673001815	0.9028957146731057	0.932114295340908
25	0.8585383710775149	0.8986337330712169	0.929505888485843
26	0.8528029170889259	0.8943959716481902	0.9268218200237957
27	0.8471531828988653	0.8901828254682388	0.9241007222170827
28	0.8415685144441627	0.8859944901019494	0.9213617193851686
29	0.8360489117248179	0.8818309655493219	0.9186048115280535
30	0.8305943747408312	0.8776922518103571	0.9158299986457374
31	0.8252049034922028	0.873578348885054	0.9130372807382203
32	0.8198804979789321	0.869489256773413	0.9102266578055019
33	0.8146211582010197	0.8654249754754345	0.9073981298475828
34	0.8094268841584651	0.861385504991118	0.9045516968644625
35	0.8042976758512687	0.8573708453204634	0.9016873588561409
36	0.7992334369088072	0.8533816446490611	0.8988064475229607
37	0.7942328273777156	0.8494269154584977	0.8959274790507167
38	0.7892954176091603	0.845509547552475	0.8930563905547014
39	0.7844212076031414	0.8416295409309933	0.8901931820349159
40	0.7796101973596591	0.8377868955940527	0.8873378534913596
41	0.774862386878713	0.8339816115416531	0.8844904049240326
42	0.7701777761603034	0.8302136887737939	0.8816508363329347
43	0.7655563652044302	0.826483127290476	0.878819147718066
44	0.7609981540110933	0.822789927091699	0.8759953390794265
45	0.756503142580293	0.8191340881774628	0.8731794104170164
46	0.7520713309120292	0.8155156105477679	0.8703713617308358
47	0.7477027190063017	0.8119344942026133	0.867571193020884
48	0.7433986315380887	0.8083867710957363	0.8647749901587722
49	0.7391639967539795	0.8048576787300779	0.8619681912404813
50	0.7349992794737884	0.801345824744071	0.8591494228238745
51	0.7309044796975159	0.7978512091377161	0.856318684908952
52	0.7268795974251615	0.7943738319110126	0.8534759774957138
53	0.7229246326567256	0.7909136930639612	0.8506213005841597
54	0.7190395853922079	0.7874707925965613	0.8477546541742903
55	0.7152244556316085	0.784045130508813	0.844876038266105
56	0.7114792433749274	0.7806367068007164	0.8419854528596041
57	0.7078039486221647	0.7772455214722714	0.8390828979547873
58	0.7041985713733202	0.7738715745234783	0.8361683735516547
59	0.7006631116283941	0.7705148659543367	0.8332418796502064
60	0.6971975693873863	0.767175395764847	0.8303034162504426
61	0.6938007820885812	0.7638539979114927	0.827354308624918
62	0.6904456575743224	0.7605701067866505	0.8244254407194225
63	0.6871208156034179	0.7573318859362242	0.8215297855409975
64	0.683826256175867	0.7541393353602144	0.8186673430896434
65	0.68056197929167	0.7509924550586203	0.81583811336536
66	0.6773279849508271	0.7478912450314424	0.8130420963681475
67	0.6741242731533382	0.7448357052786808	0.8102792920980058
68	0.6709508438992031	0.7418258358003351	0.8075497005549348
69	0.6678076971884218	0.7388616365964058	0.8048533217389348
70	0.6646948330209946	0.7359431076668922	0.8021901556500052
71	0.6616122513969215	0.7330702490117951	0.7995602022881467
72	0.6585599523162022	0.7302430606311139	0.796963461653359
73	0.6555379357788367	0.7274615425248486	0.7943999337456418
74	0.6525462017848254	0.7247256946929996	0.7918696185649956
75	0.6495847503341681	0.722035517135567	0.78937251611142
76	0.6466538087272233	0.7193898482872016	0.7869077789329743
77	0.6437571903112838	0.7167692009280069	0.7844611895925144
78	0.6408962562274739	0.7141666192644576	0.7820276732996015
79	0.6380710064757937	0.7115821032965542	0.7796072300542357
80	0.6352814410562431	0.7090156530242965	0.7771998598564168
81	0.6325275599688222	0.7064672684476844	0.7748055627061446
82	0.6298093632135306	0.7039369495667175	0.7724243386034194
83	0.6271268507903689	0.7014246963813967	0.7700561875482411
84	0.6244800226993368	0.6989305088917214	0.7677011095406098
85	0.6218688789404342	0.6964543870976917	0.765359104580525
86	0.6192934195136611	0.6939963309993077	0.7630301726679874
87	0.6167536444190179	0.6915563405965695	0.760714313802997
88	0.614249553656504	0.6891344158894765	0.7584115279855529
89	0.6117811472261202	0.6867305568780294	0.756121815215656
90	0.6093484251278658	0.6843447635622283	0.753845175493306
91	0.6069513873617409	0.6819770359420726	0.751581608818503
92	0.6045900339277458	0.6796273740175626	0.7493311151912468
93	0.6022643648258802	0.677295777788698	0.7470936946115375
94	0.5999743800561441	0.6749822472554793	0.7448693470793752
95	0.5977200796185379	0.672686782417906	0.7426580725947598
96	0.5955014635130611	0.6704093832759785	0.740459871157691
97	0.5933185317397142	0.6681500498296967	0.7382747427681695
98	0.5911712842984965	0.6659087820790606	0.7361026874261948
99	0.5890597211894085	0.6636855800240699	0.7339437051317667
100	0.5869838424124505	0.6614804436647251	0.7317977958848858
101	0.5849436479676218	0.6592933730010258	0.7296649596855518
102	0.5829321288135099	0.6571239563325526	0.7275458770788337
103	0.5809357607262022	0.6549713992669868	0.7254418612034845
104	0.5789542036760299	0.6528356818315034	0.7233529450747913
105	0.5769874576629931	0.6507168040261027	0.721279128692754
106	0.5750355226870915	0.6486147658507843	0.7192204120573727
107	0.5730983987483255	0.6465295673055482	0.7171767951686473
108	0.5711760858466947	0.6444612083903946	0.7151482780265779
109	0.5692685839821994	0.6424096891053236	0.7131348606311644
110	0.5673758931548394	0.6403750094503348	0.7111365429824067
111	0.5654980133646148	0.6383571694254289	0.7091533250803052
112	0.5636349446115256	0.6363561690306051	0.7071852069248592
113	0.5617866868955718	0.6343720082658636	0.7052321885160695
114	0.5599532402167533	0.6324046871312049	0.7032942698539356
115	0.5581346045750704	0.6304542056266287	0.7013714509384577
116	0.5563307799705226	0.6285205637521346	0.6994637317696356
117	0.5545417664031103	0.6266037615077232	0.6975711123474696
118	0.5527675638728335	0.6247037988933943	0.6956935926719594
119	0.551008172379692	0.6228206759091477	0.6938311727431051
120	0.5492635919236859	0.6209543925549836	0.691983852560907
121	0.5475338225048152	0.6191049488309021	0.6901516321253645
122	0.5458188641230798	0.6172723447369028	0.6883345114364782
123	0.5441187167784798	0.615456580272986	0.6865324904942476
124	0.5424333804710151	0.6136576554391517	0.684745569298673
125	0.5407628552006861	0.6118755702353997	0.6829737478497544
126	0.5391071409674922	0.6101103246617304	0.6812170261474917
127	0.5374662377714339	0.6083619187181436	0.679475404191885
128	0.5358401456125108	0.606630352404639	0.677748881982934
129	0.5342288644907232	0.604915625721217	0.6760374595206392
130	0.5326323944060708	0.6032177386678774	0.6743411368050002
131	0.5310507353585541	0.6015366912446205	0.6726599138360171
132	0.5294838873481725	0.5998724834514458	0.67099379061369
133	0.5279318503749264	0.5982251152883535	0.6693427671380189
134	0.5263946244388158	0.5965945867553437	0.6677068434090035
135	0.5248722095398404	0.5949808978524164	0.6660860194266442
136	0.5233646056780005	0.5933840485795715	0.6644802951909408
137	0.521871812853296	0.5918040389368093	0.6628896707018934
138	0.5203938310657268	0.5902408689241293	0.6613141459595018
139	0.5189298679459113	0.5886933435395617	0.6597527856298193
140	0.5174759555416928	0.5871554785657004	0.6582009058363121
141	0.5160315482674735	0.5856264511844518	0.6566578625551929
142	0.5145966461232534	0.5841062613958157	0.655123655786461
143	0.5131712491090322	0.5825949091997924	0.6535982855301169
144	0.5117553572248105	0.5810923945963817	0.6520817517861605
145	0.5103489704705876	0.5795987175855836	0.6505740545545915
146	0.5089520888463641	0.5781138781673983	0.6490751938354105
147	0.5075647123521398	0.5766378763418255	0.6475851696286171
148	0.5061868409879147	0.5751707121088655	0.6461039819342115
149	0.5048184747536886	0.5737123854685181	0.6446316307521932
150	0.5034596136494618	0.5722628964207833	0.6431681160825627
151	0.5021102576752342	0.5708222449656611	0.6417134379253203
152	0.5007704068310058	0.5693904311031517	0.6402675962804651
153	0.49944006111677636	0.5679674548332548	0.6388305911479978
154	0.4981192205325463	0.5665533161559708	0.6374024225279179
155	0.4968078850783154	0.5651480150712993	0.6359830904202262
156	0.4955060547540836	0.5637515515792404	0.6345725948249217
157	0.4942137295598511	0.5623639256797943	0.6331709357420049
158	0.4929309094956177	0.5609851373729609	0.6317781131714759
159	0.4916575945613834	0.55961518665874	0.6303941271133345
160	0.4903937847571484	0.5582540735371317	0.6290189775675806
161	0.48913948008291247	0.5569017980081362	0.6276526645342146
162	0.4878946805386758	0.5555583600717534	0.6262951880132362
163	0.4866593861244382	0.5542237597279832	0.6249465480046457
164	0.4854335968401999	0.5528979969768255	0.6236067445084428
165	0.48421731268596074	0.5515810718182806	0.6222757775246275
166	0.4830105336617208	0.5502729842523484	0.6209536470531999
167	0.48181325976748	0.5489737342790286	0.6196403530941598
168	0.48062549100323837	0.5476833218983218	0.6183358956475076
169	0.4794472273689958	0.5464017471102276	0.6170402747132429
170	0.4782784688647525	0.545129009914746	0.6157534902913661
171	0.47711921549050845	0.5438651103118769	0.6144755423818766
172	0.47596946724626343	0.5426100483016207	0.613206430984775
173	0.47482922413201767	0.5413638238839769	0.6119461561000609
174	0.4736984861477712	0.540126437058946	0.6106947177277346
175	0.4725772532935237	0.5388978878265277	0.609452115867796
176	0.47146552556927557	0.537678176186722	0.6082183505202452
177	0.4703633029750265	0.5364673021395289	0.606993421685082
178	0.4692705855107766	0.5352652656849486	0.6057773293623062
179	0.4681873731765259	0.5340720668229809	0.6045700735519184
180	0.4671121173944322	0.5328865872499293	0.6033702432730876
181	0.46604274118977856	0.531707327080906	0.602175946098174
182	0.4649792337504672	0.5305342785079666	0.6009871721757754
183	0.4639215950764978	0.5293674415311116	0.5998039215058923
184	0.46286982516787073	0.5282068161503405	0.598626194088524
185	0.461823924024586	0.527052402365654	0.5974539899236713
186	0.4607838916466433	0.5259042001770514	0.5962873090113334
187	0.4597497280340427	0.5247622095845329	0.5951261513515108
188	0.45872143318678466	0.5236264305880988	0.5939705169442033
189	0.45769900710486844	0.5224968631877489	0.5928204057894112
190	0.4566824497882946	0.521373507383483	0.5916758178871343
191	0.45567176123706293	0.5202563631753014	0.5905367532373723
192	0.4546669414511736	0.5191454305632042	0.5894032118401259
193	0.4536679904306263	0.5180407095471906	0.5882751936953942
194	0.4526749081754213	0.5169422001272616	0.587152698803178
195	0.45168769468555847	0.5158499023034165	0.5860357271634768
196	0.4507063499610378	0.5147638160756558	0.5849242787762909
197	0.4497308740018594	0.5136839414439792	0.5838183536416202
198	0.44876126680802325	0.5126102784083868	0.5827179517594648
199	0.4477975283795293	0.5115428269688787	0.5816230731298244
200	0.44683965871637754	0.5104815871254548	0.5805337177526994
201	0.4458876578185679	0.5094265588781147	0.5794498856280894
202	0.44494152568610046	0.5083777422268592	0.5783715767559946
203	0.44400126231897535	0.5073351371716878	0.5772987911364149
204	0.4430668677171923	0.5062987437126004	0.5762315287693505
205	0.44213834188075146	0.5052685618495972	0.5751697896548011
206	0.4412156848096529	0.5042445915826783	0.5741135737927673
207	0.44029889650389653	0.5032268329118436	0.5730628811832483
208	0.43938797696348236	0.502215285837093	0.5720177118262446
209	0.43848292618841056	0.5012099503584266	0.5709780657217562
210	0.43758374417868073	0.5002108264758444	0.5699439428697829
211	0.4366904309342931	0.49921791418934636	0.5689153432703247
212	0.4358029864552478	0.4982312134989324	0.5678922669233818
213	0.43492141074154467	0.4972507244046028	0.5668747138289542
214	0.43404570379318363	0.4962764469063572	0.5658626839870414
215	0.43317586561016497	0.49530838100419594	0.564856177397644
216	0.43231189619248844	0.4943465266981187	0.5638551940607619
217	0.43145379554015406	0.4933908839881257	0.5628597339763949
218	0.43060156365316204	0.4924414528742171	0.5618697971445432
219	0.4297552005315121	0.4914982333563924	0.5608853835652065
220	0.4289147061752044	0.490561225434652	0.559906493238385
221	0.4280800805842388	0.4896304291089957	0.5589331261640786
222	0.4272511331262843	0.48870564994653526	0.5579651467693557
223	0.42642626339029766	0.4877852556295015	0.5570014168820288
224	0.42560511060075107	0.4868688781897351	0.5560416799275925
225	0.4247876747576448	0.48595651762723674	0.555085935906047
226	0.42397395586097836	0.48504817394200583	0.5541341848173925
227	0.423163953910752	0.4841438471340427	0.5531864266616282
228	0.4223576689069657	0.48324353720334723	0.5522426614387551
229	0.4215551008496196	0.4823472441499196	0.5513028891487727
230	0.42075624973871334	0.48145496797375936	0.5503671097916809
231	0.4199611155742472	0.48056670867486706	0.5494353233674799
232	0.4191696983562212	0.47968246625324235	0.5485075298761697
233	0.4183819980846353	0.4788022407088854	0.5475837293177502
234	0.41759801475948927	0.47792603204179607	0.5466639216922213
235	0.4168177483807834	0.4770538402519745	0.5457481069995833
236	0.41604119894851765	0.4761856653394206	0.5448362852398361
237	0.4152683664626919	0.4753215073041344	0.5439284564129795
238	0.41449925092330614	0.4744613661461157	0.5430246205190137
239	0.4137338523303606	0.4736052418653649	0.5421247775579386
240	0.41297217068385494	0.4727531344618817	0.5412289275297544
241	0.4122142059837895	0.47190504393566624	0.5403370704344608
242	0.41145995823016407	0.4710609702867185	0.5394492062720578
243	0.4107094274229786	0.47022091351503836	0.5385653350425458
244	0.40996261356223324	0.46938487362062575	0.5376854567459244
245	0.4092195166479281	0.4685528506034812	0.5368095713821938
246	0.40848013668006283	0.46772484446360413	0.5359376789513541
247	0.4077444736586377	0.4669008552009948	0.5350697794534048
248	0.4070125275836526	0.4660808828156532	0.5342058728883466
249	0.40628429845510755	0.4652649273075791	0.5333459592561789
250	0.4055597862730026	0.4644529886767729	0.532490038556902
251	0.40483899103733767	0.4636450669232343	0.531638110790516
252	0.4041219127481128	0.4628411620469633	0.5307901759570205
253	0.403408551405328	0.4620412740479602	0.5299462340564159
254	0.4026989070089833	0.4612454029262247	0.5291062850887019
255	0.40199297955907864	0.46045354868175686	0.5282703290538788
256	0.401290769055614	0.45966571131455664	0.5274383659519463
257	0.4005922754985894	0.45888189082462416	0.5266103957829047
258	0.39989749888800497	0.4581020872119595	0.5257864185467538
259	0.3992064392238605	0.45732630047656236	0.5249664342434935
260	0.398519096506156	0.4565545306184329	0.524150442873124
261	0.3978354707348918	0.4557867776375713	0.5233384444356454
262	0.3971555619100675	0.45502304153397727	0.5225304389310573
263	0.39647937003168326	0.4542633223076509	0.5217264263593602
264	0.3958068950997391	0.45350761995859223	0.5209264067205537
265	0.3951378287881244	0.45275568657102755	0.5201301303244051
266	0.39447126258222026	0.45200679163561286	0.5193368614329443
267	0.39380713717860777	0.4512608874682486	0.5185465520207724
268	0.3931454525772869	0.45051797406893457	0.5177592020878893
269	0.3924862087782576	0.449778051437671	0.5169748116342952
270	0.3918294057815201	0.4490411195744579	0.5161933806599901
271	0.39117504358707406	0.448307178479295	0.5154149091649736
272	0.39052312219491975	0.44757622815218273	0.5146393971492461
273	0.3898736416050571	0.4468482685931207	0.5138668446128073
274	0.389226601817486	0.446123299802109	0.5130972515556574
275	0.3885820028322066	0.4454013217791479	0.5123306179777967
276	0.3879398446492189	0.444682334524237	0.5115669438792244
277	0.38730012726852264	0.4439663380373765	0.5108062292599413
278	0.3866628506901181	0.44325333231856634	0.5100484741199468
279	0.3860280149140052	0.44254331736780667	0.5092936784592413
280	0.38539561994018406	0.4418362931850973	0.5085418422778248
281	0.3847656657686544	0.4411322597704384	0.5077929655756971
282	0.38413815239941657	0.4404312171238298	0.5070470483528582
283	0.38351307983247007	0.4397331652452716	0.5063040906093083
284	0.38289044806781536	0.4390381041347638	0.5055640923450468
285	0.38227025710545237	0.4383460337923064	0.5048270535600747
286	0.3816525069453809	0.43765695421789935	0.5040929742543913
287	0.3810371975876011	0.4369708654115428	0.5033618544279967
288	0.3804243290321129	0.4362877673732365	0.502633694080891
289	0.37981390127891634	0.4356076601029804	0.5019084932130742
290	0.37920591432801143	0.43493054360077493	0.5011862518245462
291	0.37860036817939824	0.4342564178666199	0.5004669699153071
292	0.37799726283307666	0.4335852829005152	0.49975064748535697
293	0.3773965982890467	0.4329171387024608	0.4990372845346956
294	0.37679837454730836	0.43225198527245684	0.498326881063323
295	0.37620259160786157	0.43158982261050327	0.49761943707123935
296	0.3756092494707065	0.43093065071659997	0.4969149525584447
297	0.3750183481358431	0.43027446959074717	0.4962134275249387
298	0.37442988760327134	0.42962127923294474	0.4955148619707217
299	0.37384386787299106	0.42897107964319264	0.49481925589579356
300	0.37326028894500257	0.428323870821491	0.4941266093001543
301	0.37267915081930575	0.4276796527678396	0.4934369221838038
302	0.3721004534959005	0.4270384254822387	0.4927501945467423
303	0.37152419697478684	0.4264001889646882	0.4920664263889695
304	0.37095038125596486	0.42576494321518793	0.49138561771048567
305	0.3703790063394345	0.4251326882337383	0.49070776851129083
306	0.36980987775715785	0.42450307247652086	0.49003254988006445
307	0.36924238452673885	0.4238749914582623	0.4893589284386307
308	0.36867648216544124	0.4232483647666171	0.4886868289516152
309	0.36811217067326496	0.4226231924015854	0.48801625141901817
310	0.36754945005021006	0.42199947436316726	0.4873471958408396
311	0.36698832029627637	0.4213772106513625	0.48667966221707937
312	0.366428781411464	0.4207564012661713	0.4860136505477375
313	0.36587083339577303	0.4201370462075936	0.48534916083281415
314	0.3653144762492033	0.41951914547562946	0.4846861930723093
315	0.36475970997175494	0.4189026990702788	0.4840247472662228
316	0.3642065345634279	0.4182877069915414	0.4833648234145547
317	0.36365495002422216	0.41767416923941764	0.4827064215173049
318	0.3631049563541377	0.4170620858139073	0.4820495415744736
319	0.3625565535531746	0.4164514567150106	0.4813941835860608
320	0.3620097416213329	0.41584228194272743	0.48074034755206635
321	0.3614645205586124	0.41523456149705756	0.4800880334724903
322	0.36092089036501324	0.4146282953780013	0.47943724134733273
323	0.36037885104053535	0.4140234835855584	0.47878797117659344
324	0.3598384025851789	0.4134201261197292	0.47814022296027275
325	0.3592995449989437	0.41281822298051335	0.47749399669837045
326	0.3587622782818299	0.41221777416791094	0.4768492923908865
327	0.3582266024338373	0.41161877968192206	0.47620611003782093
328	0.3576925174549661	0.4110212395225467	0.4755644496391738
329	0.3571600233452162	0.41042515368978494	0.4749243111949451
330	0.3566291201045876	0.4098305221836365	0.4742856947051348
331	0.3560998077330803	0.40923734500410164	0.47364860016974303
332	0.35557208623069436	0.4086456221511803	0.47301302758876956
333	0.35504595559742974	0.40805535362487233	0.47237897696221454
334	0.3545214158332865	0.40746653942517796	0.471746448290078
335	0.3539984669382644	0.40687917955209707	0.4711154415723598
336	0.35347710891236384	0.4062932740056296	0.47048595680905997
337	0.3529573417555844	0.40570882278577564	0.46985799400017864
338	0.3524391654679265	0.40512582589253515	0.46923155314571574
339	0.3519225800493897	0.4045442833259082	0.4686066342456711
340	0.3514075854999743	0.40396419508589476	0.46798323730004504
341	0.3508941818196802	0.4033855611724947	0.46736136230883724
342	0.3503823690085075	0.40280838158570825	0.46674100927204815
343	0.34987195276585586	0.40223250457040277	0.4661219102274981
344	0.3493623583247223	0.40165748121472455	0.4655032725074415
345	0.34885354790954914	0.4010832820147259	0.46488504401517555
346	0.34834552152033665	0.4005099069704067	0.4642672247506998
347	0.34783827915708465	0.3999373560817671	0.4636498147140147
348	0.34733182081979325	0.3993656293488071	0.46303281390511986
349	0.34682614650846244	0.3987947267715265	0.4624162223240155
350	0.34632125622309207	0.39822464834992555	0.46180003997070157
351	0.3458171499636824	0.3976553940840042	0.4611842668451782
352	0.34531382773023317	0.39708696397376236	0.46056890294744507
353	0.3448112895227445	0.3965193580192001	0.4599539482775024
354	0.3443095353412163	0.39595257622031726	0.4593394028353501
355	0.34380856518564873	0.3953866185771141	0.45872526662098834
356	0.3433083790560418	0.3948214850895905	0.458111539634417
357	0.34280897695239526	0.3942571757577464	0.4574982218756359
358	0.34231035887470945	0.3936936905815818	0.4568853133446455
359	0.34181252482298397	0.39313102956109686	0.4562728140414453
360	0.3413154747972192	0.3925691926962915	0.45566072396603563
361	0.34081920879741495	0.39200817998716553	0.4550490431184163
362	0.3403237268235712	0.3914479914337192	0.45443777149858755
363	0.33982902887568817	0.3908886270359525	0.4538269091065492
364	0.3393351149537655	0.39033008679386527	0.4532164559423012
365	0.33884198505780344	0.3897723707074576	0.45260641200584356
366	0.3383496391878019	0.3892154787767295	0.4519967772971764
367	0.33785807734376094	0.38865941100168094	0.4513875518162997
368	0.3373672995256807	0.38810416738231196	0.4507787355632134
369	0.3368773057335607	0.38754974791862246	0.4501703285379175
370	0.33638809596740143	0.38699615261061254	0.4495623307404122
371	0.3358996702272027	0.3864433814582821	0.44895474217069714
372	0.33541202851296453	0.38589143446163143	0.44834756282877264
373	0.3349248828918448	0.3853399536341647	0.4477405091151986
374	0.3344363900673422	0.384786647207948	0.4471317654751686
375	0.33394622269788204	0.38423110819966433	0.4465210094936134
376	0.33345438078346423	0.3836733366093137	0.445908241170533
377	0.3329608643240889	0.38311333243689594	0.4452934605059274
378	0.3324656733197558	0.38255109568241114	0.44467666749979645
379	0.3319688077704653	0.38198662634585934	0.44405786215214027
380	0.331470267676217	0.3814199244272406	0.44343704446295895
381	0.3309700530370112	0.38085098992655486	0.4428142144322523
382	0.33046816385284783	0.3802798228438021	0.4421893720600205
383	0.3299646001237268	0.3797064231789822	0.4415625173462634
384	0.3294593618496482	0.37913079093209534	0.44093365029098097
385	0.32895244903061205	0.3785529261031415	0.4403027708941734
386	0.32844386166661815	0.37797282869212057	0.43966987915584055
387	0.32793359975766684	0.3773904986990327	0.43903497507598255
388	0.3274216633037577	0.3768059361238778	0.4383980586545992
389	0.3269080523048911	0.37621914096665576	0.43775912989169063
390	0.3263927667610669	0.37563011322736684	0.43711818878725683
391	0.32587580667228505	0.37503885290601097	0.43647523534129784
392	0.32535717203854553	0.3744453600025878	0.43583026955381365
393	0.3248368628598485	0.37384963451709774	0.43518329142480394
394	0.32431297894284594	0.3732507918813717	0.4345333701854551
395	0.32377870353531213	0.37264565879620765	0.43387716679640453
396	0.32323342662283544	0.37203395129085487	0.43321438245522154
397	0.3226771482054156	0.37141566936531334	0.43254501716190635
398	0.3221098682830529	0.37079081301958305	0.431869070916459
399	0.3215315868557471	0.3701593822536642	0.4311865437188792
400	0.3209423039234984	0.36952137706755667	0.4304974355691673
401	0.32034201948630664	0.36887679746126045	0.4298017464673232
402	0.3197307335441719	0.3682256434347755	0.4290994764133467
403	0.31910844609709427	0.3675679149881018	0.428390625407238
404	0.3184751571450736	0.3669036121212394	0.4276751934489971
405	0.31783086668810984	0.3662327348341884	0.4269531805386239
406	0.31717557472620317	0.3655552831269487	0.4262245866761185
# Eof

==> anc/inclusiveNpart/2760/Xi0_0/Y2SNpart2760Xi0.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9921429055194861	0.9921782490459403	0.9921766591524284
1	0.9922260185574427	0.9921998751179667	0.9922010511546833
2	0.9921347717279428	0.9921761326275524	0.9921742720484725
3	0.9918691650309865	0.9921070215746974	0.9920963218337967
4	0.9911667234126139	0.9917346792219205	0.9917429616869684
5	0.9885602290059494	0.9896176702406982	0.989860711692096
6	0.9838222477308787	0.9855325571134075	0.9862552693818714
7	0.9769527795874007	0.9794793398400474	0.9809266347562938
8	0.9683865930611846	0.9721488513984259	0.9745457272449098
9	0.9589864895280628	0.9649120551020591	0.9684439915728275
10	0.9487759913835321	0.9578063272720486	0.9626577266731287
11	0.9377550986275914	0.9508316679083945	0.9571869325458126
12	0.9259418716112827	0.943938169905621	0.9520151456207568
13	0.9135330672462421	0.9365821246769243	0.9469630049761018
14	0.9005825835546009	0.9286145930201131	0.9419813779086779
15	0.887090420536359	0.9200355749351874	0.9370702644184853
16	0.8730565781915168	0.9108450704221474	0.9322296645055239
17	0.8584810565200738	0.9010430794809926	0.9274595781697939
18	0.8433852005335454	0.8906432928389147	0.9227457577041134
19	0.8284316131968158	0.8800707051801354	0.9176459183612984
20	0.813934154404344	0.8695266267821574	0.9119505599558265
21	0.7998928241561294	0.8590110576449803	0.9056596824876978
22	0.7863076224521724	0.8485239977686045	0.8987732859569117
23	0.773178549292473	0.8380654471530296	0.8912913703634686
24	0.7605056046770308	0.8276354057982561	0.8832139357073685
25	0.748288788605846	0.8172338737042836	0.8745409819886112
26	0.7365217749403924	0.8068630918708664	0.8652848803454785
27	0.7249837143769748	0.7966012949483023	0.8558775146616576
28	0.7135652787948963	0.7864872118216151	0.8465326825474323
29	0.7022664681941565	0.7765208424908046	0.8372503840028024
30	0.6910872825747557	0.7667021869558709	0.8280306190277682
31	0.6800277219366938	0.7570312452168141	0.8188733876223293
32	0.6690877862799708	0.7475080172736341	0.809778689786486
33	0.6582674756045869	0.7381325031263308	0.8007465255202383
34	0.6475667899105417	0.7289047027749045	0.7917768948235862
35	0.6369857291978354	0.719824616219355	0.7828697976965294
36	0.6265331490900411	0.710891314942045	0.7740287259167759
37	0.6163321796684511	0.7020918886774017	0.7653022297495296
38	0.6064223019307617	0.6934221978182714	0.7567058765759576
39	0.596803515876973	0.6848822423646539	0.7482396663960602
40	0.587475821507085	0.6764720223165495	0.7399035992098372
41	0.5784392188210976	0.6681915376739577	0.7316976750172887
42	0.5696937078190111	0.6600407884368792	0.7236218938184146
43	0.5612392885008249	0.6520197746053134	0.7156762556132149
44	0.5530759608665395	0.6441284961792605	0.7078607604016899
45	0.5452037249161549	0.6363669531587206	0.7001754081838392
46	0.5376225806496708	0.6287351455436937	0.6926201989596631
47	0.5303325280670874	0.6212330733341795	0.6851951327291613
48	0.5233038414363516	0.6138638698040726	0.67790441576046
49	0.5164259308089583	0.6066391918100656	0.6707636968178885
50	0.5096883656193059	0.5995601387975422	0.6637744518535126
51	0.5030911458673943	0.5926267107665029	0.6569366808673321
52	0.4966342715532236	0.5858389077169475	0.6502503838593473
53	0.4903177426767939	0.5791967296488761	0.643715560829558
54	0.48414155923810487	0.5727001765622887	0.6373322117779644
55	0.47810572123715683	0.5663492484571852	0.6311003367045663
56	0.4722102286739497	0.5601439453335656	0.6250199356093638
57	0.46645508154848325	0.5540842671914301	0.6190910084923567
58	0.46084027986075776	0.5481702140307785	0.6133135553535453
59	0.45536582361077294	0.5424017858516108	0.6076875761929292
60	0.4500317127985292	0.5367789826539272	0.6022130710105089
61	0.444836682351323	0.5313004975300566	0.5968870759749573
62	0.4397512512113632	0.525935874506622	0.591640522421364
63	0.4347630356640517	0.520672320349242	0.5864443975972015
64	0.4298720357093883	0.5155098350579171	0.5812987015024694
65	0.4250782513473729	0.5104484186326469	0.576203434137168
66	0.42038168257800573	0.5054880710734315	0.5711585955012971
67	0.41578232940128657	0.500628792380271	0.5661641855948572
68	0.4112801918172157	0.4958705825531653	0.5612202044178478
69	0.40687526982579275	0.4912134415921142	0.556326651970269
70	0.40256756342701794	0.4866573694971181	0.5514835282521209
71	0.3983570726208913	0.48220236626817686	0.5466908332634034
72	0.3942437974074127	0.4778484319052903	0.5419485670041164
73	0.3902277377865823	0.4735955664084587	0.5372567294742602
74	0.38630889375839994	0.4694437697776818	0.5326153206738345
75	0.3824872653228658	0.46539304201295983	0.5280243406028396
76	0.37876112502980847	0.4614410831685542	0.5234842578757684
77	0.3751014919859979	0.45754930777150155	0.5190029342919441
78	0.3714980217138464	0.4537039430730763	0.514583176052206
79	0.36795071421335374	0.4499049890732786	0.5102249831565543
80	0.36445956948451996	0.4461524457721084	0.5059283556049887
81	0.36102458752734523	0.4424463131695657	0.5016932933975096
82	0.3576457683418293	0.4387865912656505	0.49751979653411627
83	0.3543231119279722	0.4351732800603627	0.49340786501480927
84	0.3510566182857741	0.4316063795537026	0.4893574988395887
85	0.3478462874152349	0.42808588974566975	0.48536869800845395
86	0.3446921193163546	0.4246118106362646	0.4814414625214056
87	0.34159411398913325	0.42118414222548695	0.4775757923784437
88	0.3385522714335707	0.4178028845133367	0.47377168757956767
89	0.3355665916496672	0.41446803749981403	0.4700291481247782
90	0.3326370746374225	0.41117960118491886	0.46634817401407475
91	0.32976372039683677	0.4079375755686512	0.46272876524745754
92	0.32694652892790993	0.4047419606510111	0.4591709218249267
93	0.32418550023064197	0.4015927564319984	0.4556746437464818
94	0.321480634305033	0.3984899629116132	0.4522399310121234
95	0.3188319311510828	0.3954335800898556	0.44886678362185106
96	0.31623939076879165	0.39242360796672543	0.4455552015756649
97	0.3137030131581594	0.3894600465422228	0.4423051848735652
98	0.311222798319186	0.38654289581634765	0.4391167335155515
99	0.3087987462518715	0.38367215578909997	0.435989847501624
100	0.30643085695621597	0.38084782646047977	0.4329245268317828
101	0.3041191304322192	0.3780699078304871	0.42992077150602775
102	0.30185265117045673	0.3753331469957215	0.4269681221493421
103	0.2996103572617622	0.37262740827034635	0.42404639698202456
104	0.2973917191619603	0.36995243682022655	0.4211550885883508
105	0.295196736871051	0.3673082326453623	0.418294196968321
106	0.29302541038903435	0.3646947957457536	0.4154637221219352
107	0.29087773971591036	0.3621121261214003	0.41266366404919336
108	0.288753724851679	0.35956022377230273	0.40989402275009545
109	0.2866533657963402	0.35703908869846057	0.40715479822464146
110	0.2845766625498941	0.354548720899874	0.40444599047283136
111	0.2825236151123407	0.35208912037654294	0.40176759949466534
112	0.28049422348367986	0.3496602871284674	0.3991196252901432
113	0.27848848766391165	0.3472622211556474	0.39650206785926495
114	0.27650640765303613	0.34489492245808284	0.3939149272020307
115	0.27454798345105325	0.34255839103577396	0.3913582033184404
116	0.27261321505796293	0.34025262688872054	0.388831896208494
117	0.27070210247376536	0.3379776300169226	0.38633600587219163
118	0.2688146456984603	0.33573340042038025	0.38387053230953316
119	0.2669508447320479	0.3335199380990934	0.38143547552051854
120	0.26511069957452826	0.3313372430530621	0.3790308355051481
121	0.2632942102259011	0.3291853152822863	0.37665661226342145
122	0.26150137668616674	0.3270641547867662	0.3743128057953388
123	0.25973219895532484	0.32497376156650143	0.3719994161008999
124	0.25798667703337574	0.32291413562149224	0.3697164431801052
125	0.2562648109203192	0.3208852769517386	0.36746388703295435
126	0.25456660061615527	0.3188871855572404	0.36524174765944745
127	0.252892046120884	0.3169198614379979	0.36305002505958456
128	0.25124114743450543	0.31498330459401075	0.3608887192333655
129	0.24961390455701943	0.31307751502527925	0.3587578301807904
130	0.24801031748842603	0.3112024927318032	0.3566573579018594
131	0.24643038622872535	0.3093582377135828	0.3545873023965722
132	0.2448741107779173	0.3075447499706178	0.35254766366492896
133	0.2433414911360019	0.30576202950290843	0.3505384417069297
134	0.24183252730297908	0.30401007631045457	0.3485596365225744
135	0.2403472192788489	0.3022888903932561	0.34661124811186295
136	0.2388855670636114	0.3005984717513133	0.34469327647479553
137	0.23744757065726652	0.2989388203846261	0.3428057216113721
138	0.23603323005981425	0.2973099362931943	0.3409485835215925
139	0.23464082030009542	0.29570900968265035	0.33911951542301283
140	0.23326170323131587	0.2941219699315345	0.3373067653213241
141	0.2318946911253243	0.29254688235714094	0.33550871734048177
142	0.2305397839821206	0.2909837469594696	0.3337253714804856
143	0.22919698180170492	0.2894325637385205	0.33195672774133594
144	0.22786628458407715	0.2878933326942936	0.3302027861230326
145	0.2265476923292373	0.2863660538267889	0.32846354662557553
146	0.22524120503718548	0.2848507271360066	0.3267390092489649
147	0.22394682270792152	0.2833473526219465	0.3250291739932006
148	0.22266454534144564	0.28185593028460854	0.3233340408582826
149	0.2213943729377576	0.28037646012399287	0.321653609844211
150	0.22013630549685756	0.2789089421400994	0.3199878809509857
151	0.21889034301874552	0.27745337633292827	0.31833685417860674
152	0.21765648550342137	0.2760097627024794	0.31670052952707417
153	0.2164347329508852	0.2745781012487527	0.31507890699638796
154	0.215225085361137	0.27315839197174824	0.313471986586548
155	0.2140275427341767	0.2717506348714661	0.3118797682975545
156	0.21284210507000442	0.27035482994790616	0.31030225212940726
157	0.21166877236862003	0.2689709772010684	0.30873943808210647
158	0.2105075446300237	0.26759907663095295	0.307191326155652
159	0.20935842185421516	0.26623912823755974	0.30565791635004375
160	0.20822140404119466	0.2648911320208887	0.30413920866528193
161	0.20709649119096213	0.26355508798093996	0.30263520310136655
162	0.20598368330351752	0.26223099611771344	0.30114589965829736
163	0.2048829803788609	0.26091885643120927	0.29967129833607464
164	0.20379438241699227	0.2596186689214273	0.2982113991346982
165	0.20271788941791155	0.25833043358836755	0.2967662020541682
166	0.2016535013816188	0.25705415043203006	0.2953357070944844
167	0.20060121830811398	0.25578981945241475	0.293919914255647
168	0.19956104019739715	0.2545374406495217	0.292518823537656
169	0.19853296704946824	0.253297014023351	0.2911324349405114
170	0.1975169988643273	0.25206853957390246	0.28976074846421307
171	0.19651313564197428	0.2508520173011762	0.28840376410876095
172	0.19552137738240927	0.24964744720517212	0.2870614818741554
173	0.1945417240856322	0.24845482928589027	0.28573390176039604
174	0.19357417575164307	0.2472741635433308	0.2844210237674832
175	0.1926187323804419	0.24610544997749345	0.28312284789541653
176	0.1916753939720287	0.24494868858837843	0.28183937414419635
177	0.19074416052640347	0.24380387937598558	0.2805706025138225
178	0.18982503204356613	0.24267102234031498	0.27931653300429493
179	0.18891800852351676	0.24155011748136665	0.2780771656156137
180	0.18802092913563734	0.2404396489370746	0.27685018705175923
181	0.18713089574304428	0.23933758361158808	0.2756324946870742
182	0.18624789325891966	0.23824391092122932	0.27442407237023425
183	0.18537192168326355	0.23715863086599834	0.2732249201012395
184	0.18450298101607582	0.23608174344589505	0.2720350378800898
185	0.18364107125735657	0.23501324866091955	0.27085442570678525
186	0.18278619240710572	0.23395314651107174	0.26968308358132587
187	0.18193834446532328	0.23290143699635166	0.26852101150371155
188	0.18109752743200938	0.23185812011675944	0.26736820947394246
189	0.18026374130716388	0.23082319587229488	0.2662246774920185
190	0.17943698609078682	0.2297966642629581	0.2650904155579396
191	0.17861726178287818	0.2287785252887491	0.26396542367170583
192	0.17780456838343803	0.22776877894966788	0.26284970183331735
193	0.17699890589246622	0.22676742524571425	0.2617432500427738
194	0.17620027430996296	0.22577446417688848	0.2606460683000756
195	0.17540867363592813	0.22478989574319042	0.25955815660522236
196	0.1746241038703617	0.22381371994462013	0.25847951495821436
197	0.17384656501326373	0.2228459367811776	0.2574101433590514
198	0.17307605706463422	0.2218865462528628	0.25635004180773363
199	0.17231258002447314	0.22093554835967577	0.255299210304261
200	0.1715561338927805	0.21999294310161646	0.2542576488486335
201	0.1708067186695563	0.21905873047868485	0.25322535744085106
202	0.17006433435480053	0.21813291049088107	0.25220233608091386
203	0.16932898094851323	0.217215483138205	0.2511885847688217
204	0.16860065845069433	0.21630644842065666	0.25018410350457476
205	0.16787936686134386	0.21540580633823608	0.24918889228817295
206	0.1671651061804619	0.2145135568909433	0.24820295111961624
207	0.16645787640804838	0.21362970007877824	0.24722627999890467
208	0.16575767754410328	0.21275423590174092	0.2462588789260383
209	0.16506450958862662	0.21188716435983135	0.24530074790101702
210	0.16437837254161838	0.21102848545304953	0.2443518869238408
211	0.16369926640307858	0.2101781991813954	0.2434122959945098
212	0.16302719117300726	0.2093363055448691	0.2424819751130239
213	0.16236214685140438	0.20850280454347053	0.2415609242793832
214	0.16170413343826986	0.20767769617719967	0.24064914349358751
215	0.16105315093360387	0.20686098044605655	0.23974663275563704
216	0.16040919933740633	0.20605265735004127	0.23885339206553172
217	0.1597722786496772	0.20525272688915364	0.2379694214232715
218	0.1591423888704165	0.2044611890633938	0.23709472082885644
219	0.1585195299996243	0.2036780438727617	0.23622929028228645
220	0.15790370203730045	0.20290329131725734	0.23537312978356167
221	0.1572949049834451	0.20213693139688074	0.23452623933268196
222	0.15669278768980036	0.2013785437530007	0.23368810011383498
223	0.15609440216981146	0.2006245993588732	0.2328543565250615
224	0.15549908386832523	0.19987430267731893	0.23202402669698285
225	0.15490683278534173	0.19912765370833801	0.2311971106295992
226	0.15431764892086094	0.19838465245193032	0.23037360832291037
227	0.15373153227488282	0.19764529890809585	0.22955351977691643
228	0.15314848284740745	0.19690959307683478	0.22873684499161742
229	0.15256850063843475	0.19617753495814697	0.22792358396701332
230	0.15199158564796472	0.19544912455203234	0.22711373670310395
231	0.15141773787599744	0.19472436185849104	0.22630730319988965
232	0.15084695732253284	0.19400324687752304	0.22550428345737017
233	0.15027924398757095	0.19328577960912835	0.22470467747554557
234	0.14971459787111174	0.19257196005330685	0.22390848525441578
235	0.14915301897315528	0.19186178821005873	0.22311570679398102
236	0.1485945072937015	0.1911552640793838	0.22232634209424104
237	0.1480390628327504	0.19045238766128222	0.22154039115519608
238	0.147486685590302	0.18975315895575384	0.2207578539768459
239	0.1469373755663563	0.1890575779627988	0.21997873055919062
240	0.1463911327609133	0.188365644682417	0.2192030209022303
241	0.14584795717397306	0.18767735911460853	0.21843072500596483
242	0.14530784880553543	0.1869927212593733	0.21766184287039422
243	0.14477080765560052	0.18631173111671134	0.2168963744955185
244	0.14423683372416837	0.18563438868662266	0.2161343198813377
245	0.14370592701123888	0.1849606939691073	0.21537567902785182
246	0.14317808751681213	0.18429064696416522	0.21462045193506077
247	0.14265331524088806	0.18362424767179636	0.21386863860296465
248	0.14213161018346668	0.18296149609200085	0.21312023903156338
249	0.14161297234454795	0.18230239222477854	0.21237525322085699
250	0.14109740172413204	0.1816469360701296	0.21163368117084555
251	0.14058489832221874	0.18099512762805386	0.21089552288152896
252	0.14007546213880814	0.18034696689855145	0.21016077835290725
253	0.13956909317390026	0.1797024538816223	0.20942944758498044
254	0.13906579142749514	0.1790615885772664	0.20870153057774857
255	0.13856555689959268	0.17842437098548383	0.20797702733121154
256	0.13806838959019288	0.17779080110627452	0.2072559378453694
257	0.1375742894992958	0.1771608789396385	0.2065382621202221
258	0.13708325662690143	0.17653460448557573	0.20582400015576977
259	0.1365952909730098	0.1759119777440862	0.2051131519520123
260	0.13611039253762083	0.17529299871517	0.20440571750894967
261	0.13562856132073456	0.17467766739882712	0.20370169682658198
262	0.135149797322351	0.1740659837950575	0.2030010899049092
263	0.13467410054247014	0.1734579479038611	0.20230389674393132
264	0.13420147098109197	0.17285355972523803	0.20161011734364828
265	0.13373171945167497	0.1722529038675328	0.20092007215499305
266	0.13326428849660282	0.17165622963794105	0.20023470541962138
267	0.1327991417277515	0.17106355331002474	0.19955407877303954
268	0.13233627914512103	0.17047487488378396	0.19887819221524738
269	0.1318757007487115	0.16989019435921868	0.19820704574624518
270	0.13141740653852277	0.16930951173632888	0.1975406393660327
271	0.13096139651455493	0.16873282701511463	0.19687897307461003
272	0.13050767067680796	0.16816014019557587	0.19622204687197714
273	0.1300562290252819	0.16759145127771263	0.1955698607581341
274	0.1296070715599767	0.16702676026152483	0.19492241473308075
275	0.1291601982808924	0.1664660671470126	0.19427970879681736
276	0.12871560918802888	0.1659093719341758	0.19364174294934364
277	0.12827330428138628	0.16535667462301457	0.19300851719065976
278	0.12783328356096454	0.1648079752135288	0.19238003152076563
279	0.12739554702676367	0.16426327370571853	0.19175628593966132
280	0.12696009467878372	0.16372257009958377	0.19113728044734687
281	0.12652692651702457	0.16318586439512456	0.19052301504382219
282	0.12609604254148638	0.1626531565923408	0.1899134897290873
283	0.12566744275216898	0.16212444669123255	0.1893087045031422
284	0.12524112714907246	0.16159973469179975	0.18870865936598685
285	0.12481709573219685	0.16107902059404255	0.18811335431762138
286	0.12439534850154205	0.1605623043979608	0.18752278935804567
287	0.1239758854571082	0.16004958610355458	0.18693696448725977
288	0.12355870659889519	0.15954086571082388	0.1863558797052637
289	0.123143811926903	0.1590361432197686	0.18577953501205735
290	0.12273120144113177	0.15853541863038884	0.18520793040764083
291	0.12232087514158135	0.15803869194268463	0.18464106589201415
292	0.12191283302825183	0.15754596315665595	0.18407894146517725
293	0.12150707510114318	0.1570572322723027	0.1835215571271301
294	0.12110360136025537	0.15657249928962497	0.18296891287787284
295	0.12070241180558845	0.15609176420862275	0.18242100871740533
296	0.1203035064371424	0.15561502702929605	0.18187784464572757
297	0.11990688525491724	0.15514228775164485	0.18133942066283962
298	0.11951254825891293	0.15467354637566916	0.1808057367687415
299	0.11912049544912949	0.1542088029013689	0.1802767929634332
300	0.11873072682556694	0.15374805732874422	0.17975258924691473
301	0.11834324238822524	0.15329130965779503	0.17923312561918595
302	0.11795804213710442	0.1528385598885213	0.17871840208024703
303	0.1175751260722045	0.1523898080209231	0.1782084186300979
304	0.11719449419352541	0.15194505405500042	0.17770317526873855
305	0.11681614650106723	0.1515042979907532	0.17720267199616904
306	0.11643972965291577	0.15106673718732444	0.17670601708050582
307	0.11606413351451347	0.15062984989646594	0.17621040886607064
308	0.11568927726221755	0.15019345252162353	0.1757156433775741
309	0.11531516089602796	0.1497575450627972	0.17522172061501615
310	0.1149417844159448	0.14932212751998694	0.17472864057839685
311	0.11456914782196798	0.14888719989319282	0.17423640326771622
312	0.11419725111409758	0.1484527621824148	0.17374500868297424
313	0.11382609429233352	0.14801881438765285	0.17325445682417095
314	0.11345567735667585	0.14758535650890695	0.17276474769130623
315	0.11308600030712458	0.14715238854617715	0.1722758812843802
316	0.11271706314367966	0.14671991049946345	0.1717878576033928
317	0.11234886586634113	0.14628792236876587	0.17130067664834406
318	0.11198140847510893	0.1458564241540843	0.1708143384192339
319	0.11161469096998317	0.1454254158554189	0.17032884291606246
320	0.11124871335096378	0.1449948974727696	0.16984419013882968
321	0.11088347561805073	0.14456486900613635	0.16936038008753548
322	0.1105189777712441	0.14413533045551918	0.16887741276217996
323	0.11015521981054381	0.1437062818209181	0.16839528816276306
324	0.10979220173594993	0.14327772310233314	0.16791400628928482
325	0.1094299235474624	0.14284965429976426	0.16743356714174523
326	0.10906838524508125	0.14242207541321142	0.16695397072014428
327	0.10870758682880649	0.14199498644267472	0.16647521702448198
328	0.10834752829863811	0.1415683873881541	0.16599730605475832
329	0.10798820965457609	0.1411422782496496	0.16552023781097333
330	0.10762963089662046	0.14071665902716113	0.16504401229312696
331	0.10727179202477123	0.14029152972068878	0.16456862950121925
332	0.10691469303902831	0.1398668903302325	0.16409408943525014
333	0.10655833393939183	0.13944274085579234	0.16362039209521975
334	0.10620271472586171	0.13901908129736826	0.16314753748112798
335	0.10584783539843798	0.13859591165496027	0.16267552559297482
336	0.10549369595712059	0.13817323192856837	0.16220435643076034
337	0.1051402964019096	0.13775104211819253	0.16173402999448447
338	0.10478763673280501	0.1373293422238328	0.16126454628414727
339	0.10443571694980676	0.13690813224548917	0.16079590529974871
340	0.10408453705291491	0.1364874121831616	0.1603281070412888
341	0.10373409704212942	0.13606718203685014	0.1598611515087675
342	0.10338439691745031	0.13564744180655477	0.1593950387021849
343	0.10303576562024691	0.13522829641110626	0.1589296252997267
344	0.102689176202815	0.13481005621435235	0.15846448733641502
345	0.10234469261731731	0.13439274161441506	0.15799959694789223
346	0.10200231486375377	0.1339763526112943	0.15753495413415827
347	0.1016620429421244	0.13356088920499007	0.15707055889521307
348	0.10132387685242923	0.13314635139550238	0.15660641123105684
349	0.1009878165946682	0.13273273918283124	0.1561425111416894
350	0.10065386216884135	0.13232005256697665	0.15567885862711078
351	0.10032201357494872	0.1319082915479386	0.15521545368732104
352	0.09999227081299022	0.13149745612571706	0.15475229632232013
353	0.09966463388296591	0.13108754630031208	0.15428938653210805
354	0.09933910278487573	0.13067856207172363	0.1538267243166848
355	0.09901567751871977	0.13027050343995172	0.15336430967605041
356	0.09869435808449797	0.12986337040499635	0.15290214261020488
357	0.09837514448221035	0.12945716296685753	0.15244022311914815
358	0.09805803671185692	0.12905188112553523	0.15197855120288029
359	0.09774303477343763	0.12864752488102948	0.1515171268614013
360	0.09743013866695255	0.12824409423334035	0.1510559500947111
361	0.09711934839240162	0.12784158918246766	0.15059502090280982
362	0.09681066394978488	0.12744000972841152	0.1501343392856973
363	0.0965040853391023	0.12703935587117202	0.14967390524337368
364	0.09619961256035389	0.12663962761074893	0.14921371877583886
365	0.09589724561353968	0.12624082494714245	0.1487537798830929
366	0.09559698449865961	0.12584294788035247	0.14829408856513576
367	0.09529882921571373	0.12544599641037904	0.14783464482196748
368	0.09500277976470202	0.1250499705372222	0.14737544865358806
369	0.09470883614562448	0.12465487026088186	0.14691650005999748
370	0.09441699835848112	0.12426069558135808	0.14645779904119574
371	0.09412726640327196	0.12386744649865082	0.14599934559718286
372	0.09383964027999694	0.12347512301276012	0.14554113972795882
373	0.09355363098331203	0.12308353678981197	0.14508275419455446
374	0.09326610798516347	0.12269148214875779	0.1446214538866182
375	0.09297651535112492	0.12229874497888188	0.14415675308992615
376	0.09268485308119638	0.12190532528018425	0.1436886518044782
377	0.09239112117537789	0.12151122305266492	0.14321715003027446
378	0.09209531963366935	0.12111643829632385	0.1427422477673148
379	0.09179744845607084	0.12072097101116108	0.1422639450155993
380	0.09149750764258237	0.12032482119717662	0.141782241775128
381	0.09119549719320391	0.11992798885437038	0.14129713804590083
382	0.09089141710793543	0.11953047398274247	0.14080863382791783
383	0.09058526738677697	0.11913227658229285	0.14031672912117898
384	0.09027704802972852	0.11873339665302146	0.1398214239256842
385	0.0899667590367901	0.1183338341949284	0.13932271824143366
386	0.08965440040796169	0.11793358920801361	0.13882061206842722
387	0.0893399721432433	0.11753266169227711	0.13831510540666497
388	0.08902347424263489	0.11713105164771886	0.13780619825614682
389	0.08870490670613651	0.11672875907433893	0.13729389061687286
390	0.08838426953374816	0.11632578397213728	0.13677818248884308
391	0.08806156272546978	0.1159221263411139	0.13625907387205738
392	0.08773678628130144	0.11551778618126882	0.13573656476651585
393	0.08740994020124311	0.11511276349260197	0.13521065517221847
394	0.08707645073252633	0.11470416280342627	0.13468409939738968
395	0.08671990999781667	0.11428159690073002	0.1341667782453382
396	0.08633884969647634	0.11384413625833628	0.13365957592488054
397	0.0859332698285053	0.11339178087624507	0.1331624924360167
398	0.08550317039390362	0.11292453075445644	0.13267552777874672
399	0.08504855139267123	0.11244238589297031	0.1321986819530706
400	0.08456941282480815	0.11194534629178673	0.13173195495898826
401	0.08406575469031441	0.11143341195090568	0.13127534679649983
402	0.08353757698918998	0.11090658287032716	0.1308288574656052
403	0.08298487972143488	0.11036485905005117	0.1303924869663044
404	0.0824076628870491	0.10980824049007774	0.1299662352985975
405	0.08180592648603263	0.10923672719040683	0.12955010246248438
406	0.08117967051838548	0.10865031915103847	0.12914408845796513
# Eof

==> anc/inclusiveNpart/2760/Xi0_0/Y3SNpart2760Xi0.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9931250133427973	0.9933035251239586	0.9933488980085178
1	0.9921984284275911	0.9920663841067555	0.9920328219984902
2	0.9932156928406528	0.993424596948435	0.993477694743464
3	0.996176806581982	0.9973781636489967	0.9976835162434392
4	0.9990078128971365	1.0017962268302623	1.002534591811464
5	0.9901154332656057	0.9947674373188292	0.9962043306964778
6	0.9677025885382368	0.9744454116952068	0.9768594879189259
7	0.931769278715029	0.9408301499593947	0.9445000634788079
8	0.8877760117063793	0.8989770620123401	0.9039685879871973
9	0.8465592071083581	0.8589186473606345	0.8648751003762762
10	0.8084142962387981	0.8209284201963143	0.8274815973730072
11	0.7733412790976988	0.785006380519379	0.7917880789773897
12	0.7412639660255087	0.7511730873553359	0.7578330020648131
13	0.7113523154534119	0.7196525192057992	0.726035331693887
14	0.6833789524014178	0.6905060309585671	0.6965098358176836
15	0.6573438768695263	0.6637336226136399	0.669256514436203
16	0.6332470888577377	0.6393352941710172	0.6442753675494455
17	0.6110885883660516	0.6173110456306993	0.6215663951574109
18	0.5908474763448294	0.5976276465974003	0.6011012750806631
19	0.5718749936100087	0.5792535418327662	0.5820008154736851
20	0.553863837749996	0.5617001071751271	0.5638485632348968
21	0.5368140087647912	0.5449673426244825	0.5466445183642985
22	0.5207255066543943	0.5290552481808325	0.5303886808618901
23	0.5055983314188054	0.5139638238441773	0.5150810507276713
24	0.49143248305802434	0.49969306961451665	0.5007216279616425
25	0.47822796157205116	0.48624298549185074	0.4873104125638035
26	0.4659755485352767	0.4736078395486083	0.4748385894519662
27	0.4543534231610475	0.461587526743197	0.46299841880108716
28	0.44320227291716496	0.4500829880893612	0.4516375586468825
29	0.43252209780362894	0.4390942235871008	0.4407560089893521
30	0.4223128978204396	0.4286212332364161	0.43035376982849605
31	0.41257467296759665	0.41866401703730666	0.42043084116431434
32	0.40330742324510044	0.40922257498977277	0.4109872229968069
33	0.3945111486529508	0.40029690709381444	0.4020229153259739
34	0.3861858491911476	0.3918870133494315	0.3935379181518153
35	0.378331524859691	0.38399289375662404	0.3855322314743309
36	0.37093430805619526	0.376596783888721	0.3779907725008075
37	0.36380138130202677	0.36945168416606844	0.37070382754167913
38	0.35687091871069354	0.36247839550317107	0.3636041530313788
39	0.35014292028219535	0.35567691790002887	0.3566917489699064
40	0.34361738601653236	0.34904725135664194	0.34996661535726226
41	0.3372943159137045	0.34258939587301007	0.343428752193446
42	0.3311737099737118	0.33630335144913337	0.33707815947845776
43	0.3252555681965543	0.33018911808501195	0.33091483721229753
44	0.31953989058223187	0.3242466957806456	0.32493878539496546
45	0.3140266771307446	0.3184760845360345	0.3191500040264613
46	0.30871592784209256	0.31287728435117856	0.31354849310678534
47	0.3036076427162756	0.3074502952260778	0.3081342526359373
48	0.29868449906175043	0.30218841823999865	0.3028972955269208
49	0.2938820505071942	0.2970667311034703	0.2978004663806799
50	0.28919421863306716	0.2920828832088762	0.29284026079349146
51	0.2846210034393693	0.2872368745562163	0.2880166787653551
52	0.28016240492610067	0.28252870514549067	0.28332972029627107
53	0.27581842309326127	0.27795837497669923	0.27877938538623936
54	0.2715890579408511	0.2735258840498421	0.27436567403525985
55	0.26747430946887013	0.26923123236491914	0.27008858624333265
56	0.26347417767731834	0.2650744199219304	0.2659481220104577
57	0.2595886625661958	0.26105544672087594	0.26194428133663505
58	0.25581776413550245	0.2571743127617557	0.25807706422186466
59	0.2521614823852382	0.2534310180445696	0.25434647066614646
60	0.24861981731540336	0.24982556256931782	0.2507525006694807
61	0.24519148006412578	0.24635622246708094	0.24729334218379412
62	0.24184643519452342	0.242982824964306	0.2439267675222332
63	0.23857206612136994	0.2396884952200077	0.24063503866379976
64	0.2353683728446653	0.23647323323418595	0.23741815560849377
65	0.23223535536440945	0.23333703900684077	0.2342761183563153
66	0.2291730136806025	0.23027991253797223	0.23120892690726427
67	0.22618134779324434	0.22730185382758025	0.22821658126134065
68	0.22326035770233504	0.22440286287566485	0.22529908141854454
69	0.22041004340787457	0.2215829396822261	0.22245642737887586
70	0.21763040490986293	0.2188420842472638	0.2196886191423347
71	0.21492144220830017	0.21618029657077825	0.21699565670892096
72	0.21228315530318617	0.21359757665276918	0.2143775400786347
73	0.20971554419452104	0.21109392449323672	0.21183426925147586
74	0.20721860888230476	0.20866934009218085	0.20936584422744456
75	0.20479234936653734	0.2063238234496016	0.2069722650065407
76	0.2024355783427163	0.20405555431344058	0.20465198665973083
77	0.20012837677318263	0.20183399488212594	0.20237909039403765
78	0.19786363473081964	0.19964824495318856	0.20014432472190583
79	0.19564135221562742	0.19749830452662842	0.19794768964333542
80	0.19346152922760596	0.19538417360244548	0.19578918515832638
81	0.19132416576675523	0.19330585218063975	0.19366881126687868
82	0.18922926183307515	0.19126334026121122	0.19158656796899234
83	0.18717681742656586	0.18925663784415997	0.1895424552646674
84	0.1851668325472273	0.1872857449294859	0.18753647315390382
85	0.18319930719505945	0.18535066151718904	0.18556862163670151
86	0.18127424137006237	0.18345138760726945	0.1836389007130607
87	0.17939163507223602	0.18158792319972708	0.18174731038298123
88	0.17755148830158035	0.17976026829456188	0.17989385064646307
89	0.17575380105809546	0.17796842289177395	0.17807852150350628
90	0.17399857334178132	0.1762123869913632	0.17630132295411094
91	0.17228580515263786	0.17449216059332973	0.1745622549982769
92	0.1706154964906652	0.1728077436976735	0.17286131763600426
93	0.16898764735586325	0.17115913630439442	0.17119851086729293
94	0.167402257748232	0.1695463384134926	0.16957383469214304
95	0.1658593276677715	0.16796935002496802	0.16798728911055444
96	0.16435885711448173	0.16642817113882064	0.16643887412252728
97	0.16290084608836272	0.16492280175505047	0.16492858972806146
98	0.1614852945894144	0.16345324187365756	0.163456435927157
99	0.1601122026176368	0.16201949149464182	0.16202241271981388
100	0.15878157017303002	0.16062155061800337	0.16062652010603218
101	0.15749339725559391	0.1592594192437421	0.1592687580858118
102	0.15623792286242622	0.1579264550695023	0.15794165259648046
103	0.15499631275057035	0.15660984150895454	0.15663078213712775
104	0.15376809338443298	0.15530925632404421	0.15533578411850552
105	0.15255326476401412	0.15402469951477127	0.1540566585406138
106	0.15135182688931378	0.15275617108113568	0.15279340540345268
107	0.15016377976033193	0.1515036710231375	0.15154602470702205
108	0.14898912337706854	0.1502671993407767	0.15031451645132196
109	0.14782785773952373	0.14904675603405326	0.14909888063635246
110	0.14667998284769734	0.14784234110296723	0.14789911726211344
111	0.1455454987015895	0.1466539545475185	0.14671522632860498
112	0.14442440530120015	0.14548159636770724	0.14554720783582709
113	0.1433167026465293	0.14432526656353334	0.1443950617837797
114	0.14222239073757692	0.1431849651349968	0.1432587881724629
115	0.1411414695743431	0.14206069208209768	0.1421383870018766
116	0.14007393915682773	0.1409524474048359	0.14103385827202083
117	0.1390197994850309	0.1398602311032115	0.13994520198289565
118	0.13797905055895254	0.1387840431772245	0.13887241813450096
119	0.13695169237859267	0.13772388362687488	0.13781550672683684
120	0.13593772494395134	0.13667975245216266	0.13677446775990326
121	0.1349371482550285	0.1356516496530878	0.13574930123370021
122	0.13394996231182416	0.1346395752296503	0.13474000714822776
123	0.1329761671143383	0.13364352918185018	0.13374658550348573
124	0.13201576266257098	0.1326635115096875	0.13276903629947434
125	0.1310687489565221	0.13169952221316214	0.13180735953619344
126	0.13013512599619179	0.13075156129227417	0.1308615552136431
127	0.12921489378157994	0.1298196287470236	0.1299316233318233
128	0.1283080523126866	0.12890372457741042	0.12901756389073404
129	0.12741460158951176	0.12800384878343463	0.1281193768903753
130	0.1265345416120554	0.12712000136509616	0.1272370623307471
131	0.12566787238031757	0.1262521823223951	0.12637062021184947
132	0.12481459389429826	0.12540039165533146	0.12552005053368237
133	0.12397470615399743	0.12456462936390517	0.12468535329624582
134	0.1231482091594151	0.12374489544811626	0.1238665284995398
135	0.12233510291055125	0.12294118990796472	0.12306357614356431
136	0.12153538740740594	0.12215351274345058	0.12227649622831938
137	0.12074906264997912	0.12138186395457382	0.121505288753805
138	0.11997612863827078	0.12062624354133444	0.12074995372002112
139	0.11921562329781354	0.11988520281869822	0.12000907712061457
140	0.11846272884343334	0.11915148719929569	0.1192755780288218
141	0.11771678283916859	0.11842409919166841	0.11854848283117525
142	0.11697778528501925	0.11770303879581626	0.1178277915276749
143	0.11624573618098534	0.11698830601173932	0.11711350411832075
144	0.1155206355270669	0.11627990083943761	0.11640562060311281
145	0.11480248332326387	0.11557782327891104	0.11570414098205106
146	0.1140912795695763	0.1148820733301597	0.11500906525513555
147	0.11338702426600417	0.11419265099318357	0.1143203934223662
148	0.11268971741254745	0.11350955626798263	0.11363812548374308
149	0.11199935900920618	0.11283278915455686	0.11296226143926615
150	0.11131594905598036	0.11216234965290632	0.11229280128893543
151	0.11063948755286997	0.11149823776303097	0.11162974503275092
152	0.10996997449987501	0.11084045348493081	0.11097309267071262
153	0.1093074098969955	0.11018899681860586	0.11032284420282051
154	0.10865179374423142	0.10954386776405609	0.1096789996290746
155	0.1080031260415828	0.10890506632128154	0.10904155894947493
156	0.10736140678904961	0.10827259249028218	0.10841052216402143
157	0.10672663598663186	0.107646446271058	0.10778588927271415
158	0.10609881363432952	0.10702662766360904	0.10716766027555305
159	0.10547793973214264	0.10641313666793525	0.10655583517253817
160	0.10486401428007118	0.10580597328403668	0.1059504139636695
161	0.1042570372781152	0.1052051375119133	0.10535139664894703
162	0.1036570087262746	0.10461062935156511	0.10475878322837075
163	0.10306392862454948	0.10402244880299213	0.10417257370194072
164	0.10247779697293978	0.10344059586619435	0.10359276806965684
165	0.10189861377144555	0.10286507054117178	0.10301936633151923
166	0.10132637902006675	0.10229587282792439	0.10245236848752777
167	0.10076109271880335	0.10173300272645217	0.10189177453768253
168	0.10020275486765542	0.1011764602367552	0.10133758448198349
169	0.09965136546662293	0.10062624535883338	0.10078979832043067
170	0.09910692451570588	0.10008235809268681	0.10024841605302404
171	0.09856943201490423	0.09954479843831539	0.09971343767976361
172	0.09803888796421806	0.0990135663957192	0.09918486320064938
173	0.0975152923636473	0.09848866196489817	0.09866269261568136
174	0.09699864521319201	0.09797008514585238	0.09814692592485957
175	0.09648894651285213	0.09745783593858176	0.09763756312818396
176	0.09598619626262771	0.09695191434308635	0.09713460422565456
177	0.09549039446251872	0.09645232035936613	0.09663804921727137
178	0.09500154111252515	0.09595905398742113	0.09614789810303438
179	0.09451963621264706	0.0954721152272513	0.09566415088294358
180	0.09404332964981475	0.09499037613604859	0.09518557718128698
181	0.0935708106330985	0.09451232390081074	0.0947105268005887
182	0.09310206973607216	0.09403795064629403	0.09423899115042325
183	0.09263710695873578	0.09356725637249842	0.09377097023079066
184	0.09217592230108934	0.09310024107942394	0.0933064640416909
185	0.09171851576313284	0.0926369047670706	0.09284547258312403
186	0.09126488734486629	0.09217724743543836	0.09238799585508997
187	0.09081503704628964	0.09172126908452721	0.09193403385758876
188	0.09036896486740298	0.09126896971433723	0.09148358659062045
189	0.08992667080820624	0.09082034932486835	0.09103665405418493
190	0.08948815486869945	0.09037540791612061	0.09059323624828229
191	0.08905341704888262	0.08993414548809398	0.09015333317291249
192	0.0886224573487557	0.08949656204078849	0.08971694482807557
193	0.08819527576831873	0.08906265757420409	0.08928407121377145
194	0.08777187230757172	0.08863243208834083	0.08885471233000021
195	0.08735224696651464	0.0882058855831987	0.08842886817676182
196	0.08693639974514748	0.08778301805877767	0.08800653875405628
197	0.08652433064347029	0.08736382951507778	0.08758772406188357
198	0.08611603966148304	0.086948319952099	0.08717242410024373
199	0.08571152679918573	0.08653648936984135	0.08676063886913676
200	0.08531079205657835	0.08612833776830482	0.08635236836856261
201	0.08491383543366093	0.08572386514748939	0.0859476125985213
202	0.08452065693043345	0.08532307150739513	0.08554637155901287
203	0.0841312565468959	0.08492595684802196	0.08514864525003726
204	0.08374563428304829	0.08453252116936992	0.08475443367159452
205	0.08336379013889063	0.08414276447143898	0.08436373682368463
206	0.08298572411442293	0.0837566867542292	0.08397655470630759
207	0.08261143620964514	0.08337428801774052	0.08359288731946339
208	0.0822409264245573	0.08299556826197295	0.08321273466315204
209	0.08187419475915943	0.08262052748692654	0.08283609673737358
210	0.08151124121345148	0.08224916569260121	0.08246297354212791
211	0.08115206578743346	0.08188148287899702	0.08209336507741512
212	0.0807966684811054	0.08151747904611395	0.08172727134323515
213	0.08044504929446727	0.081157154193952	0.08136469233958808
214	0.08009720822751909	0.08080050832251118	0.08100562806647382
215	0.07975314528026085	0.08044754143179147	0.08065007852389243
216	0.07941286045269255	0.0800982535217929	0.08029804371184389
217	0.0790763537448142	0.07975264459251544	0.07994952363032819
218	0.07874362515662581	0.07941071464395912	0.07960451827934537
219	0.07841467468812732	0.07907246367612389	0.07926302765889537
220	0.0780895023393188	0.0787378916890098	0.07892505176897821
221	0.07776810811020021	0.07840699868261682	0.0785905906095939
222	0.07745029989364591	0.07807961732255753	0.07825949492943315
223	0.07713446489730717	0.07775434279045876	0.07793051172255525
224	0.07682023955457794	0.07743085840262065	0.07760335852785005
225	0.07650762386545829	0.07710916415904327	0.07727803534531762
226	0.07619661782994813	0.0767892600597266	0.0769545421749579
227	0.0758872214480475	0.07647114610467058	0.07663287901677089
228	0.07557943471975645	0.0761548222938753	0.07631304587075667
229	0.07527325764507492	0.07584028862734074	0.07599504273691518
230	0.07496869022400289	0.07552754510506683	0.07567886961524639
231	0.07466573245654043	0.07521659172705365	0.07536452650575036
232	0.07436438434268748	0.07490742849330115	0.07505201340842706
233	0.07406464588244407	0.07460005540380937	0.07474133032327651
234	0.0737665170758102	0.07429447245857826	0.07443247725029865
235	0.07346999792278587	0.07399067965760789	0.0741254541894936
236	0.07317508842337107	0.07368867700089819	0.07382026114086124
237	0.0728817885775658	0.07338846448844921	0.07351689810440161
238	0.07259009838537006	0.0730900421202609	0.07321536508011472
239	0.07230001784678386	0.07279340989633332	0.07291566206800058
240	0.07201154696180721	0.07249856781666644	0.07261778906805919
241	0.07172468573044008	0.07220551588126023	0.07232174608029052
242	0.07143943415268247	0.07191425409011475	0.07202753310469456
243	0.07115579222853441	0.07162478244322995	0.07173515014127135
244	0.07087375995799589	0.07133710094060584	0.07144459719002089
245	0.07059333734106689	0.07105120958224247	0.07115587425094316
246	0.07031452437774745	0.07076710836813978	0.07086898132403817
247	0.0700373210680375	0.07048479729829778	0.07058391840930592
248	0.06976172741193712	0.07020427637271649	0.0703006855067464
249	0.06948774340944627	0.06992554559139588	0.07001928261635962
250	0.06921536906056495	0.069648604954336	0.06973970973814557
251	0.06894460436529316	0.0693734544615368	0.06946196687210426
252	0.0686754493236309	0.0691000941129983	0.06918605401823566
253	0.06840790393557819	0.0688285239087205	0.06891197117653983
254	0.06814196820113501	0.06855874384870342	0.06863971834701674
255	0.06787764212030137	0.06829075393294703	0.06836929552966638
256	0.06761492569307724	0.06802455416145131	0.06810070272448873
257	0.06735381891946265	0.06776014453421632	0.06783393993148384
258	0.06709432179945762	0.06749752505124204	0.06756900715065169
259	0.0668364343330621	0.06723669571252844	0.06730590438199227
260	0.06658015652027612	0.06697765651807552	0.06704463162550556
261	0.06632548836109967	0.06672040746788334	0.06678518888119162
262	0.06607242985553277	0.06646494856195184	0.06652757614905042
263	0.06582098100357539	0.06621127980028105	0.06627179342908193
264	0.06557114180522755	0.06595940118287094	0.06601784072128618
265	0.06532276509113888	0.06570915743864326	0.06576560406197915
266	0.06507541721167129	0.0654600910453848	0.06551474764543629
267	0.06482906986028394	0.065212172138269	0.06526524955189193
268	0.06458372303697688	0.06496540071729595	0.0650171097813461
269	0.0643393767417501	0.06471977678246557	0.06477032833379878
270	0.06409603097460358	0.06447530033377794	0.06452490520924996
271	0.06385368573553732	0.06423197137123299	0.06428084040769966
272	0.06361234102455132	0.06398978989483073	0.06403813392914787
273	0.06337199684164561	0.0637487559045712	0.06379678577359459
274	0.06313265318682015	0.06350886940045436	0.06355679594103981
275	0.06289431006007498	0.06327013038248024	0.06331816443148354
276	0.06265696746141006	0.0630325388506488	0.06308089124492579
277	0.06242062539082541	0.06279609480496007	0.06284497638136653
278	0.06218528384832102	0.06256079824541402	0.0626104198408058
279	0.06195094283389689	0.0623266491720107	0.06237722162324356
280	0.061717602347553045	0.06209364758475011	0.06214538172867985
281	0.061485262389289475	0.061861793483632195	0.06191490015711464
282	0.06125392295910616	0.061631086868656995	0.06168577690854796
283	0.0610235840570031	0.06140152773982449	0.06145801198297976
284	0.060794245682980315	0.06117311609713469	0.061231605380410066
285	0.060565907837037816	0.0609458519405876	0.06100655710083891
286	0.060338570519175565	0.060719735270183206	0.06078286714426624
287	0.060112233729393595	0.060494766085921525	0.060560535510692105
288	0.05988689746769189	0.060270944387802554	0.060339562200116464
289	0.05966256173407044	0.06004827017582626	0.06011994721253932
290	0.05943922652852926	0.059826743449992684	0.0599016905479607
291	0.059216891851068355	0.059606364210301827	0.059684792206380594
292	0.05899555770168772	0.05938713245675367	0.059469252187799
293	0.058775224080387344	0.059169048189348206	0.059255070492215914
294	0.05855589098716724	0.058952111408085456	0.05904224711963133
295	0.0583375584220274	0.058736322112965395	0.05883078207004525
296	0.058120226384967826	0.05852168030398805	0.05862067534345769
297	0.05790389487598852	0.05830818598115341	0.058411926939868644
298	0.0576885638950895	0.05809583914446148	0.058204536859278094
299	0.05747423344227072	0.057884639793912236	0.05799850510168607
300	0.05726090351753223	0.057674587929505715	0.05779383166709255
301	0.057048574120873996	0.05746568355124189	0.05759051655549753
302	0.056837245252296026	0.057257926659120766	0.057388559766901034
303	0.05662691691179833	0.057051317253142345	0.057187961301303034
304	0.056417589099380897	0.05684585533330664	0.05698872115870354
305	0.05620926181504373	0.05664154089961364	0.05679083933910258
306	0.056001847831312804	0.05643819436380658	0.05659396204329884
307	0.05579507309569269	0.05623525149299376	0.056396977700023464
308	0.05558891765571833	0.056032671208048904	0.05619980538103356
309	0.05538338151138969	0.055830453508972006	0.056002445086329115
310	0.055178464662706796	0.055628598395763056	0.05580489681591013
311	0.054974167109669646	0.05542710586842209	0.05560716056977663
312	0.054770488852278254	0.05522597592694908	0.055409236347928596
313	0.05456742989053259	0.05502520857134402	0.05521112415036603
314	0.05436499022443267	0.05482480380160693	0.05501282397708893
315	0.0541631698539785	0.0546247616177378	0.05481433582809732
316	0.05396196877917006	0.054425082019736636	0.054615659703391155
317	0.05376138700000737	0.05422576500760343	0.05441679560297047
318	0.05356142451649041	0.05402681058133818	0.05421774352683524
319	0.0533620813286192	0.0538282187409409	0.05401850347498549
320	0.05316335743639375	0.05362998948641159	0.05381907544742122
321	0.05296525283981402	0.05343212281775022	0.05361945944414241
322	0.052767767538880045	0.05323461873495683	0.05341965546514907
323	0.05257090153359179	0.05303747723803138	0.05321966351044119
324	0.0523746548239493	0.05284069832697391	0.05301948358001878
325	0.05217902740995255	0.05264428200178439	0.05281911567388185
326	0.05198401929160153	0.05244822826246284	0.05261855979203039
327	0.05178963046889626	0.052252537109009255	0.05241781593446439
328	0.05159586094183673	0.05205720854142363	0.05221688410118386
329	0.05140271071042295	0.051862242559705965	0.0520157642921888
330	0.0512101797746549	0.05166763916385626	0.051814456507479206
331	0.0510182681345326	0.05147339835387452	0.051612960747055084
332	0.05082697579005603	0.051279520129760725	0.05141127701091644
333	0.050636302741225214	0.05108600449151491	0.05120940529906326
334	0.05044624898804015	0.050892851439137056	0.051007345611495544
335	0.05025681453050081	0.05070006097262716	0.0508050979482133
336	0.050067999368607216	0.05050763309198522	0.05060266230921653
337	0.04987980350235936	0.05031556779721125	0.05040003869450521
338	0.049692226931757254	0.050123865088305235	0.050197227104079374
339	0.04950526965680089	0.049932524965267185	0.049994227537939015
340	0.04931893167749027	0.049741547428097097	0.04979103999608411
341	0.049133212993825386	0.049550932476794964	0.04958766447851468
342	0.048948113605806254	0.0493606801113608	0.04938410098523073
343	0.04876335804763664	0.0491707051288752	0.049180609417558134
344	0.04857813145487436	0.048980755487776764	0.04897795859816696
345	0.04839238027197715	0.048790814623074094	0.048776199056584424
346	0.048206104498945	0.048600882534767166	0.04857533079281051
347	0.04801930413577793	0.04841095922285599	0.04837535380684522
348	0.047831979182475934	0.04822104468734058	0.048176268098688566
349	0.047644129639038996	0.048031138928220904	0.04797807366834052
350	0.04745575550546714	0.04784124194549701	0.04778077051580111
351	0.04726685678176036	0.04765135373916885	0.04758435864107033
352	0.047077433467918636	0.047461474309236446	0.04738883804414817
353	0.046887485563942	0.047271603655699795	0.04719420872503463
354	0.0466970130698304	0.04708174177855888	0.047000470683729714
355	0.0465060159855839	0.046891888677813735	0.046807623920233424
356	0.046314494311202464	0.04670204435346435	0.04661566843454577
357	0.046122448046686096	0.0465122088055107	0.04642460422666673
358	0.0459298771920348	0.04632238203395281	0.04623443129659632
359	0.04573678174724857	0.04613256403879068	0.04604514964433454
360	0.04554316171232742	0.0459427548200243	0.04585675926988138
361	0.045349017087271334	0.045752954377653664	0.045669260173236845
362	0.04515434787208032	0.045563162711678803	0.04548265235440094
363	0.04495915406675438	0.04537337982209967	0.04529693581337366
364	0.04476343567129351	0.04518360570891631	0.045112110550155
365	0.0445671926856977	0.04499384037212869	0.04492817656474497
366	0.04437042510996697	0.04480408381173682	0.04474513385714356
367	0.04417313294410131	0.0446143360277407	0.04456298242735077
368	0.043975316188100716	0.04442459702014036	0.04438172227536662
369	0.043776974841965195	0.04423486678893574	0.04420135340119108
370	0.04357810890569474	0.04404514533412689	0.04402187580482418
371	0.04337871837928936	0.04385543265571379	0.0438432894862659
372	0.04317880326274906	0.04366572875369645	0.04366559444551625
373	0.04297867267083092	0.04347613269629256	0.04348861935022369
374	0.04278030550301041	0.04328727870118185	0.043311267360160444
375	0.04258405318189925	0.04309927939583036	0.043133343693094156
376	0.042389915707497436	0.04291213478023807	0.0429548483490248
377	0.04219789307980498	0.042725844854405004	0.0427757813279524
378	0.04200798529882187	0.04254040961833113	0.042596142629876925
379	0.04182019236454812	0.04235582907201648	0.042415932254798415
380	0.04163451427698371	0.04217210321546104	0.04223515020271684
381	0.041450951036128655	0.04198923204866481	0.04205379647363222
382	0.04126950264198296	0.041807215571627795	0.041871871067544544
383	0.0410901690945466	0.041626053784349984	0.04168937398445381
384	0.040912950393819605	0.04144574668683138	0.041506305224360024
385	0.04073784653980196	0.041266294279072	0.04132266478726318
386	0.040564857532493656	0.04108769656107182	0.04113845267316328
387	0.04039398337189472	0.04090995353283087	0.04095366888206033
388	0.04022522405800511	0.040733065194349105	0.040768313413954316
389	0.04005857959082487	0.040557031545626565	0.04058238626884526
390	0.03989404997035398	0.04038185258666323	0.04039588744673314
391	0.03973163519659243	0.04020752831745911	0.04020881694761797
392	0.039571335269540237	0.0400340587380142	0.04002117477149974
393	0.03941315018919739	0.039861443848328494	0.03983296091837846
394	0.03925496647397572	0.039687821158645054	0.03964312575773464
395	0.03908920222157239	0.03950650917457274	0.03944790384581076
396	0.03891517894617476	0.03931690998559113	0.039246958222294556
397	0.038732896647782844	0.03911902359170022	0.039040288887186
398	0.038542355326396646	0.03891284999290004	0.03882789584048511
399	0.03834355498201616	0.038698389189190566	0.038609779082191896
400	0.03813649561464138	0.0384756411805718	0.038385938612306325
401	0.03792117722427231	0.03824460596704376	0.03815637443082842
402	0.03769759981090895	0.03800528354860642	0.03792108653775818
403	0.037465763374551306	0.03775767392525979	0.03768007493309561
404	0.037225667915199365	0.037501777097003884	0.037433339616840686
405	0.03697731343285314	0.03723759306383868	0.03718088058899343
406	0.03672069992751263	0.0369651218257642	0.036922697849553834
# Eof

==> anc/inclusiveNpart/2760/Xi0_10/Y1SNpart2760Xi10.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9914544751957587	0.9914295541593292	0.9914263531310333
1	0.9914057198951516	0.9914241538680155	0.9914265216535174
2	0.9914592465945846	0.9914300826545552	0.9914263366387135
3	0.9916150552940577	0.9914473405189481	0.9914257980866216
4	0.9917995663963274	0.9914677775522633	0.9914251603247995
5	0.9916014749103674	0.9914458363126942	0.9914258450271587
6	0.9909570242705088	0.9913744549213587	0.9914280725679909
7	0.9898662144767508	0.9912536333782561	0.9914318429472964
8	0.9883233523887118	0.9910491107617336	0.9914336953183419
9	0.9863171399258797	0.9906928960114569	0.9914267616043893
10	0.9838472690707606	0.9901831354996324	0.9914108545623236
11	0.9809137398233536	0.9895198292262594	0.9913859741921447
12	0.9775349369858974	0.9887148920754719	0.9913477256506088
13	0.9739111521751518	0.9878981297082583	0.9912482297031554
14	0.9700972516822319	0.9871051000540987	0.9910743706934007
15	0.9660932355071385	0.9863358031129933	0.9908261486213452
16	0.9618991036498715	0.9855902388849422	0.9905035634869891
17	0.9575148561104304	0.9848684073699452	0.9901066152903315
18	0.9529425052722712	0.9841675455268166	0.98963666399232
19	0.9482445205907543	0.9834018815919517	0.9891359262089725
20	0.943450492420444	0.982530787439461	0.9886243989873154
21	0.9385604207613406	0.9815542630693439	0.9881020823273485
22	0.9335743056134443	0.9804723084816013	0.9875689762290725
23	0.9284921469767544	0.9792849236762323	0.9870250806924866
24	0.9233139448512715	0.9779921086532374	0.9864703957175911
25	0.9180396992369955	0.976593863412616	0.9859049213043858
26	0.9126730239716059	0.9750909685507125	0.985329217245983
27	0.907340080303708	0.9735106751557289	0.9847628262568677
28	0.9021033224588019	0.9718664734683413	0.9842154226634344
29	0.8969627504368877	0.9701583634885497	0.9836870064656832
30	0.8919183642379654	0.9683863452163549	0.983177577663614
31	0.8869701638620352	0.9665504186517561	0.982687136257227
32	0.8821181493090968	0.9646505837947534	0.9822156822465221
33	0.8773623205791508	0.9626868406453474	0.9817632156314994
34	0.8727026776721964	0.9606591892035374	0.9813297364121588
35	0.8681392205882341	0.9585676294693238	0.9809152445884999
36	0.8636699293045018	0.9564128210197639	0.9805166532143844
37	0.8592667170843817	0.9542039347253307	0.9800910408709105
38	0.8549205780669816	0.9519439111762696	0.9796246450361741
39	0.8506315122523017	0.9496327503725808	0.9791174657101752
40	0.8463995196403421	0.9472704523142638	0.978569502892914
41	0.8422246002311028	0.9448570170013191	0.9779807565843904
42	0.8381067540245837	0.9423924444337463	0.9773512267846045
43	0.8340459810207846	0.9398767346115455	0.9766809134935562
44	0.8300422812197059	0.937309887534717	0.9759698167112453
45	0.8260956546213473	0.9346919032032605	0.9752179364376722
46	0.8222061012257088	0.9320227816171762	0.9744252726728366
47	0.8183736210327907	0.9293025227764639	0.9735918254167389
48	0.81459217134442	0.9265432772704351	0.9727187402893761
49	0.8108392712447836	0.923790249470973	0.9718102793912177
50	0.8071128003904839	0.92104770294066	0.9708668447128522
51	0.8034127587815212	0.9183156376794959	0.9698884362542801
52	0.7997391464178949	0.9155940536874808	0.9688750540155013
53	0.7960919632996054	0.9128829509646148	0.9678266979965157
54	0.7924712094266524	0.910182329510898	0.9667433681973234
55	0.7888768847990363	0.9074921893263301	0.9656250646179243
56	0.7853089894167572	0.9048125304109113	0.9644717872583186
57	0.7817675232798144	0.9021433527646413	0.963283536118506
58	0.7782524863882082	0.8994846563875205	0.9620603111984867
59	0.7747638787419389	0.8968364412795485	0.9608021124982603
60	0.7713017003410064	0.894198707440726	0.9595089400178277
61	0.7678661721599024	0.8915715671676816	0.9581812257731969
62	0.7644624437538636	0.8889576374036192	0.9568290373983375
63	0.7610926782278512	0.8863580174129554	0.9554566038699251
64	0.757756875581865	0.8837727071956893	0.9540639251879595
65	0.754455035815905	0.8812017067518214	0.9526510013524404
66	0.7511871589299715	0.8786450160813516	0.9512178323633684
67	0.747953244924064	0.8761026351842798	0.9497644182207431
68	0.744753293798183	0.8735745640606059	0.9482907589245645
69	0.7415873055523282	0.87106080271033	0.9467968544748327
70	0.7384552801864994	0.8685613511334525	0.9452827048715476
71	0.7353572177006972	0.8660762093299728	0.9437483101147095
72	0.7322931180949214	0.863605377299891	0.9421936702043182
73	0.7292629813691714	0.8611488550432075	0.9406187851403733
74	0.7262668075234481	0.8587066425599219	0.9390236549228757
75	0.7233045965577509	0.8562787398500346	0.9374082795518247
76	0.7203758156637103	0.8538650546634199	0.935773563770877
77	0.7174715260813348	0.8514640393484703	0.9341346861824297
78	0.7145885371980492	0.8490751414844159	0.9324970646564933
79	0.7117268490138533	0.8466983610712565	0.9308606991930685
80	0.7088864615287473	0.844333698108992	0.9292255897921547
81	0.7060673747427311	0.8419811525976226	0.9275917364537519
82	0.7032695886558044	0.8396407245371482	0.9259591391778603
83	0.7004931032679675	0.8373124139275686	0.9243277979644798
84	0.6977379185792206	0.8349962207688844	0.9226977128136107
85	0.6950040345895631	0.8326921450610947	0.9210688837252523
86	0.6922914512989955	0.8304001868042004	0.9194413106994053
87	0.6896001687075176	0.828120345998201	0.9178149937360696
88	0.6869301868151296	0.8258526226430963	0.9161899328352447
89	0.6842815056218313	0.823597016738887	0.9145661279969312
90	0.6816541251276228	0.8213535282855725	0.9129435792211287
91	0.6790480453325038	0.819122157283153	0.9113222865078374
92	0.6764632662364748	0.8169029037316285	0.9097022498570573
93	0.6738997878395356	0.814695767630999	0.9080834692687882
94	0.6713576101416859	0.8125007489812647	0.9064659447430304
95	0.6688367331429261	0.810317847782425	0.9048496762797839
96	0.6663371568432562	0.8081470640344804	0.903234663879048
97	0.6638588812426759	0.8059883977374311	0.9016209075408238
98	0.6614019063411855	0.8038418488912765	0.9000084072651104
99	0.6589662321387846	0.8017074174960169	0.8983971630519081
100	0.6565518586354734	0.7995851035516526	0.8967871749012172
101	0.6541587858312521	0.7974749070581831	0.8951784428130373
102	0.651787091541384	0.7953762962497627	0.8935717656521628
103	0.6494369259135114	0.793288245063062	0.8919686848599567
104	0.6471082927226871	0.7912107277005216	0.8903692391917523
105	0.6448011919689108	0.7891437441621413	0.8887734286475494
106	0.6425156236521827	0.7870872944479211	0.8871812532273476
107	0.6402515877725025	0.7850413785578607	0.8855927129311473
108	0.6380090843298702	0.7830059964919606	0.8840078077589483
109	0.6357881133242864	0.7809811482502206	0.882426537710751
110	0.6335886747557502	0.7789668338326404	0.8808489027865546
111	0.6314107686242626	0.7769630532392207	0.87927490298636
112	0.6292543949298228	0.7749698064699608	0.8777045383101665
113	0.627119553672431	0.772987093524861	0.8761378087579744
114	0.6250062448520874	0.7710149144039212	0.8745747143297838
115	0.6229144684687918	0.7690532691071417	0.8730152550255946
116	0.6208442245225442	0.767102157634522	0.8714594308454066
117	0.6187955130133449	0.7651615799860627	0.8699072417892202
118	0.6167683339411936	0.7632315361617632	0.8683586878570351
119	0.6147626873060903	0.761312026161624	0.8668137690488513
120	0.6127785731080352	0.7594030499856448	0.8652724853646689
121	0.6108159913470279	0.7575046076338255	0.8637348368044879
122	0.6088749420230691	0.7556166991061667	0.8622008233683085
123	0.606955425136158	0.7537393244026673	0.8606704450561302
124	0.605057440686295	0.7518724835233286	0.8591437018679536
125	0.6031809886734802	0.7500161764681496	0.8576205938037779
126	0.6013260690977136	0.7481704032371309	0.8561011208636039
127	0.5994926819589949	0.7463351638302723	0.8545852830474313
128	0.5976808272573242	0.7445104582475734	0.85307308035526
129	0.5958905049927017	0.7426962864890351	0.85156451278709
130	0.5941217151651272	0.7408926485546565	0.8500595803429214
131	0.5923744577746008	0.7390995444444382	0.8485582830227543
132	0.5906487328211226	0.7373169741583799	0.8470606208265886
133	0.5889445403046925	0.7355449376964815	0.8455665937544241
134	0.5872618802253103	0.7337834350587434	0.8440762018062613
135	0.585600752582976	0.7320324662451653	0.8425894449820995
136	0.5839611573776899	0.7302920312557475	0.8411063232819392
137	0.5823430946094523	0.7285621300904894	0.8396268367057805
138	0.5807465642782624	0.7268427627493915	0.8381509852536229
139	0.5791697128576739	0.7251338063376932	0.8366788167880386
140	0.57760325843393	0.7234346454346813	0.8352105709906706
141	0.5760459247621916	0.7217451954212214	0.8337462808172729
142	0.5744977118424583	0.720065456297313	0.8322859462678447
143	0.5729586196747303	0.7183954280629566	0.8308295673423861
144	0.5714286482590077	0.7167351107181519	0.8293771440408974
145	0.5699077975952903	0.715084504262899	0.8279286763633783
146	0.5683960676835783	0.7134436086971981	0.8264841643098291
147	0.5668934585238715	0.7118124240210488	0.8250436078802496
148	0.56539997011617	0.7101909502344516	0.8236070070746397
149	0.5639156024604739	0.7085791873374057	0.8221743618929997
150	0.562440355556783	0.7069771353299119	0.8207456723353297
151	0.5609742294050974	0.7053847942119699	0.8193209384016292
152	0.5595172240054173	0.7038021639835796	0.8179001600918986
153	0.5580693393577423	0.7022292446447411	0.8164833374061375
154	0.5566305754620727	0.7006660361954545	0.8150704703443462
155	0.5552009323184084	0.6991125386357199	0.8136615589065249
156	0.5537804099267495	0.6975687519655369	0.8122566030926732
157	0.5523690082870956	0.6960346761849056	0.8108556029027914
158	0.5509667273994471	0.6945103112938262	0.8094585583368792
159	0.5495735672638039	0.6929956572922985	0.8080654693949367
160	0.5481895278801661	0.6914907141803228	0.8066763360769641
161	0.5468146092485335	0.6899954819578988	0.8052911583829611
162	0.5454488113689063	0.6885099606250266	0.8039099363129281
163	0.5440921342412843	0.6870341501817063	0.8025326698668648
164	0.5427445778656678	0.6855680506279377	0.801159359044771
165	0.5414061422420564	0.6841116619637209	0.7997900038466471
166	0.5400768273704504	0.682664984189056	0.7984246042724931
167	0.5387566332508495	0.6812280173039428	0.7970631603223087
168	0.5374455598832542	0.6798007613083813	0.7957056719960942
169	0.5361436072676641	0.6783832162023719	0.7943521392938494
170	0.5348507754040792	0.6769753819859141	0.7930025622155743
171	0.5335670642924997	0.6755772586590081	0.7916569407612689
172	0.5322924739329256	0.6741888462216541	0.7903152749309333
173	0.5310270043253564	0.6728101446738517	0.7889775647245676
174	0.529770655469793	0.6714411540156011	0.7876438101421716
175	0.5285234273662345	0.6700818742469025	0.7863140111837452
176	0.5272853200146815	0.6687323053677556	0.7849881678492888
177	0.5260563334151338	0.6673924473781605	0.783666280138802
178	0.5248364675675915	0.6660623002781171	0.7823483480522849
179	0.5236257224720543	0.6647418640676256	0.7810343715897377
180	0.5224230453850371	0.6634285757859085	0.7797250887273081
181	0.5212270243519431	0.6621189979533695	0.7784214892491442
182	0.5200376520225667	0.6608131126755366	0.7771235783077611
183	0.518854928396908	0.6595109199524101	0.775831355903159
184	0.5176788534749668	0.6582124197839899	0.7745448220353373
185	0.5165094272567433	0.6569176121702761	0.7732639767042965
186	0.5153466497422374	0.6556264971112685	0.7719888199100366
187	0.5141905209314488	0.654339074606967	0.7707193516525569
188	0.5130410408243782	0.6530553446573722	0.7694555719318585
189	0.5118982094210252	0.6517753072624832	0.7681974807479407
190	0.5107620267213896	0.650498962422301	0.7669450781008036
191	0.5096324927254716	0.6492263101368247	0.7656983639904474
192	0.5085096074332713	0.6479573504060551	0.7644573384168717
193	0.5073933708447885	0.6466920832299912	0.7632220013800767
194	0.5062837829600236	0.645430508608634	0.7619923528800628
195	0.5051808437789761	0.644172626541983	0.7607683929168295
196	0.5040845533016461	0.6429184370300383	0.7595501214903768
197	0.5029949115280339	0.6416679400727998	0.758337538600705
198	0.5019119184581392	0.6404211356702679	0.7571306442478137
199	0.5008355740919622	0.639178023822442	0.7559294384317036
200	0.4997658784295028	0.6379386045293226	0.7547339211523739
201	0.4987028314707609	0.6367028777909092	0.753544092409825
202	0.4976464332157366	0.6354708436072023	0.7523599522040568
203	0.49659668366443005	0.6342425019782018	0.7511815005350695
204	0.495553582816841	0.6330178529039073	0.7500087374028627
205	0.49451713067296954	0.6317968963843191	0.7488416628074368
206	0.4934873272328159	0.6305796324194375	0.7476802767487919
207	0.49246417249637964	0.629366061009262	0.7465245792269274
208	0.491447666463661	0.6281561821537927	0.7453745702418436
209	0.4904378091346601	0.62694999585303	0.7442302497935409
210	0.48943460050937665	0.6257475021069732	0.7430916178820186
211	0.48843804058781093	0.6245487009156229	0.7419586745072771
212	0.48744812936996273	0.6233535922789787	0.7408314196693164
213	0.48646486685583223	0.6221621761970411	0.7397098533681367
214	0.4854882530454193	0.6209744526698097	0.7385939756037374
215	0.484518287938724	0.6197904216972844	0.7374837863761189
216	0.48355497153574634	0.6186100832794655	0.7363792856852812
217	0.4825983038364861	0.6174334374163529	0.7352804735312243
218	0.4816482848409437	0.6162604841079466	0.7341873499139482
219	0.4807049145491188	0.6150912233542468	0.7330999148334526
220	0.47976819296101153	0.6139256551552531	0.7320181682897379
221	0.47883812007662174	0.6127637795109656	0.730942110282804
222	0.4779144929677926	0.6116057369032997	0.7298715579565107
223	0.4769956079966282	0.6104527067167113	0.728804976183087
224	0.4760810811175024	0.6093049548160553	0.7277420189036037
225	0.4751709123304155	0.6081624812013321	0.7266826861180606
226	0.4742651016353674	0.6070252858725412	0.7256269778264577
227	0.4733636490323577	0.6058933688296827	0.7245748940287949
228	0.4724665545213868	0.6047667300727572	0.7235264347250727
229	0.4715738181024547	0.603645369601764	0.7224815999152906
230	0.47068543977556104	0.6025292874167033	0.7214403895994483
231	0.4698014195407063	0.6014184835175751	0.7204028037775468
232	0.4689217573978902	0.6003129579043794	0.7193688424495854
233	0.46804645334711276	0.5992127105771166	0.7183385056155644
234	0.467175507388374	0.5981177415357859	0.7173117932754834
235	0.46630891952167397	0.597028050780388	0.7162887054293426
236	0.46544668974701264	0.5959436383109225	0.7152692420771423
237	0.46458881806439	0.5948645041273897	0.7142534032188822
238	0.46373530447380595	0.593790648229789	0.7132411888545621
239	0.4628861489752607	0.5927220706181213	0.7122325989841826
240	0.4620413515687542	0.5916587712923861	0.7112276336077431
241	0.4612009122542863	0.5906007502525832	0.7102262927252441
242	0.46036483103185705	0.589548007498713	0.7092285763366851
243	0.45953310790146656	0.5885005430307751	0.7082344844420663
244	0.4587057428631146	0.58745835684877	0.7072440170413877
245	0.4578827359168017	0.5864214489526973	0.7062571741346497
246	0.4570640870625273	0.5853898193425572	0.7052739557218518
247	0.45624979630029155	0.5843634680183497	0.7042943618029941
248	0.4554398636300945	0.5833423949800747	0.7033183923780767
249	0.45463428905193615	0.582326600227732	0.7023460474470995
250	0.4538330725658165	0.581316083761322	0.7013773270100627
251	0.4530362141717355	0.5803108455808446	0.7004122310669659
252	0.4522437138696932	0.5793108856862995	0.6994507596178094
253	0.45145557165968964	0.5783162040776874	0.6984929126625933
254	0.45067178754172477	0.5773268007550074	0.6975386902013173
255	0.4498923615157986	0.5763426757182601	0.6965880922339818
256	0.449117293581911	0.5753638289674453	0.6956411187605862
257	0.4483465837400622	0.574390260502563	0.6946977697811308
258	0.44758023199025215	0.5734219703236133	0.693758045295616
259	0.4468182383324808	0.5724589584305961	0.6928219453040413
260	0.44606060276674797	0.5715012248235115	0.6918894698064069
261	0.445307325293054	0.5705487695023594	0.6909606188027128
262	0.4445584059113986	0.5696015924671398	0.6900353922929587
263	0.44381384462178197	0.5686596937178529	0.6891137902771449
264	0.4430736414242039	0.5677230732544981	0.6881958127552714
265	0.4423374010719763	0.5667914773282994	0.6872812190199753
266	0.441603958930051	0.5658641582423677	0.6863692998022372
267	0.44087323897671243	0.5649410671906843	0.6854600088044225
268	0.4401452412119608	0.564022204173249	0.684553346026531
269	0.4394199656357959	0.5631075691900621	0.6836493114685632
270	0.4386974122482177	0.5621971622411236	0.6827479051305188
271	0.43797758104922624	0.5612909833264331	0.6818491270123981
272	0.4372604720388215	0.5603890324459911	0.6809529771142006
273	0.4365460852170038	0.5594913095997973	0.6800594554359266
274	0.43583442058377264	0.5585978147878518	0.6791685619775759
275	0.43512547813912833	0.5577085480101548	0.678280296739149
276	0.43441925788307056	0.5568235092667058	0.6773946597206452
277	0.43371575981559973	0.555942698557505	0.676511650922065
278	0.43301498393671567	0.5550661158825526	0.6756312703434083
279	0.43231693024641826	0.5541937612418484	0.6747535179846749
280	0.4316215987447078	0.5533256346353927	0.6738783938458651
281	0.4309289894315839	0.552461736063185	0.6730058979269786
282	0.430239102307047	0.5516020655252258	0.6721360302280158
283	0.4295519373710966	0.5507466230215148	0.6712687907489764
284	0.42886749462373297	0.5498954085520519	0.6704041794898601
285	0.4281857740649563	0.5490484221168375	0.6695421964506678
286	0.42750677569476614	0.5482056637158712	0.6686828416313985
287	0.42683049951316304	0.5473671333491533	0.667826115032053
288	0.4261569455201465	0.5465328310166836	0.6669720166526308
289	0.42548611371571676	0.5457027567184622	0.666120546493132
290	0.4248180040998738	0.5448769104544889	0.6652717045535567
291	0.42415261667261767	0.5440552922247642	0.6644254908339047
292	0.4234899514339482	0.5432379020292877	0.6635819053341764
293	0.4228300083838654	0.5424247398680592	0.6627409480543716
294	0.42217278752236964	0.5416158057410793	0.6619026189944901
295	0.4215182888494603	0.5408110996483474	0.6610669181545319
296	0.4208665123651379	0.540010621589864	0.6602338455344974
297	0.42021745806940225	0.5392143715656289	0.6594034011343862
298	0.41957112596225343	0.5384223495756418	0.6585755849541985
299	0.4189275160436912	0.5376345556199031	0.6577503969939343
300	0.41828662831371594	0.5368509896984127	0.6569278372535936
301	0.41764846277232737	0.5360716518111707	0.6561079057331763
302	0.4170130194195254	0.5352965419581768	0.6552906024326824
303	0.41638029825531037	0.5345256601394313	0.6544759273521121
304	0.4157502992796821	0.5337590063549339	0.6536638804914651
305	0.4151230224926405	0.5329965806046849	0.6528544618507416
306	0.41449824384219186	0.5322377732104917	0.6520475279850777
307	0.413875259398655	0.5314806686768995	0.651242628217398
308	0.4132540179122414	0.53072512754575	0.6504397297360379
309	0.41263451938295115	0.5299711498170436	0.6496388325409972
310	0.4120167638107842	0.5292187354907805	0.648839936632276
311	0.4114007511957406	0.5284678845669601	0.6480430420098744
312	0.4107864815378204	0.5277185970455828	0.6472481486737922
313	0.41017395483702357	0.5269708729266488	0.6464552566240297
314	0.40956317109334994	0.5262247122101575	0.6456643658605865
315	0.4089541303067997	0.5254801148961095	0.6448754763834628
316	0.4083468324773728	0.5247370809845042	0.6440885881926587
317	0.4077412776050693	0.5239956104753423	0.6433037012881739
318	0.407137465689889	0.5232557033686231	0.6425208156700087
319	0.4065353967318321	0.5225173596643471	0.641739931338163
320	0.4059350707308986	0.5217805793625142	0.6409610482926369
321	0.4053364876870883	0.5210453624631243	0.6401841665334302
322	0.40473964760040143	0.5203117089661773	0.6394092860605429
323	0.4041445504708378	0.5195796188716734	0.6386364068739753
324	0.40355119629839764	0.5188490921796126	0.6378655289737271
325	0.4029595850830807	0.5181201288899947	0.6370966523597983
326	0.40236971682488715	0.51739272900282	0.6363297770321891
327	0.4017815915238169	0.5166668925180882	0.6355649029908994
328	0.40119520917986995	0.5159426194357994	0.6348020302359291
329	0.4006105697930466	0.5152199097559537	0.6340411587672784
330	0.40002767336334627	0.5144987634785511	0.6332822885849471
331	0.3994465198907694	0.5137791806035914	0.6325254196889355
332	0.39886710937531583	0.5130611611310748	0.6317705520792432
333	0.3982894418169856	0.5123447050610012	0.6310176857558705
334	0.39771351721577874	0.5116298123933706	0.6302668207188171
335	0.3971393355716952	0.5109164831281832	0.6295179569680834
336	0.3965668968847351	0.5102047172654387	0.6287710945036691
337	0.3959962011548982	0.5094945148051372	0.6280262333255743
338	0.3954272483821847	0.5087858757472787	0.627283373433799
339	0.39486003856659435	0.5080788000918633	0.6265425148283432
340	0.39429457170812754	0.507373287838891	0.6258036575092069
341	0.393730847806784	0.5066693389883616	0.62506680147639
342	0.39316886686256386	0.5059669535402754	0.6243319467298928
343	0.3926082846176217	0.5052660930239747	0.6235987352986037
344	0.39204808271149016	0.5045666436381412	0.622866108256391
345	0.39148819421420594	0.5038685979033821	0.622133996007185
346	0.3909286191257692	0.5031719558196972	0.6214023985509847
347	0.3903693574461799	0.5024767173870867	0.6206713158877907
348	0.38981040917543797	0.5017828826055506	0.6199407480176029
349	0.3892517743135435	0.5010904514750887	0.6192106949404211
350	0.38869345286049645	0.5003994239957011	0.6184811566562455
351	0.3881354448162968	0.499709800167388	0.6177521331650762
352	0.38757775018094454	0.4990215799901492	0.617023624466913
353	0.3870203689544397	0.49833476346398453	0.6162956305617558
354	0.3864633011367821	0.4976493505888942	0.6155681514496049
355	0.3859065467279721	0.49696534136487824	0.61484118713046
356	0.3853501057280096	0.49628273579193677	0.6141147376043212
357	0.38479397813689437	0.4956015338700694	0.6133888028711888
358	0.38423816395462657	0.4949217355992765	0.6126633829310625
359	0.3836826631812062	0.4942433409795578	0.6119384777839421
360	0.3831274758166333	0.49356635001091353	0.6112140874298281
361	0.38257260186090775	0.4928907626933435	0.61049021186872
362	0.38201804131402967	0.49221657902684784	0.6097668511006185
363	0.381463794175999	0.4915437990114265	0.6090440051255229
364	0.3809098604468157	0.49087242264707953	0.6083216739434333
365	0.3803562401264798	0.4902024499338068	0.6075998575543499
366	0.37980293321499137	0.4895338808716083	0.6068785559582727
367	0.37924993971235027	0.48886671546048427	0.6061577691552017
368	0.37869725961855666	0.48820095370043454	0.6054374971451367
369	0.3781448929336104	0.48753659559145907	0.604717739928078
370	0.37759283965751156	0.48687364113355797	0.6039984975040253
371	0.37704109979026024	0.4862120903267311	0.6032797698729789
372	0.3764896733318563	0.48555194317097883	0.6025615570349387
373	0.37593836710619155	0.4848927843064905	0.6018437268634129
374	0.37538594443306744	0.4842319546712463	0.6011254335073412
375	0.3748321856967882	0.48356898205605575	0.60040652675637
376	0.37427709089735384	0.4829038664609186	0.5996870066104998
377	0.37372066003476434	0.482236607885835	0.5989668730697306
378	0.3731628931090196	0.4815672063308046	0.5982461261340623
379	0.3726037901201199	0.4808956617958279	0.5975247658034949
380	0.37204335106806496	0.4802219742809047	0.5968027920780284
381	0.3714815759528549	0.47954614378603483	0.5960802049576629
382	0.37091846477448975	0.47886817031121864	0.595357004442398
383	0.3703540175329694	0.4781880538564558	0.5946331905322343
384	0.3697882342282939	0.4775057944217463	0.5939087632271713
385	0.36922111486046333	0.4768213920070904	0.5931837225272094
386	0.36865265942947756	0.476134846612488	0.5924580684323483
387	0.3680828679353368	0.4754461582379391	0.5917318009425881
388	0.36751174037804074	0.4747553268834436	0.5910049200579287
389	0.3669392767575896	0.47406235254900153	0.5902774257783703
390	0.3663654770739832	0.47336723523461294	0.5895493181039128
391	0.36579034132722177	0.4726699749402779	0.5888205970345561
392	0.3652138695173052	0.47197057166599643	0.5880912625703006
393	0.3646360616442335	0.47126902541176824	0.5873613147111457
394	0.3640561642098387	0.470565132235059	0.5866286709494912
395	0.3634714741153448	0.46985816051256946	0.5858858604990947
396	0.3628817494670822	0.4691480447731275	0.585132214817647
397	0.3622869902650507	0.4684347850167334	0.5843677339051478
398	0.3616871965092507	0.46771838124338727	0.5835924177615976
399	0.3610823681996819	0.4669988334530888	0.5828062663869962
400	0.36047250533634445	0.46627614164583797	0.5820092797813431
401	0.3598576079192383	0.46555030582163515	0.5812014579446391
402	0.3592376759483634	0.46482132598047987	0.5803828008768837
403	0.3586127094237198	0.4640892021223725	0.5795533085780767
404	0.35798270834530765	0.4633539342473128	0.5787129810482188
405	0.3573476727131266	0.4626155223553008	0.5778618182873094
406	0.356707602527177	0.4618739664463368	0.5769998202953488
# Eof

==> anc/inclusiveNpart/2760/Xi0_10/Y2SNpart2760Xi10.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.992289452782886	0.9922064002608649	0.9921901855469265
1	0.9921176182393232	0.9921790517973362	0.9921910457446019
2	0.9923062692342102	0.9922090766965578	0.9921901013643628
3	0.9928554057675469	0.9922964749585292	0.9921873524062091
4	0.9935057018511739	0.9923999733492312	0.992184097046908
5	0.9928075426838663	0.9922888572713562	0.9921875920071209
6	0.9905362228443768	0.991927363554763	0.992198962154276
7	0.9866917423327048	0.9913154921994509	0.9922182074883726
8	0.9815864135108562	0.9903906793346583	0.992227662637776
9	0.975840022643268	0.9890287664816748	0.992192270537739
10	0.9694694668490731	0.9872263687306921	0.9921110754339424
11	0.9624747461282708	0.9849834860817096	0.991984077326386
12	0.9548845085031238	0.9823309229964508	0.9917952864024664
13	0.9470108573414917	0.9796042759834892	0.9913705030501013
14	0.9389392877555325	0.9768954756789383	0.9906620084142364
15	0.9306697997452464	0.9742045220827984	0.9896698024948715
16	0.9222023933106338	0.9715314151950694	0.9883938852920069
17	0.9135370684516939	0.968876155015751	0.9868342568056421
18	0.9046686456955749	0.9662342412579062	0.9849970991897791
19	0.8954363411482804	0.9634659736704647	0.9830743220888679
20	0.8857639951505967	0.9605051794344387	0.9811568287193824
21	0.8756516077025239	0.9573518585498281	0.9792446190813224
22	0.8650991788040616	0.9540060110166328	0.9773376931746881
23	0.8541067084552102	0.9504676368348528	0.975436050999479
24	0.8426741966559693	0.9467367360044883	0.973539692555696
25	0.8308016434063391	0.9428133085255389	0.971648617843338
26	0.818505395607886	0.938699315972266	0.9697633729934168
27	0.8063561334336086	0.9344632380828061	0.9679030237682577
28	0.7946363635058454	0.9301389747198757	0.9660770083862734
29	0.7833460858245971	0.9257265258834748	0.964285326847464
30	0.7724853003898636	0.9212258915736035	0.9625279791518299
31	0.7620540072016445	0.9166370717902617	0.9608049652993702
32	0.7520522062599403	0.9119600665334493	0.9591162852900857
33	0.7424798975647507	0.9071948758031667	0.9574619391239763
34	0.7333370811160759	0.9023414995994136	0.9558419268010417
35	0.7246237569139158	0.8973999379221899	0.9542562483212821
36	0.7163275230760555	0.8923672929421188	0.952699390347728
37	0.7082759417439223	0.8872032727516027	0.9510946945148117
38	0.7004137216464823	0.8818949579673814	0.949417580730303
39	0.6927408627837355	0.8764423485894545	0.947668048994202
40	0.6852573651556825	0.8708454446178224	0.9458460993065086
41	0.6779632287623227	0.8651042460524848	0.9439517316672232
42	0.6708584536036563	0.8592187528934421	0.9419849460763454
43	0.6639430396796833	0.8531889651406941	0.9399457425338755
44	0.6572169869904037	0.8470148827942405	0.937834121039813
45	0.6506802955358175	0.8406965058540818	0.9356500815941586
46	0.6443329653159247	0.8342338343202178	0.9333936241969117
47	0.6381749963307252	0.8276268681926484	0.9310647488480727
48	0.6321655274521625	0.8209247134018022	0.9286574356225721
49	0.6261525412281689	0.8143100609006759	0.9261492883283762
50	0.6201216997552736	0.8078001416401464	0.9235381946130207
51	0.6140730030334769	0.8013949556202132	0.9208241544765055
52	0.6080064510627787	0.7950945028408766	0.9180071679188307
53	0.6019220438431793	0.7888987833021367	0.9150872349399964
54	0.5958197813746782	0.7828077970039931	0.9120643555400025
55	0.5896996636572758	0.7768215439464464	0.9089385297188491
56	0.5835616906909719	0.7709400241294959	0.9057097574765363
57	0.5774058624757663	0.7651632375531422	0.9023780388130636
58	0.5712321790116595	0.7594911842173852	0.8989433737284314
59	0.5650406402986511	0.7539238641222243	0.8954057622226396
60	0.5588312463367414	0.7484612772676604	0.8917652042956884
61	0.5526076281844471	0.7431023014395818	0.8880237721695158
62	0.5464544034654893	0.7378207847346433	0.8842297565823241
63	0.5404071163760629	0.7326057418717357	0.8804034423801956
64	0.5344657669161677	0.7274571728508588	0.8765448295631311
65	0.5286303550858037	0.7223750776720128	0.8726539181311297
66	0.5229008808849711	0.7173594563351977	0.8687307080841918
67	0.5172773443136697	0.7124103088404133	0.8647751994223176
68	0.5117597453718996	0.7075276351876596	0.8607873921455066
69	0.5063480840596608	0.7027114353769368	0.8567672862537592
70	0.5010423603769533	0.6979617094082448	0.8527148817470751
71	0.49584257432377704	0.6932784572815835	0.8486301786254548
72	0.490748725900132	0.6886616789969532	0.8445131768888977
73	0.4857608151060183	0.6841113745543537	0.8403638765374042
74	0.48087884194143593	0.6796275439537848	0.8361822775709742
75	0.4761028064063848	0.6752101871952468	0.8319683799896076
76	0.47143108806242906	0.6708580028015994	0.8277250551397521
77	0.46683650131887655	0.666549156296413	0.8235004747060155
78	0.46230934251575384	0.6622758540533744	0.8193118331519315
79	0.45784961165306104	0.6580380960724838	0.8151591304774992
80	0.4534573087307978	0.6538358823537407	0.8110423666827195
81	0.4491324337489646	0.6496692128971455	0.806961541767592
82	0.44487498670756104	0.6455380877026979	0.8029166557321163
83	0.4406849676065873	0.6414425067703983	0.7989077085762931
84	0.43656237644604334	0.6373824701002463	0.7949347003001223
85	0.4325072132259291	0.633357977692242	0.7909976309036031
86	0.42851947794624495	0.6293690295463855	0.7870965003867365
87	0.4245991706069904	0.6254156256626768	0.7832313087495222
88	0.42074629120816565	0.6214977660411157	0.7794020559919598
89	0.4169608397497708	0.6176154506817028	0.7756087421140497
90	0.4132428162318057	0.6137686795844376	0.771851367115792
91	0.4095922206542704	0.6099574527493197	0.7681299309971863
92	0.40600905301716483	0.6061817701763499	0.764444433758233
93	0.4024933133204891	0.6024416318655278	0.7607948753989319
94	0.3990450015642432	0.5987370378168534	0.7571812559192828
95	0.3956641177484271	0.5950679880303269	0.7536035753192859
96	0.3923506618730407	0.591434482505948	0.7500618335989413
97	0.38910463393808425	0.5878365212437169	0.746556030758249
98	0.3859260339435575	0.5842741042436336	0.7430861667972087
99	0.38281486188946057	0.580747231505698	0.7396522417158206
100	0.37977111777579337	0.5772559030299101	0.7362542555140847
101	0.37679480160255613	0.5738001188162701	0.7328922081920011
102	0.37387448960524894	0.5703750485201486	0.7295605601680205
103	0.370988139176343	0.5669713717996485	0.7262486225994269
104	0.3681351961146813	0.5635888543202314	0.7229561267444665
105	0.365315660420264	0.5602274960818973	0.7196830726031396
106	0.36252953209309113	0.5568872970846459	0.716429460175446
107	0.3597768111331625	0.5535682573284775	0.7131952894613859
108	0.35705749754047833	0.550270376813392	0.7099805604609589
109	0.3543715913150384	0.5469936555393894	0.7067852731741656
110	0.35171909245684296	0.5437380935064696	0.7036094276010054
111	0.3491000009658918	0.540503690714633	0.7004530237414789
112	0.346514316842185	0.5372904471638792	0.6973160615955856
113	0.3439620400857225	0.5340983628542081	0.6941985411633256
114	0.3414431706965044	0.5309274377856201	0.6911004624446992
115	0.3389577086745307	0.5277776719581151	0.6880218254397061
116	0.33650565401980126	0.5246490653716928	0.6849626301483462
117	0.33408700673231617	0.5215416180263536	0.6819228765706199
118	0.3317017668120755	0.5184553299220971	0.6789025647065269
119	0.3293499342590792	0.5153902010589237	0.6759016945560673
120	0.3270315090733273	0.5123462314368331	0.672920266119241
121	0.3247464912548196	0.5093234210558255	0.6699582793960482
122	0.32249488080355637	0.5063217699159009	0.667015734386489
123	0.3202766777195374	0.5033412780170591	0.6640926310905627
124	0.3180918820027629	0.5003819453593	0.6611889695082699
125	0.31594049365323257	0.4974437719426241	0.6583047496396107
126	0.3138225126709468	0.49452675776703103	0.6554399714845848
127	0.31173793905590524	0.491630902832521	0.6525946350431924
128	0.30968677280810814	0.4887562071390937	0.6497687403154331
129	0.30766901392755536	0.4859026706867494	0.6469622873013072
130	0.30568466241424685	0.4830702934754878	0.644175276000815
131	0.3037337182681827	0.48025907550530944	0.641407706413956
132	0.301816181489363	0.4774690167762139	0.6386595785407304
133	0.2999320520777876	0.4747001172882012	0.6359308923811382
134	0.2980813300334566	0.4719523770412714	0.6332216479351794
135	0.29626401535636987	0.46922579603542464	0.6305318452028538
136	0.2944801080465275	0.46652037427066056	0.6278614841841617
137	0.2927296081039296	0.4638361117469797	0.6252105648791031
138	0.29101251552857593	0.46117300846438153	0.6225790872876779
139	0.2893260036703377	0.4585314489592264	0.6199654579310894
140	0.28765591749907415	0.4559133588761891	0.617361697137514
141	0.2860003107260524	0.45331900298761546	0.6147667077178107
142	0.28435918335127225	0.45074838129350514	0.6121804896719789
143	0.2827325353747338	0.4482014937938585	0.6096030430000189
144	0.28112036679643704	0.4456783404886753	0.6070343677019306
145	0.27952267761638194	0.44317892137795545	0.6044744637777139
146	0.2779394678345685	0.44070323646169934	0.6019233312273692
147	0.27637073745099683	0.43825128573990657	0.599380970050896
148	0.2748164864656668	0.43582306921257746	0.5968473802482948
149	0.2732767148785784	0.4334185868797117	0.5943225618195651
150	0.2717514226897318	0.4310378387413096	0.5918065147647071
151	0.27024060989912685	0.4286808247973709	0.5892992390837212
152	0.2687442765067635	0.4263475450478957	0.5868007347766068
153	0.267262422512642	0.42403799949288407	0.5843110018433642
154	0.26579504791676206	0.4217521881323359	0.5818300402839931
155	0.26434215271912387	0.4194901109662513	0.579357850098494
156	0.26290373691972735	0.41725176799463015	0.5768944312868666
157	0.26147980051857256	0.41503715921747264	0.5744397838491109
158	0.2600703435156594	0.41284628463477846	0.5719939077852269
159	0.2586753659109879	0.4106791442465478	0.5695568030952147
160	0.2572948677045581	0.4085357380527807	0.5671284697790743
161	0.2559288488963701	0.4064160660534772	0.5647089078368055
162	0.2545773094864236	0.404320128248637	0.5622981172684085
163	0.2532402494747189	0.40224792463826053	0.5598960980738834
164	0.25191766886125594	0.4001994552223474	0.5575028502532298
165	0.25060956764603465	0.39817472000089793	0.5551183738064481
166	0.249315945829055	0.39617371897391196	0.5527426687335382
167	0.24803680341031703	0.3941964521413893	0.5503757350344998
168	0.2467721403898208	0.3922429195033303	0.5480175727093334
169	0.2455219567675662	0.39031312105973476	0.5456681817580384
170	0.2442862525435533	0.3884070568106027	0.5433275621806155
171	0.2430650277177821	0.38652472675593424	0.540995713977064
172	0.24185828229025258	0.3846661308957293	0.5386726371473846
173	0.2406660162609647	0.3828312692299878	0.5363583316915768
174	0.23948822962991864	0.3810201417587098	0.5340527976096408
175	0.23832492239711411	0.3792327484818953	0.5317560349015763
176	0.23717609456255143	0.37746908939954443	0.5294680435673838
177	0.23604174612623036	0.375729164511657	0.5271888236070629
178	0.23492187708815093	0.374012973818233	0.5249183750206137
179	0.2338164874483132	0.37232051731927257	0.5226566978080363
180	0.2327226498943521	0.3706470010048269	0.520407821029275
181	0.23163643827311886	0.36898599508028995	0.5181771485170658
182	0.2305578321462558	0.3673374660741093	0.515964708402116
183	0.22948683151376312	0.3657014139862849	0.5137705006844256
184	0.22842343637564064	0.36407783881681677	0.511594525363995
185	0.2273676467318885	0.362466740565705	0.5094367824408234
186	0.22631946258250663	0.36086811923294937	0.5072972719149116
187	0.22527888392749498	0.35928197481855007	0.5051759937862588
188	0.22424591076685377	0.357708307322507	0.503072948054866
189	0.22322054310058273	0.35614711674482025	0.5009881347207323
190	0.22220278092868206	0.3545984030854898	0.4989215537838583
191	0.22119262425115163	0.3530621663445156	0.4968732052442437
192	0.22019007306799152	0.3515384065218977	0.4948430891018885
193	0.21919512737920163	0.35002712361763605	0.4928312053567928
194	0.21820778718478206	0.3485283176317307	0.49083755400895657
195	0.21722805248473281	0.3470419885641816	0.4888621350583797
196	0.21625592327905385	0.3455681364149888	0.48690494850506244
197	0.2152913995677451	0.3441067611841523	0.4849659943490046
198	0.2143344813508067	0.3426578628716721	0.4830452725902062
199	0.21338516862823864	0.34122144147754807	0.48114278322866727
200	0.21244346140004078	0.33979749700178036	0.47925852626438786
201	0.21150935966621326	0.3383860294443689	0.47739250169736785
202	0.210582863426756	0.3369870388053138	0.47554470952760736
203	0.20966397268166903	0.3356005250846149	0.4737151497551063
204	0.20875268743095232	0.3342264882822723	0.47190382237986456
205	0.20784900767460596	0.332864928398286	0.4701107274018824
206	0.2069529334126299	0.331515845432656	0.4683358648211598
207	0.2060644646450241	0.3301792393853822	0.46657923463769657
208	0.20518360137178854	0.3288551102564647	0.46484083685149274
209	0.20431034359292333	0.3275434580459035	0.4631206714625486
210	0.20344469130842838	0.32624428275369854	0.4614187384708636
211	0.20258664451830372	0.3249575843798499	0.45973503787643827
212	0.20173620322254932	0.3236833629243575	0.45806956967927237
213	0.2008933674211653	0.32242161838722144	0.4564223338793659
214	0.2000581371141515	0.3211723507684416	0.4547933304767189
215	0.19923051230150798	0.31993556006801804	0.45318255947133135
216	0.19841049298323477	0.31871124628595077	0.4515900208632033
217	0.1975980791593318	0.31749940942223975	0.4500157146523347
218	0.19679327082979925	0.3163000494768851	0.44845964083872564
219	0.19599606799463684	0.31511316644988663	0.44692179942237603
220	0.19520647065384478	0.3139387603412444	0.44540219040328577
221	0.19442447880742303	0.3127768311509585	0.443900813781455
222	0.1936498854334365	0.3116267928773367	0.4424168588555762
223	0.19288095252559487	0.31048372587441386	0.4409435195643887
224	0.19211728829071475	0.3093465211221802	0.4394792616393334
225	0.1913588927287963	0.3082151786206358	0.43802408508041035
226	0.1906057658398394	0.30708969836978056	0.4365779898876194
227	0.18985790762384408	0.30597008036961454	0.43514097606096075
228	0.18911531808081042	0.30485632462013784	0.4337130436004344
229	0.18837799721073828	0.30374843112135036	0.4322941925060402
230	0.1876459450136277	0.302646399873252	0.4308844227777781
231	0.18691916148947876	0.30155023087584293	0.4294837344156483
232	0.18619764663829136	0.30045992412912315	0.4280921274196508
233	0.18548140046006556	0.2993754796330925	0.42670960178978545
234	0.18477042295480137	0.29829689738775106	0.42533615752605214
235	0.1840647141224988	0.297224177393099	0.42397179462845136
236	0.18336427396315777	0.29615731964913605	0.42261651309698267
237	0.18266910247677834	0.29509632415586234	0.4212703129316462
238	0.18197919966336043	0.29404119091327785	0.4199331941324419
239	0.18129456552290424	0.2929919199213826	0.41860515669936976
240	0.18061520005540954	0.2919485111801766	0.41728620063243
241	0.17994110326087645	0.2909109646896598	0.4159763259316224
242	0.17927227513930497	0.2898792804498323	0.41467553259694695
243	0.17860871569069503	0.2888534584606939	0.4133838206284038
244	0.1779504249150467	0.28783349872224473	0.41210119002599277
245	0.17729740281235995	0.2868194012344849	0.41082764078971407
246	0.17664964938263483	0.28581116599741424	0.4095631729195675
247	0.17600716462587132	0.28480879301103285	0.4083077864155532
248	0.17536994854206933	0.28381228227534067	0.4070614812776711
249	0.1747380011312289	0.2828216337903376	0.4058242575059212
250	0.17411132239335014	0.28183684755602395	0.4045961151003036
251	0.17348991232843292	0.2808579235723994	0.40337705406081814
252	0.1728737709364773	0.27988486183946404	0.4021670743874648
253	0.17226289821748328	0.278917662357218	0.4009661760802438
254	0.17165729417145084	0.27795632512566115	0.3997743591391551
255	0.17105695879837998	0.27700085014479353	0.39859162356419847
256	0.1704618920982707	0.27605123741461507	0.39741796935537405
257	0.16987209407112297	0.27510748693512593	0.39625339651268193
258	0.16928756471693693	0.274169598706326	0.395097905036122
259	0.16870830403571244	0.2732375727282153	0.3939514949256943
260	0.1681343120274495	0.2723114090007938	0.39281416618139875
261	0.16756558869214813	0.27139110752406165	0.3916859188032356
262	0.1670021340298084	0.2704766682980186	0.39056675279120445
263	0.16644394804043022	0.26956809132266474	0.38945666814530566
264	0.16589103072401365	0.26866537659800016	0.38835566486553896
265	0.16534274913513536	0.2677686797833695	0.38726251698766917
266	0.16479723823496065	0.26687845954505246	0.3861736120818958
267	0.16425437628281844	0.26599474582255483	0.3850887143463583
268	0.1637141632787088	0.2651175386158766	0.3840078237810563
269	0.16317659922263175	0.26424683792501774	0.3829309403859901
270	0.16264168411458726	0.26338264374997833	0.38185806416115964
271	0.16210941795457534	0.2625249560907582	0.38078919510656484
272	0.16157980074259598	0.2616737749473575	0.3797243332222057
273	0.1610528324786492	0.26082910031977624	0.37866347850808235
274	0.16052851316273498	0.2599909322080142	0.37760663096419467
275	0.16000684279485333	0.2591592706120717	0.3765537905905428
276	0.15948782137500417	0.2583341155319485	0.37550495738712636
277	0.15897144890318765	0.25751546696764466	0.37446013135394585
278	0.15845772537940364	0.2567033249191602	0.373419312491001
279	0.15794665080365222	0.25589768938649515	0.3723825007982917
280	0.15743822517593342	0.2550985603696495	0.3713496962758183
281	0.1569324484962471	0.2543059378686232	0.3703208989235806
282	0.1564293207645934	0.2535198218834163	0.3692961087415786
283	0.15592884198097223	0.2527402124140288	0.3682753257298122
284	0.15543101214538363	0.2519671094604605	0.3672585498882815
285	0.15493583125782767	0.2512005130227118	0.3662457812169866
286	0.15444329931830414	0.25044042310078235	0.36523701971592737
287	0.15395341632681325	0.24968683969467234	0.36423226538510384
288	0.15346618228335496	0.24893976280438168	0.363231518224516
289	0.15298159718792914	0.2481991924299104	0.36223477823416383
290	0.15249966104053594	0.24746512857125846	0.3612420454140473
291	0.15202037384117528	0.24673757122842602	0.36025331976416664
292	0.15154373558984718	0.24601652040141286	0.35926860128452165
293	0.1510697462865517	0.24530197609021911	0.35828788997511235
294	0.1505984059312888	0.24459393829484474	0.35731118583593874
295	0.15012971452405835	0.2438924070152897	0.35633848886700076
296	0.14966367206486053	0.24319738225155407	0.3553697990682986
297	0.14920027855369528	0.24250886400363783	0.35440511643983214
298	0.14873953399056258	0.241826852271541	0.3534444409816013
299	0.14828143837546243	0.24115134705526348	0.35248777269360615
300	0.1478259917083949	0.2404823483548054	0.3515351115758468
301	0.1473731939893599	0.23981985617016663	0.3505864576283232
302	0.14692304521835747	0.2391638705013473	0.3496418108510352
303	0.1464755453953876	0.23851439134834732	0.34870117124398287
304	0.14603069452045028	0.23787141871116668	0.34776453880716623
305	0.14558849259354553	0.2372349525898055	0.34683191354058546
306	0.1451486473996595	0.23660348232576228	0.3459032228034572
307	0.1447102408535829	0.23597226171107186	0.34497823837195557
308	0.14427320611387712	0.23534094519679655	0.3440569436301839
309	0.14383754318054204	0.23470953278293638	0.3431393385781422
310	0.14340325205357776	0.2340780244694914	0.34222542321583055
311	0.14297033273298423	0.23344642025646156	0.34131519754324885
312	0.14253878521876157	0.23281472014384685	0.3404086615603972
313	0.1421086095109096	0.23218292413164737	0.3395058152672756
314	0.14167980560942842	0.231551032219863	0.3386066586638839
315	0.14125237351431802	0.23091904440849376	0.3377111917502222
316	0.14082631322557837	0.2302869606975397	0.3368194145262905
317	0.1404016247432095	0.22965478108700083	0.33593132699208883
318	0.1399783080672114	0.22902250557687703	0.3350469291476172
319	0.13955636319758408	0.22839013416716847	0.33416622099287546
320	0.13913579013432759	0.2277576668578751	0.33328920252786376
321	0.13871658887744176	0.22712510364899677	0.3324158737525821
322	0.13829875942692677	0.2264924445405337	0.33154623466703037
323	0.13788230178278252	0.22585968953248567	0.33068028527120863
324	0.13746721594500905	0.22522683862485288	0.32981802556511697
325	0.13705350191360638	0.22459389181763523	0.3289594555487553
326	0.13664115968857443	0.2239608491108327	0.32810457522212355
327	0.1362301892699133	0.22332771050444533	0.32725338458522174
328	0.1358205906576229	0.22269447599847314	0.3264058836380501
329	0.1354123638517033	0.22206114559291612	0.32556207238060836
330	0.13500550885215448	0.22142771928777422	0.32472195081289656
331	0.13460002565897644	0.22079419708304748	0.3238855189349149
332	0.13419591427216912	0.2201605789787359	0.32305277674666316
333	0.1337931746917326	0.2195268649748395	0.3222237242481414
334	0.13339180691766686	0.2188930550713582	0.32139836143934963
335	0.1329918109499719	0.21825914926829212	0.3205766883202879
336	0.1325931867886477	0.2176251475656412	0.3197587048909562
337	0.1321959344336943	0.2169910499634054	0.31894441115135447
338	0.13180005388511157	0.21635685646158467	0.3181338071014827
339	0.1314055451428997	0.21572256706017925	0.3173268927413409
340	0.1310124082070586	0.2150881817591889	0.31652366807092913
341	0.13062064307758825	0.21445370055861374	0.3157241330902474
342	0.13023024975448869	0.21381912345845375	0.3149282877992956
343	0.12984061116872014	0.2131854574783175	0.31413525775131274
344	0.12944990194803768	0.212555681516068	0.31334245621654105
345	0.1290580021230386	0.21192999135456453	0.3125497131866853
346	0.12866491169372293	0.21130838699380713	0.3117570286617454
347	0.12827063066009062	0.21069086843379564	0.3109644026417213
348	0.1278751590221417	0.21007743567453027	0.31017183512661317
349	0.12747849677987613	0.20946808871601083	0.30937932611642077
350	0.12708064393329396	0.20886282755823746	0.3085868756111443
351	0.12668160048239518	0.20826165220121004	0.3077944836107837
352	0.1262813664271798	0.20766456264492872	0.30700215011533893
353	0.12587994176764775	0.20707155888939338	0.30620987512481
354	0.12547732650379909	0.2064826409346039	0.3054176586391969
355	0.1250735206356338	0.20589780878056055	0.30462550065849964
356	0.12466852416315193	0.20531706242726325	0.30383340118271834
357	0.12426233708635341	0.2047404018747119	0.3030413602118528
358	0.12385495940523827	0.20416782712290657	0.30224937774590316
359	0.12344639111980653	0.20359933817184733	0.30145745378486927
360	0.12303663223005815	0.203034935021534	0.3006655883287514
361	0.12262568273599317	0.20247461767196667	0.2998737813775493
362	0.12221354263761156	0.20191838612314542	0.299082032931263
363	0.12180021193491336	0.20136624037507017	0.2982903429898928
364	0.12138569062789849	0.2008181804277409	0.2974987115534382
365	0.120969978716567	0.20027420628115766	0.2967071386218995
366	0.1205530762009189	0.1997343179353204	0.2959156241952766
367	0.1201349830809542	0.19919851539022915	0.2951241682735697
368	0.1197156993566729	0.19866679864588394	0.2943327708567786
369	0.11929522502807492	0.1981391677022847	0.2935414319449033
370	0.11887356009516037	0.19761562255943152	0.29275015153794387
371	0.11845070455792917	0.19709616321732432	0.29195892963590037
372	0.11802665841638138	0.1965807896759632	0.29116776623877266
373	0.1176016603761288	0.19606833344847938	0.2903768837507056
374	0.11717723858941645	0.19555131408303947	0.28958770596475747
375	0.11675366443296649	0.19502840316455586	0.28880048572503747
376	0.11633093790677891	0.19449960069302857	0.2880152230315457
377	0.11590905901085373	0.19396490666845762	0.2872319178842821
378	0.11548802774519093	0.19342432109084287	0.2864505702832466
379	0.11506784410979048	0.19287784396018448	0.28567118022843935
380	0.11464850810465246	0.19232547527648236	0.28489374771986026
381	0.11423001972977681	0.19176721503973654	0.28411827275750934
382	0.11381237898516353	0.19120306324994704	0.28334475534138653
383	0.11339558587081265	0.1906330199071138	0.282573195471492
384	0.11297964038672413	0.19005708501123686	0.28180359314782555
385	0.11256454253289802	0.18947525856231623	0.2810359483703873
386	0.11215029230933428	0.1888875405603519	0.2802702611391773
387	0.11173688971603293	0.18829393100534386	0.2795065314541954
388	0.11132433475299396	0.1876944298972921	0.2787447593154417
389	0.11091262742021736	0.18708903723619666	0.2779849447229161
390	0.11050176771770316	0.1864777530220575	0.27722708767661874
391	0.11009175564545133	0.18586057725487465	0.2764711881765496
392	0.10968259120346191	0.1852375099346481	0.27571724622270855
393	0.10927427439173483	0.18460855106137777	0.2749652618150957
394	0.10886601974385589	0.18397513208386443	0.27421484644417565
395	0.10845500947818529	0.18334238818048781	0.2734646063711257
396	0.10804099143836578	0.182710778885747	0.2727144168736821
397	0.10762396562439731	0.18208030419964188	0.27196427795184486
398	0.10720393203627998	0.18145096412217257	0.27121418960561405
399	0.10678089067401374	0.18082275865333897	0.2704641518349896
400	0.10635484153759857	0.18019568779314113	0.2697141646399716
401	0.10592578462703453	0.17956975154157911	0.2689642280205601
402	0.10549371994232153	0.17894494989865273	0.26821434197675487
403	0.10505864748345967	0.17832128286436216	0.267464506508556
404	0.10462056725044885	0.17769875043870736	0.2667147216159637
405	0.10417947924328916	0.1770773526216883	0.2659649872989777
406	0.10373538346198054	0.17645708941330498	0.26521530355759815
# Eof

==> anc/inclusiveNpart/2760/Xi0_10/Y3SNpart2760Xi10.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9935568924830667	0.992833196243515	0.9925846236051893
1	0.9918789694686979	0.992414284156733	0.9925981521624889
2	0.9937211010881133	0.9928741927426499	0.9925832996436581
3	0.999083287341313	0.9942129220012651	0.9925400660486972
4	1.0054332722875805	0.995798266157161	0.9924888681483985
5	0.9986159158339241	0.9940962375218307	0.9925438343158726
6	0.9764370235538529	0.9885590311255976	0.9927226556399072
7	0.9388965954473665	0.9791866469684611	0.9930253321205018
8	0.8922007767291639	0.9658722242709168	0.993174035766303
9	0.8486657099127589	0.9484036970009968	0.9926174148094435
10	0.8086271677301992	0.9267752836414086	0.9913404378479076
11	0.772085150181484	0.9009869841921514	0.9893431048816944
12	0.7389534989703334	0.8713791757519752	0.9864350356398307
13	0.708293570088727	0.8416600667929552	0.9805421489448976
14	0.6798482388689852	0.8128454544255198	0.9710962875094387
15	0.6536175053111086	0.7849353386496691	0.9580974513334543
16	0.629601369415097	0.757929719465403	0.9415456404169442
17	0.6077998311809503	0.7318285968727214	0.9214408547599084
18	0.5881828625825802	0.7066386075073149	0.897869020390532
19	0.5698183179941945	0.6825657692709433	0.8734974978298764
20	0.552264661317655	0.6597076681394165	0.8495897548497275
21	0.5355218925529612	0.6380643041127345	0.8261457914500856
22	0.5195900117001133	0.6176356771908977	0.8031656076309506
23	0.5044690187591114	0.5984217873739055	0.7806492033923222
24	0.49015891372995546	0.5804226346617583	0.7585965787342008
25	0.47665969661264534	0.563638219054456	0.7370077336565861
26	0.4639663413842089	0.5480585238684992	0.7158921093858842
27	0.4519033865574904	0.5333338606538204	0.6955793048186654
28	0.44038397256660256	0.5192911214112743	0.6762324829232657
29	0.42940809941154534	0.5059303061408604	0.6578516436996847
30	0.4189757670923188	0.4932514148425794	0.6404367871479231
31	0.4090869756089229	0.48125444751643065	0.6239879132679804
32	0.3997417249613576	0.4699394041624145	0.6085050220598569
33	0.39094001514962307	0.45930628478053087	0.5939881135235523
34	0.38268184617371914	0.4493550893707797	0.580437187659067
35	0.37496721803364585	0.44008581793316104	0.5678522444664005
36	0.36777736348016193	0.4314741517862132	0.5561998537477455
37	0.3608513395197395	0.42318195988805274	0.5450151964037226
38	0.35410547618628896	0.41510082234042595	0.5341492306924667
39	0.3475397734798101	0.4072307391433327	0.5236019566139777
40	0.34115423140030304	0.3995717102967732	0.5133733741682555
41	0.33494884994776786	0.3921237358007474	0.5034634833553002
42	0.3289236291222043	0.3848868156552552	0.49387228417511175
43	0.32307856892361264	0.3778609498602967	0.4845997766276902
44	0.31741366935199267	0.3710461384158718	0.4756459607130356
45	0.3119289304073445	0.3644423813219806	0.4670108364311478
46	0.30662435208966815	0.35804967857862313	0.45869440378202697
47	0.3014999343989635	0.35186803018579926	0.45069666276567305
48	0.29654272735333664	0.34588801042079276	0.442997799075305
49	0.29170455256551553	0.3400745523527725	0.4355240966738332
50	0.2869808659712716	0.3344243485570815	0.42826860285017326
51	0.28237166757060483	0.3289373990337197	0.42123131760432525
52	0.27787695736351536	0.3236137037826873	0.41441224093628914
53	0.2734967353500032	0.31845326280398417	0.40781137284606506
54	0.2692310015300682	0.3134560760976104	0.4014287133336529
55	0.26507975590371036	0.3086221436635658	0.39526426239905255
56	0.2610429984709298	0.30395146550185054	0.3893180200422642
57	0.25712072923172646	0.2994440416124646	0.38358998626328766
58	0.2533129481861004	0.29509987199540794	0.37808016106212317
59	0.24961965533405153	0.2909189566506805	0.3727885444387705
60	0.2460408506755799	0.2869012955782825	0.36771513639322984
61	0.24257561052894813	0.28304428192966846	0.36285593146802
62	0.2392024095584102	0.2792871661112231	0.3581175871041125
63	0.23591220590337894	0.2756044298517015	0.3534608941381494
64	0.23270499956385426	0.27199607315110363	0.3488858525701307
65	0.22958079053983615	0.26846209600942944	0.3443924624000565
66	0.22653957883132464	0.265002498426679	0.3399807236279266
67	0.2235813644383197	0.2616172804028522	0.33565063625374103
68	0.2207061473608214	0.25830644193794916	0.33140220027749995
69	0.21791392759882966	0.25506998303196987	0.3272354156992032
70	0.21520470515234452	0.2519079036849143	0.32315028251885086
71	0.21257848002136603	0.2488202038967824	0.31914680073644297
72	0.21003525220589403	0.24580688366757425	0.3152249703519794
73	0.20757502170592868	0.24286794299728978	0.31138479136546027
74	0.20519778852146994	0.2400033818859291	0.3076262637768855
75	0.2029035526525178	0.23721320033349208	0.3039493875862551
76	0.200690251939683	0.23449635490302084	0.3003535950111782
77	0.19852329017748427	0.23183534017781782	0.2968293605434077
78	0.19639031855150135	0.22922390775176066	0.2933732841356854
79	0.1942913370617343	0.22666205762484926	0.28998536578801126
80	0.1922263457081831	0.22414978979708364	0.28666560550038533
81	0.19019534449084774	0.2216871042684638	0.2834140032728075
82	0.1881983334097282	0.21927400103898975	0.28023055910527783
83	0.18623531246482455	0.21691048010866143	0.27711527299779626
84	0.18430628165613672	0.21459654147747897	0.27406814495036297
85	0.18241124098366474	0.21233218514544222	0.27108917496297763
86	0.18055019044740855	0.21011741111255133	0.26817836303564063
87	0.1787231300473683	0.20795221937880623	0.26533570916835175
88	0.17693005978354384	0.20583660994420683	0.26256121336111093
89	0.17517097965593525	0.20377058280875326	0.2598548756139183
90	0.1734458896645425	0.2017541379724455	0.2572166959267739
91	0.1717547898093656	0.1997872754352835	0.2546466742996775
92	0.17009768009040455	0.19786999519726728	0.2521448107326294
93	0.16847456050765933	0.19600229725839682	0.24971110522562937
94	0.16688543106112996	0.19418418161867224	0.24734555777867756
95	0.16533029175081648	0.19241564827809332	0.24504816839177387
96	0.16380914257671875	0.19069669723666025	0.24281893706491828
97	0.16232198353883692	0.18902732849437298	0.24065786379811088
98	0.16086881463717098	0.18740754205123145	0.23856494859135166
99	0.15944963587172079	0.18583733790723572	0.2365401914446405
100	0.15806444724248653	0.18431671606238575	0.23458359235797757
101	0.15671324874946807	0.1828456765166816	0.2326951513313628
102	0.15538999935184175	0.18141221260488932	0.23085886751687287
103	0.15408304262129555	0.17999315698935175	0.22904386664264137
104	0.15279208548877915	0.17858792719064498	0.22724937245943522
105	0.15151712795429256	0.17719652320876914	0.2254753849672545
106	0.15025817001783578	0.17581894504372422	0.22372190416609922
107	0.14901521167940876	0.17445519269551013	0.22198893005596934
108	0.14778825293901154	0.17310526616412697	0.22027646263686496
109	0.14657729379664416	0.1717691654495747	0.21858450190878598
110	0.14538233425230654	0.17044689055185328	0.2169130478717324
111	0.14420337430599872	0.1691384414709628	0.2152621005257043
112	0.1430404139577207	0.1678438182069032	0.2136316598707016
113	0.1418934532074725	0.16656302075967444	0.21202172590672436
114	0.14076249205525407	0.16529604912927665	0.2104322986337725
115	0.13964753050106546	0.1640429033157097	0.20886337805184613
116	0.1385485685449066	0.16280358331897365	0.20731496416094508
117	0.1374656061867776	0.1615780891390685	0.20578705696106955
118	0.13639864342667837	0.16036642077599422	0.20427965645221946
119	0.13534768026460892	0.15916857822975083	0.20279276263439477
120	0.13431271670056932	0.1579845615003384	0.20132637550759552
121	0.13329375273455946	0.1568143705877568	0.19988049507182168
122	0.13229078836657945	0.1556580054920061	0.19845512132707332
123	0.13130382359662918	0.15451546621308626	0.19705025427335032
124	0.13033285842470874	0.15338675275099733	0.19566589391065276
125	0.12937789285081808	0.15227186510573928	0.19430204023898065
126	0.12843892687495725	0.15117080327731217	0.19295869325833398
127	0.1275159604971262	0.15008356726571592	0.19163585296871274
128	0.12660899371732495	0.14901015707095056	0.19033351937011694
129	0.12571802653555347	0.1479505726930161	0.18905169246254655
130	0.12484305895181183	0.1469048141319125	0.1877903722460016
131	0.12398409096609996	0.14587288138763982	0.18654955872048207
132	0.1231411225784179	0.14485477446019804	0.18532925188598798
133	0.12231415378876564	0.14385049334958713	0.1841294517425193
134	0.12150318459714318	0.1428600380558071	0.18295015829007605
135	0.1207082150035505	0.14188340857885798	0.18179137152865824
136	0.11992924500798763	0.14092060491873973	0.18065309145826586
137	0.11916627461045456	0.1399716270754524	0.17953531807889894
138	0.11841930381095127	0.13903647504899594	0.17843805139055735
139	0.1176868928703435	0.13811459334488305	0.1773593789221939
140	0.11696183199968999	0.13720320021056123	0.1762897235828761
141	0.11624312986722782	0.1363019131605398	0.17522776854148525
142	0.11553078647295696	0.1354107321948186	0.17417351379802118
143	0.1148248018168774	0.1345296573133977	0.17312695935248407
144	0.1141251758989892	0.1336586885162771	0.17208810520487378
145	0.11343190871929229	0.13279782580345675	0.1710569513551904
146	0.11274500027778672	0.1319470691749368	0.17003349780343394
147	0.11206445057447245	0.131106418630717	0.16901774454960433
148	0.11139025960934953	0.13027587417079758	0.1680096915937016
149	0.11072242738241794	0.1294554357951785	0.16700933893572573
150	0.11006095389367762	0.1286451035038596	0.16601668657567678
151	0.10940583914312867	0.12784487729684108	0.16503173451355474
152	0.10875708313077101	0.12705475717412282	0.16405448274935955
153	0.10811468585660469	0.12627474313570486	0.16308493128309123
154	0.10747864732062969	0.1255048351815872	0.16212308011474985
155	0.106848967522846	0.12474503331176982	0.1611689292443353
156	0.10622564646325366	0.12399533752625275	0.16022247867184766
157	0.10560868414185264	0.12325574782503597	0.15928372839728688
158	0.1049980805586429	0.12252626420811946	0.15835267842065304
159	0.10439383571362451	0.12180688667550327	0.157429328741946
160	0.10379594960679744	0.12109761522718737	0.15651367936116592
161	0.10320442223816169	0.12039844986317177	0.1556057302783127
162	0.10261925360771726	0.11970939058345645	0.15470548149338637
163	0.10204044371546417	0.11903043738804145	0.15381293300638693
164	0.10146799256140238	0.11836159027692672	0.15292808481731435
165	0.10090190014553194	0.11770284925011229	0.1520509369261687
166	0.10034216646785282	0.11705421430759816	0.15118148933294992
167	0.09978879152836496	0.11641568544938428	0.15031974203765797
168	0.0992417753270685	0.11578726267547076	0.14946569504029295
169	0.09870111786396331	0.11516894598585752	0.14861934834085483
170	0.09816681913904948	0.11456073538054455	0.14778070193934356
171	0.09763887915232694	0.11396263085953187	0.1469497558357592
172	0.09711729790379574	0.11337463242281953	0.14612651003010171
173	0.09660207539345585	0.11279674007040742	0.1453109645223711
174	0.09609321162130731	0.11222895380229567	0.1445031193125674
175	0.09559070658735005	0.11167127361848417	0.14370297440069058
176	0.09509456029158414	0.11112369951897297	0.14291052978674063
177	0.09460477273400955	0.11058623150376208	0.14212578547071758
178	0.09412134391462626	0.11005886957285146	0.14134874145262138
179	0.09364427383343434	0.10954161372624115	0.1405793977324521
180	0.09317236013586723	0.10903114656614492	0.13981778610352463
181	0.0927039902068097	0.10852301875127646	0.139063949207487
182	0.09223915565147861	0.10801720711972015	0.1383178872663186
183	0.09177785646987396	0.10751371167147597	0.13757960028001953
184	0.09132009266199573	0.10701253240654393	0.1368490882485897
185	0.09086586422784396	0.10651366932492404	0.13612635117202912
186	0.09041517116741858	0.10601712242661629	0.13541138905033784
187	0.08996801348071963	0.10552289171162064	0.13470420188351576
188	0.08952439116774716	0.10503097717993717	0.13400478967156304
189	0.08908430422850108	0.10454137883156583	0.1333131524144795
190	0.08864775266298144	0.10405409666650667	0.13262929011226526
191	0.08821473647118824	0.10356913068475962	0.1319532027649203
192	0.08778525565312148	0.10308648088632469	0.13128489037244467
193	0.08735931020878114	0.1026061472712019	0.1306243529348382
194	0.08693690013816724	0.1021281298393913	0.12997159045210105
195	0.08651802544127979	0.10165242859089282	0.12932660292423317
196	0.08610268611811875	0.10117904352570645	0.12868939035123456
197	0.08569088216868413	0.10070797464383226	0.1280599527331052
198	0.08528261359297595	0.1002392219452702	0.12743829006984514
199	0.08487788039099423	0.09977278543002027	0.1268244023614543
200	0.08447668256273892	0.09930866509808249	0.12621828960793274
201	0.08407902010821004	0.09884686094945684	0.12561995180928048
202	0.08368489302740761	0.09838737298414335	0.12502938896549748
203	0.08329430132033161	0.09793020120214199	0.12444660107658373
204	0.08290724498698203	0.09747534560345276	0.12387158814253925
205	0.08252372402735889	0.09702280618807568	0.12330435016336402
206	0.08214373844146217	0.09657258295601076	0.12274488713905811
207	0.08176728822929188	0.09612467590725796	0.12219319906962142
208	0.08139437339084804	0.09567908504181732	0.12164928595505402
209	0.08102499392613065	0.09523581035968881	0.1211131477953559
210	0.08065914983513967	0.09479485186087244	0.12058478459052704
211	0.0802968411178751	0.09435620954536819	0.12006419634056742
212	0.079938067774337	0.09391988341317609	0.11955138304547708
213	0.0795828298045253	0.09348587346429617	0.11904634470525603
214	0.07923112720844006	0.09305417969872834	0.11854908131990421
215	0.07888295998608125	0.0926248021164727	0.11805959288942172
216	0.07853832813744885	0.09219774071752915	0.11757787941380844
217	0.0781972316625429	0.09177299550189777	0.11710394089306445
218	0.07785967056136339	0.09135056646957854	0.11663777732718975
219	0.07752564483391029	0.09093045362057144	0.1161793887161843
220	0.07719515448018364	0.09051265695487647	0.11572877506004811
221	0.07686819950018342	0.09009717647249363	0.11528593635878116
222	0.0765446405385844	0.08968413567471886	0.1148502710332656
223	0.07622330766896383	0.08927457138902223	0.11441672866074763
224	0.07590393715856089	0.0888687173440946	0.11398417074062546
225	0.07558652900737559	0.08846657353993606	0.11355259727289918
226	0.0752710832154079	0.08806813997654653	0.11312200825756873
227	0.07495759978265783	0.08767341665392601	0.1126924036946341
228	0.07464607870912539	0.08728240357207456	0.11226378358409535
229	0.07433651999481057	0.08689510073099214	0.11183614792595245
230	0.07402892363971336	0.0865115081306787	0.11140949672020532
231	0.07372328964383379	0.08613162577113434	0.1109838299668541
232	0.07341961800717184	0.085755453652359	0.11055914766589872
233	0.07311790872972751	0.0853829917743527	0.11013544981733919
234	0.07281816181150078	0.08501424013711542	0.10971273642117546
235	0.0725203772524917	0.08464919874064719	0.10929100747740762
236	0.07222455505270023	0.08428786758494797	0.10887026298603561
237	0.07193069521212642	0.0839302466700178	0.10845050294705944
238	0.07163879773077018	0.08357633599585665	0.10803172736047911
239	0.0713488626086316	0.08322613556246453	0.10761393622629463
240	0.07106088984571063	0.08287964536984146	0.107197129544506
241	0.07077487944200728	0.08253686541798741	0.1067813073151132
242	0.07049083139752155	0.08219779570690239	0.10636646953811628
243	0.07020874571225345	0.0818624362365864	0.10595261621351515
244	0.06992862238620295	0.08153078700703947	0.10553974734130989
245	0.06965046141937012	0.08120284801826155	0.1051278629215005
246	0.06937426281175488	0.08087861927025267	0.10471696295408695
247	0.06910002656335727	0.08055810076301283	0.10430704743906921
248	0.06882775267417728	0.080241292496542	0.10389811637644733
249	0.06855744114421491	0.07992819447084021	0.1034901697662213
250	0.06828909197347019	0.07961880668590746	0.10308320760839113
251	0.06802270516194306	0.07931312914174374	0.10267722990295677
252	0.06775828070963354	0.07901116183834904	0.10227223664991827
253	0.06749581861654168	0.07871290477572337	0.10186822784927561
254	0.06723531888266743	0.07841835795386676	0.1014652035010288
255	0.06697678150801081	0.07812752137277917	0.10106316360517784
256	0.06672020649257179	0.07784039503246062	0.10066210816172269
257	0.06646559383635041	0.07755697893291108	0.10026203717066343
258	0.06621294353934666	0.0772772730741306	0.09986295063200003
259	0.06596225560156052	0.07700127745611912	0.09946484854573243
260	0.06571353002299199	0.07672899207887669	0.09906773091186066
261	0.06546676680364111	0.0764604169424033	0.09867159773038478
262	0.06522196594350785	0.07619555204669894	0.09827644900130472
263	0.06497912744259218	0.07593439739176361	0.09788228472462052
264	0.06473825130089417	0.07567695297759731	0.09748910490033214
265	0.06449901690084155	0.07542244272251011	0.097097379620352
266	0.06426047950975868	0.0751685798219255	0.09670849405888342
267	0.06402257746008791	0.07491521500435469	0.09632253863336639
268	0.06378531075182928	0.07466234826979766	0.09593951334380091
269	0.06354867938498275	0.07440997961825446	0.095559418190187
270	0.06331268335954834	0.07415810904972507	0.09518225317252466
271	0.06307732267552607	0.07390673656420944	0.09480801829081387
272	0.0628425973329159	0.07365586216170764	0.09443671354505465
273	0.06260850733171786	0.07340548584221965	0.09406833893524696
274	0.06237505267193193	0.07315560760574544	0.09370289446139085
275	0.062142233353558125	0.07290622745228505	0.09334038012348632
276	0.06191004937659642	0.0726573453818384	0.0929807959215333
277	0.061678500741046846	0.07240896139440561	0.09262414185553186
278	0.061447587446909396	0.0721610754899866	0.09227041792548198
279	0.06121730949418404	0.07191368766858139	0.09191962413138365
280	0.060987666882870835	0.07166679793019	0.0915717604732369
281	0.06075865961296973	0.07142040627481239	0.09122682695104167
282	0.06053028768448074	0.0711745127024486	0.09088482356479805
283	0.06030255109740387	0.07092911721309858	0.09054575031450596
284	0.06007544985173911	0.07068421980676237	0.09020960720016541
285	0.059848983947486493	0.07043982048343998	0.08987639422177646
286	0.059623153384645966	0.07019591924313136	0.08954611137933902
287	0.05939795816321758	0.06995251608583657	0.0892187586728532
288	0.059173398283201305	0.06970961101155557	0.0888943361023189
289	0.058949473744597136	0.06946720402028835	0.08857284366773614
290	0.058726184547405094	0.06922529511203494	0.08825428136910496
291	0.058503530691625165	0.06898388428679535	0.08793864920642536
292	0.058281512177257376	0.06874297154456954	0.0876259471796973
293	0.05806012900430168	0.06850255688535754	0.08731617528892079
294	0.057839381172758116	0.06826264030915935	0.08700933353409585
295	0.05761926868262665	0.06802322181597494	0.08670542191522246
296	0.05739979153390733	0.06778430140580433	0.08640444043230062
297	0.05718094972660011	0.06754587907864752	0.08610638908533036
298	0.05696274326070501	0.06730795483450454	0.08581126787431165
299	0.05674517213622203	0.06707052867337533	0.08551907679924449
300	0.05652823635315117	0.06683360059525993	0.0852298158601289
301	0.05631193591149244	0.06659717060015832	0.08494348505696486
302	0.056096270811245796	0.06636123868807052	0.0846600843897524
303	0.055881241052411296	0.06612580485899652	0.08437961385849146
304	0.0556668466349889	0.06589086911293632	0.0841020734631821
305	0.05545308755897863	0.06565643144988992	0.08382746320382431
306	0.05524002982363284	0.06542237528070113	0.08355529598606573
307	0.05502788078632381	0.06518833430393167	0.08328404145007132
308	0.05481665554376041	0.06495428185090756	0.08301358817758483
309	0.05460635409594258	0.0647202179216288	0.08274393616860631
310	0.05439697644287037	0.0644861425160954	0.08247508542313572
311	0.05418852258454376	0.06425205563430735	0.08220703594117308
312	0.053980992520962744	0.06401795727626465	0.08193978772271843
313	0.053774386252127326	0.06378384744196733	0.08167334076777169
314	0.05356870377803752	0.06354972613141534	0.08140769507633289
315	0.05336394509869331	0.0633155933446087	0.08114285064840207
316	0.0531601102140947	0.06308144908154745	0.08087880748397919
317	0.0529571991242417	0.06284729334223152	0.08061556558306424
318	0.052755211829134285	0.06261312612666095	0.08035312494565724
319	0.05255414832877249	0.06237894743483574	0.0800914855717582
320	0.052354008623156284	0.0621447572667559	0.07983064746136713
321	0.05215479271228568	0.061910555622421384	0.07957061061448398
322	0.05195650059616068	0.061676342501832244	0.07931137503110877
323	0.05175913227478127	0.06144211790498844	0.07905294071124153
324	0.05156268774814747	0.06120788183189001	0.07879530765488224
325	0.05136716701625928	0.06097363428253692	0.07853847586203087
326	0.051172570079116686	0.0607393752569292	0.07828244533268747
327	0.050978896936719684	0.06050510475506682	0.078027216066852
328	0.05078614758906829	0.060270822776949805	0.07777278806452452
329	0.0505943220361625	0.06003652932257815	0.07751916132570497
330	0.05040342027800229	0.05980222439195183	0.07726633585039336
331	0.050213442314587714	0.05956790798507088	0.07701431163858971
332	0.05002438814591871	0.05933358010193528	0.076763088690294
333	0.049836257771995324	0.05909924074254504	0.07651266700550623
334	0.049649051192817546	0.05886488990690014	0.07626304658422642
335	0.04946276840838535	0.05863052759500061	0.07601422742645456
336	0.049277409418698764	0.05839615380684643	0.07576620953219065
337	0.049092974223757774	0.0581617685424376	0.07551899290143467
338	0.0489094628235624	0.05792737180177412	0.07527257753418665
339	0.04872687521811261	0.05769296358485601	0.07502696343044657
340	0.04854521140740843	0.05745854389168325	0.07478215059021445
341	0.048364471391449844	0.05722411272225583	0.0745381390134903
342	0.04818465517023687	0.05698967007657378	0.07429492870027407
343	0.04800551568906901	0.0567554578088713	0.07405177044213875
344	0.04782632212730183	0.0565221913561223	0.07380644798096672
345	0.04764702645302493	0.05628991773917235	0.07355881565706401
346	0.047467628666238285	0.05605863695802145	0.07330887347043066
347	0.0472881287669419	0.05582834901266959	0.0730566214210666
348	0.04710852675513577	0.055599053903116785	0.07280205950897187
349	0.046928822630819905	0.055370751629363016	0.07254518773414648
350	0.0467490163939943	0.0551434421914083	0.07228600609659039
351	0.046569108044658955	0.054917125589252644	0.07202451459630364
352	0.04638909758281387	0.05469180182289601	0.07176071323328623
353	0.04620898500845906	0.05446747089233844	0.07149460200753811
354	0.046028770321594484	0.05424413279757989	0.07122618091905931
355	0.04584845352222018	0.054021787538620414	0.07095544996784986
356	0.04566803461033615	0.053800435115459976	0.07068240915390973
357	0.04548751358594237	0.05358007552809857	0.07040705847723892
358	0.04530689044903885	0.05336070877653623	0.07012939793783743
359	0.04512616519962559	0.05314233486077294	0.06984942753570528
360	0.0449453378377026	0.05292495378080868	0.06956714727084244
361	0.04476440836326985	0.052708565536643465	0.06928255714324894
362	0.04458337677632738	0.052493170128277304	0.06899565715292474
363	0.04440224307687517	0.05227876755571019	0.0687064472998699
364	0.04422100726491321	0.05206535781894213	0.06841492758408435
365	0.04403966934044151	0.0518529409179731	0.06812109800556812
366	0.04385822930346008	0.05164151685280312	0.06782495856432123
367	0.0436766871539689	0.05143108562343218	0.06752650926034366
368	0.04349504289196799	0.0512216472298603	0.06722575009363542
369	0.04331329651745734	0.05101320167208745	0.06692268106419651
370	0.04313144803043695	0.050805748950113666	0.06661730217202691
371	0.04294949743090681	0.050599289063938915	0.06630961341712666
372	0.042767444718866954	0.050393822013563225	0.0659996147994957
373	0.04258529713627489	0.05018912844773087	0.06568785777374225
374	0.04240310104489646	0.04998380411745376	0.06537787265736089
375	0.04222086467787994	0.049777599649353924	0.06507028638133504
376	0.042038588035225345	0.049570515043431365	0.06476509894566468
377	0.04185627111693268	0.04936255029968606	0.06446231035034979
378	0.04167391392300192	0.04915370541811802	0.06416192059539039
379	0.041491516453433096	0.04894398039872726	0.06386392968078648
380	0.041309078708226185	0.048733375241513756	0.06356833760653809
381	0.0411266006873812	0.04852188994647752	0.06327514437264516
382	0.04094408239089814	0.048309524513618564	0.06298434997910773
383	0.040761523818777	0.048096278942936874	0.06269595442592579
384	0.04057892497101777	0.04788215323443243	0.06240995771309933
385	0.04039628584762048	0.04766714738810528	0.062126359840628385
386	0.0402136064485851	0.04745126140395538	0.06184516080851292
387	0.040030886773911645	0.04723449528198276	0.06156636061675294
388	0.0398481268236001	0.04701684902218739	0.06128995926534844
389	0.039665326597650485	0.0467983226245693	0.06101595675429945
390	0.0394824860960628	0.04657891608912848	0.06074435308360595
391	0.03929960531883703	0.046358629415864924	0.06047514825326794
392	0.03911668426597317	0.04613746260477863	0.060208342263285405
393	0.038933722937471237	0.045915415655869596	0.05994393511365836
394	0.03875057717247579	0.04569307984405954	0.05968194344483242
395	0.03856672980843952	0.04547257630856986	0.05942242695272996
396	0.038382134565756454	0.045254094864939046	0.05916539097939243
397	0.03819679144442657	0.045037635513167085	0.05891083552481984
398	0.0380107004444499	0.044823198253253996	0.0586587605890122
399	0.03782386156582642	0.044610783085199765	0.05840916617196948
400	0.037636274808556136	0.0444003900090044	0.0581620522736917
401	0.037447940172639055	0.044192019024667906	0.05791741889417887
402	0.03725885765807517	0.04398567013219026	0.057675266033430955
403	0.037069027264864475	0.04378134333157148	0.057435593691447975
404	0.03687844899300698	0.04357903862281157	0.057198401868229956
405	0.03668712284250268	0.04337875600591051	0.05696369056377685
406	0.0364950488133516	0.04318049548086833	0.0567314597780887
# Eof

==> anc/inclusiveNpart/2760/Xi0_50/Y1SNpart2760Xi50.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9914392438697733	0.9914253471872478	0.9914264748390402
1	0.9914169864349959	0.9914272657453811	0.9914264316266798
2	0.9914414220759753	0.9914251594290772	0.9914264790679831
3	0.9915125507927107	0.9914190282383355	0.9914266171629504
4	0.9915912261202458	0.9914117675862296	0.9914267806971738
5	0.9914586219570393	0.9914195626367549	0.9914266051265066
6	0.9910808179738523	0.9914449222592268	0.9914260339428027
7	0.9904578141706847	0.9914878464536445	0.9914250671460607
8	0.9895082125544701	0.9915089349247095	0.9914245921630033
9	0.9880704781871352	0.9914299974858891	0.9914263700987263
10	0.9861402071713221	0.9912489024524844	0.9914304489659156
11	0.9837173995070306	0.9909656498244954	0.9914368287645705
12	0.9808215579372825	0.9905828674367924	0.9914445824478462
13	0.9776651533867293	0.9901291840060747	0.9914436103851324
14	0.9743063884491403	0.9896124418551014	0.9914311459640157
15	0.9707452631245153	0.9890326409838729	0.9914071891844964
16	0.9669817774128543	0.9883897813923888	0.9913717400465745
17	0.9630159313141574	0.9876838630806493	0.9913247985502495
18	0.9588495625461684	0.9869150354435311	0.991264882178562
19	0.9545397185002507	0.9860879360746042	0.9911459698678762
20	0.9501134212230622	0.9852047616960479	0.9909462624912027
21	0.9455706707146028	0.9842655123078621	0.9906657600485412
22	0.9409114669748728	0.9832701879100466	0.9903044625398918
23	0.9361358100038719	0.9822187885026015	0.9898623699652546
24	0.9312436998016002	0.9811113140855265	0.9893394823246293
25	0.9262351363680575	0.9799477646588222	0.988735799618016
26	0.9211137227019566	0.9787280009188075	0.9880535038802425
27	0.9160052416570231	0.9774471596901475	0.9873687712605271
28	0.9109719601400731	0.976102833531157	0.9867193116139454
29	0.9060138781511066	0.9746950224418349	0.9861051249404974
30	0.9011309956901243	0.9732237264221825	0.9855262112401831
31	0.8963233127571255	0.9716889454721985	0.9849825705130026
32	0.8915908293521105	0.970090679591884	0.9844742027589558
33	0.8869335454750795	0.9684289287812382	0.9840011079780429
34	0.8823514611260319	0.9667036930402616	0.9835632861702636
35	0.877844576304968	0.964914972368954	0.9831607373356179
36	0.8734119315331237	0.9630638517186086	0.9827900609706226
37	0.8690401860562011	0.961165416434697	0.9824039759022584
38	0.8647250622331545	0.9592245035520326	0.9819873216769344
39	0.8604665600639835	0.957241113070615	0.9815400982946507
40	0.8562646795486881	0.9552152449904445	0.9810623057554074
41	0.8521194206872689	0.9531468993115213	0.9805539440592044
42	0.8480307834797255	0.9510360760338448	0.9800150132060416
43	0.8439987679260578	0.9488827751574155	0.9794455131959192
44	0.8400233740262658	0.946686996682233	0.978845444028837
45	0.8361046017803498	0.9444487406082974	0.9782148057047951
46	0.8322424511883099	0.9421680069356094	0.9775535982237935
47	0.8284369222501452	0.9398447956641682	0.9768618215858323
48	0.8246854850372188	0.9374832029892777	0.9761398644727266
49	0.8209787273447344	0.9350984681665062	0.9753891729145295
50	0.8173157614372247	0.9326920285240833	0.9746098832971564
51	0.8136965873146901	0.9302638840620093	0.9738019956206072
52	0.8101212049771302	0.9278140347802839	0.9729655098848821
53	0.8065896144245451	0.9253424806789072	0.9721004260899809
54	0.8031018156569354	0.9228492217578795	0.9712067442359041
55	0.7996578086743003	0.9203342580172003	0.9702844643226509
56	0.7962575934766402	0.9177975894568701	0.9693335863502218
57	0.7929011700639549	0.9152392160768884	0.9683541103186167
58	0.7895885384362445	0.9126591378772557	0.9673460362278357
59	0.7863196985935091	0.9100573548579716	0.9663093640778784
60	0.7830946505357487	0.9074338670190363	0.9652440938687457
61	0.7799129447171843	0.9047898510878538	0.9641506027352431
62	0.7767641049928057	0.9021527293370887	0.9630376793683285
63	0.7736437307881561	0.8995340206749404	0.96190901551615
64	0.7705518221032353	0.8969337251014087	0.960764611178708
65	0.767488378938043	0.8943518426164934	0.9596044663560022
66	0.7644534012925794	0.8917883732201951	0.9584285810480326
67	0.7614468891668443	0.8892433169125131	0.9572369552547991
68	0.7584688425608384	0.886716673693448	0.9560295889763021
69	0.7555192614745606	0.8842084435629995	0.9548064822125412
70	0.7525981459080117	0.8817186265211676	0.9535676349635163
71	0.7497054958611916	0.8792472225679524	0.9523130472292278
72	0.7468413113340999	0.8767942317033538	0.9510427190096756
73	0.7440055923267369	0.8743596539273717	0.9497566503048597
74	0.7411983388391027	0.8719434892400064	0.94845484111478
75	0.7384195508711974	0.8695457376412579	0.9471372914394365
76	0.7356689545762499	0.8671661708769166	0.9458041105719249
77	0.7329419557123217	0.864800959597239	0.9444571320884552
78	0.7302369144047419	0.8624487369491652	0.9430970104680958
79	0.72755383065351	0.8601095029326953	0.941723745710847
80	0.7248927044586263	0.8577832575478291	0.9403373378167085
81	0.7222535358200906	0.8554700007945667	0.9389377867856805
82	0.7196363247379028	0.8531697326729079	0.9375250926177626
83	0.7170410712120632	0.8508824531828529	0.9360992553129555
84	0.714467775242572	0.8486081623244015	0.9346602748712587
85	0.7119164368294282	0.8463468600975539	0.9332081512926722
86	0.7093870559726327	0.8440985465023101	0.931742884577196
87	0.7068796326721855	0.8418632215386701	0.9302644747248305
88	0.7043941669280862	0.8396408852066336	0.9287729217355752
89	0.7019306587403351	0.837431537506201	0.9272682256094307
90	0.6994891081089318	0.8352351784373723	0.9257503863463964
91	0.6970695150338768	0.8330518080001471	0.9242194039464725
92	0.6946718795151698	0.8308814261945259	0.9226752784096591
93	0.6922962015528109	0.8287240330205081	0.9211180097359558
94	0.6899424811468	0.8265796284780942	0.9195475979253632
95	0.6876107182971372	0.8244482125672842	0.9179640429778809
96	0.6853009130038223	0.8223297852880775	0.9163673448935091
97	0.6830130652668557	0.8202243466404749	0.914757503672248
98	0.6807471750862372	0.818131896624476	0.913134519314097
99	0.6785032424619665	0.8160524352400806	0.9114983918190562
100	0.6762812673940439	0.8139859624872893	0.9098491211871262
101	0.6740812498824695	0.8119324783661015	0.9081867074183062
102	0.6719005066375787	0.8098916127831334	0.9065177199453588
103	0.6697338601453431	0.8078626516284955	0.9048548347498354
104	0.6675811802313146	0.8058455769478448	0.903198370534668
105	0.6654424668954934	0.8038403887411808	0.9015483272998563
106	0.6633177201378793	0.8018470870085044	0.8999047050454004
107	0.6612069399584722	0.7998656717498149	0.8982675037713006
108	0.6591101263572724	0.7978961429651128	0.8966367234775564
109	0.6570272793342801	0.7959385006543979	0.8950123641641682
110	0.6549583988894945	0.7939927448176701	0.8933944258311358
111	0.6529034850229163	0.7920588754549295	0.8917829084784593
112	0.650862537734545	0.7901368925661765	0.8901778121061387
113	0.6488355570243813	0.78822679615141	0.8885791367141738
114	0.6468225428924246	0.7863285862106312	0.8869868823025648
115	0.6448234953386752	0.7844422627438394	0.8854010488713119
116	0.6428384143631327	0.7825678257510348	0.8838216364204143
117	0.6408672999657977	0.7807052752322176	0.8822486449498732
118	0.6389101521466697	0.7788546111873873	0.8806820744596876
119	0.636966970905749	0.7770158336165444	0.879121924949858
120	0.6350377562430355	0.7751889425196886	0.8775681964203841
121	0.6331225081585291	0.7733739378968201	0.8760208888712662
122	0.6312212266522299	0.771570819747939	0.8744800023025041
123	0.6293339117241377	0.7697795880730446	0.8729455367140979
124	0.6274605633742529	0.7680002428721375	0.8714174921060475
125	0.6256011816025752	0.7662327841452177	0.8698958684783529
126	0.6237557664091048	0.7644772118922851	0.8683806658310144
127	0.6219243177938415	0.7627335261133398	0.8668718841640316
128	0.6201068357567854	0.7610017268083816	0.8653695234774046
129	0.6183033202979364	0.7592818139774106	0.8638735837711334
130	0.6165137714172948	0.7575737876204266	0.8623840650452181
131	0.6147381891148603	0.75587764773743	0.8609009672996586
132	0.6129765733906328	0.7541933943284208	0.8594242905344553
133	0.6112289242446126	0.7525210273933985	0.8579540347496077
134	0.6094952416767996	0.7508605469323637	0.8564901999451161
135	0.6077755256871937	0.7492119529453157	0.85503278612098
136	0.6060697762757952	0.7475752454322551	0.8535817932771999
137	0.6043779934426037	0.7459504243931817	0.8521372214137757
138	0.6027001771876193	0.7443374898280956	0.8506990705307074
139	0.6010357345200519	0.7427354462895542	0.8492670512366886
140	0.5993816959169228	0.7411393088703695	0.8478397143454128
141	0.5977376530746784	0.739548392155633	0.8464168605966211
142	0.596103605993318	0.7379626961453432	0.8449984899903127
143	0.5944795546728423	0.7363822208395013	0.8435846025264876
144	0.5928654991132507	0.7348069662381072	0.8421751982051463
145	0.5912614393145434	0.7332369323411602	0.8407702770262881
146	0.5896673752767206	0.731672119148661	0.8393698389899139
147	0.5880833069997821	0.7301125266606094	0.8379738840960228
148	0.5865092344837279	0.7285581548770055	0.8365824123446154
149	0.5849451577285582	0.7270090037978487	0.8351954237356912
150	0.5833910767342725	0.7254650734231397	0.8338129182692509
151	0.5818469915008715	0.7239263637528784	0.832434895945294
152	0.5803129020283546	0.7223928747870646	0.8310613567638206
153	0.5787888083167222	0.7208646065256983	0.8296923007248307
154	0.5772747103659741	0.7193415589687797	0.8283277278283241
155	0.5757706081761104	0.7178237321163087	0.8269676380743015
156	0.5742765017471309	0.716311125968285	0.825612031462762
157	0.5727923910790359	0.7148037405247092	0.8242609079937062
158	0.5713182761718251	0.7133015757855806	0.8229142676671336
159	0.5698541570254988	0.7118046317508996	0.8215721104830447
160	0.5684000336400565	0.7103129084206664	0.8202344364414393
161	0.566955906015499	0.7088264057948807	0.8189012455423176
162	0.5655217741518256	0.7073451238735423	0.817572537785679
163	0.5640976380490365	0.705869062656652	0.8162483131715245
164	0.562683497707132	0.7043982221442089	0.8149285716998527
165	0.5612793531261115	0.7029326023362132	0.8136133133706651
166	0.5598852043059755	0.7014722032326656	0.8123025381839607
167	0.558501051246724	0.7000170248335651	0.8109962461397398
168	0.5571268939483567	0.6985670671389124	0.8096944372380026
169	0.5557627324108737	0.6971223301487073	0.8083971114787488
170	0.5544085666342751	0.6956828138629495	0.8071042688619784
171	0.5530643966185609	0.6942485182816392	0.8058159093876917
172	0.551730222363731	0.6928194434047767	0.8045320330558884
173	0.5504060438697852	0.6913955892323617	0.8032526398665686
174	0.549091861136724	0.6899769557643946	0.8019777298197323
175	0.5477876741645472	0.6885635430008745	0.8007073029153794
176	0.5464934829532547	0.6871553509418024	0.7994413591535101
177	0.5452092875028466	0.6857523795871777	0.7981798985341246
178	0.5439350878133227	0.6843546289370004	0.7969229210572224
179	0.5426708838846832	0.6829620989912709	0.7956704267228034
180	0.5414155336017314	0.6815757269170892	0.7944224661207854
181	0.5401675051432552	0.6801967696563538	0.7931791071030873
182	0.53892679053506	0.6788252337523215	0.7919403500229255
183	0.5376933897771455	0.6774611192049924	0.7907061948803004
184	0.536467302869512	0.6761044260143663	0.7894766416752115
185	0.5352485298121595	0.6747551541804432	0.788251690407659
186	0.5340370706050879	0.673413303703223	0.7870313410776429
187	0.532832925248297	0.672078874582706	0.7858155936851631
188	0.5316360937417871	0.6707518668188922	0.7846044482302201
189	0.5304465760855581	0.6694322804117814	0.7833979047128131
190	0.52926437227961	0.6681201153613737	0.7821959631329428
191	0.5280894823239428	0.666815371667669	0.7809986234906087
192	0.5269219062185565	0.6655180493306675	0.7798058857858112
193	0.5257616439634509	0.6642281483503687	0.7786177500185499
194	0.5246086955586264	0.6629456687267734	0.7774342161888252
195	0.523463061004083	0.6616706104598811	0.7762552842966369
196	0.5223247402998202	0.6604029735496916	0.775080954341985
197	0.5211937334458383	0.6591427579962053	0.7739112263248695
198	0.5200700404421374	0.6578899637994221	0.7727461002452904
199	0.5189536612887174	0.656644590959342	0.7715855761032477
200	0.5178445959855784	0.6554066394759649	0.7704296538987416
201	0.5167428445327201	0.6541761093492909	0.7692783336317716
202	0.5156484069301428	0.65295300057932	0.7681316153023382
203	0.5145612831778466	0.651737313166052	0.7669894989104413
204	0.5134814732758309	0.6505290471094873	0.7658519844560805
205	0.5124089772240963	0.6493282024096255	0.7647190719392563
206	0.5113437950226425	0.6481347790664669	0.7635907613599686
207	0.5102859266714698	0.6469487770800113	0.7624670527182171
208	0.5092353721705778	0.6457701964502588	0.7613479460140022
209	0.5081921315199668	0.6445990371772093	0.7602334412473237
210	0.5071562047196367	0.643435299260863	0.7591235384181817
211	0.5061275917695873	0.6422789827012196	0.7580182375265759
212	0.5051062926698191	0.6411300874982793	0.7569175385725065
213	0.5040923074203316	0.6399886136520423	0.7558214415559737
214	0.5030856360211251	0.6388545611625079	0.754729946476977
215	0.5020862784721996	0.6377279300296769	0.7536430533355171
216	0.5010942347735547	0.6366087202535489	0.7525607621315934
217	0.500109504925191	0.635496931834124	0.7514830728652062
218	0.4991320889271081	0.6343925647714024	0.7504099855363555
219	0.49816198677930607	0.6332956190653835	0.7493415001450411
220	0.4971991984817849	0.6322060947160678	0.748277616691263
221	0.4962437240345446	0.631123991723455	0.7472183351750215
222	0.4952952733719887	0.6300490099306025	0.7461635155931217
223	0.4943514113133647	0.6289786294371199	0.7451119825800991
224	0.4934115889036865	0.6279122821899448	0.7440634711770866
225	0.49247580614295444	0.6268499681890771	0.7430179813840848
226	0.49154406303116804	0.6257916874345171	0.7419755132010931
227	0.4906163595683276	0.6247374399262643	0.7409360666281118
228	0.48969269575443325	0.6236872256643192	0.7398996416651411
229	0.4887730715894847	0.6226410446486818	0.738866238312181
230	0.4878574870734819	0.6215988968793515	0.7378358565692307
231	0.48694594220642523	0.6205607823563293	0.7368084964362912
232	0.48603843698831445	0.6195267010796144	0.735784157913362
233	0.48513497141914946	0.6184966530492069	0.7347628410004433
234	0.48423554549893044	0.6174706382651071	0.7337445456975348
235	0.48334015922765744	0.6164486567273147	0.7327292720046368
236	0.4824488126053302	0.6154307084358297	0.7317170199217492
237	0.481561505631949	0.6144167933906526	0.7307077894488718
238	0.4806782383075135	0.6134069115917827	0.7297015805860049
239	0.47979901063202407	0.6124010630392205	0.7286983933331485
240	0.4789238226054806	0.6113992477329658	0.7276982276903023
241	0.47805267422788295	0.6104014656730186	0.7267010836574667
242	0.47718556549923125	0.6094077168593789	0.7257069612346414
243	0.4763224964195254	0.6084180012920468	0.7247158604218265
244	0.47546346698876557	0.6074323189710221	0.7237277812190218
245	0.47460847720695154	0.6064506698963051	0.7227427236262278
246	0.4737575270740835	0.6054730540678956	0.721760687643444
247	0.4729106165901613	0.6044994714857936	0.7207816732706707
248	0.4720677457551851	0.6035299221499993	0.7198056805079076
249	0.4712289145691547	0.6025644060605123	0.718832709355155
250	0.47039412303207034	0.601602923217333	0.7178627598124131
251	0.46956337114393176	0.6006454736204612	0.7168958318796812
252	0.4687366589047391	0.5996920572698967	0.7159319255569597
253	0.46791398631449244	0.5987426741656399	0.7149710408442488
254	0.4670953533731917	0.5977973243076907	0.714013177741548
255	0.46628076008083685	0.5968560076960489	0.7130583362488578
256	0.4654702064374278	0.5959187243307148	0.7121065163661779
257	0.46466369244296474	0.5949854742116881	0.7111577180935087
258	0.4638612180974476	0.5940562573389689	0.7102119414308496
259	0.46306278340087637	0.5931310737125574	0.7092691863782008
260	0.46226838835325096	0.5922099233324531	0.7083294529355625
261	0.46147803295457174	0.5912928061986567	0.7073927411029347
262	0.46069171720483826	0.5903797223111678	0.7064590508803172
263	0.45990944110405063	0.589470671669986	0.7055283822677101
264	0.4591312046522088	0.5885656542751121	0.7046007352651132
265	0.458356809860711	0.5876642091245995	0.7036761392525559
266	0.4575856733357627	0.586764977828766	0.7027546808013163
267	0.45681775699625266	0.585867871718535	0.7018363655623474
268	0.4560530608421806	0.5849728907939062	0.7009211935356484
269	0.45529158487354676	0.5840800350548802	0.70000916472122
270	0.4545333290903512	0.5831893045014563	0.699100279119062
271	0.45377829349259363	0.582300699133635	0.6981945367291743
272	0.4530264780802743	0.5814142189514162	0.697291937551557
273	0.45227788285339315	0.5805298639547998	0.6963924815862103
274	0.4515325078119501	0.5796476341437858	0.6954961688331337
275	0.4507903529559452	0.5787675295183744	0.6946029992923275
276	0.4500514182853783	0.5778895500785652	0.6937129729637916
277	0.44931570380024966	0.5770136958243586	0.6928260898475261
278	0.4485832095005591	0.5761399667557543	0.691942349943531
279	0.44785393538630675	0.5752683628727525	0.6910617532518063
280	0.44712788145749255	0.5743988841753533	0.6901842997723521
281	0.4464050477141165	0.5735315306635566	0.6893099895051682
282	0.4456854341561787	0.572666302337362	0.6884388224502546
283	0.44496904078367877	0.57180319919677	0.6875707986076113
284	0.4442558675966171	0.5709422212417804	0.6867059179772382
285	0.4435459145949938	0.5700833684723936	0.6858441805591359
286	0.4428391817788084	0.5692266408886086	0.6849855863533036
287	0.44213566914806135	0.5683720384904266	0.6841301353597418
288	0.44143537670275224	0.5675195612778469	0.6832778275784505
289	0.4407383044428812	0.5666692092508693	0.6824286630094294
290	0.44004445236844847	0.5658209824094946	0.6815826416526786
291	0.439353820479454	0.5649748807537219	0.6807397635081983
292	0.43866640877589747	0.5641309042835521	0.6799000285759885
293	0.43798221725777914	0.5632890529989845	0.6790634368560489
294	0.437301245925099	0.5624493269000194	0.6782299883483798
295	0.43662349477785695	0.5616117259866567	0.6773996830529807
296	0.4359489638160531	0.5607762502588965	0.6765725209698523
297	0.43527765303968735	0.5599428997167387	0.6757485020989942
298	0.43460956244875976	0.5591116743601834	0.6749276264404064
299	0.43394469204327035	0.5582825741892306	0.674109893994089
300	0.43328304182321914	0.5574555992038801	0.6732953047600421
301	0.43262461178860584	0.5566307494041319	0.6724838587382655
302	0.43196940193943095	0.5558080247899864	0.6716755559287592
303	0.4313174122756941	0.5549874253614432	0.6708703963315233
304	0.43066864279739525	0.5541689511185027	0.6700683799465577
305	0.43002309350453477	0.5533526020611643	0.6692695067738625
306	0.42938036797304113	0.5525384997906171	0.6684733779247839
307	0.4287392207122344	0.5517270263551727	0.6676787401653816
308	0.4280995610438333	0.5509182095699601	0.6668855022536239
309	0.4274613889678376	0.5501120494349795	0.6660936641895111
310	0.42682470448424736	0.5493085459502309	0.6653032259730431
311	0.4261895075930627	0.5485076991157143	0.66451418760422
312	0.4255557982942836	0.5477095089314298	0.6637265490830417
313	0.42492357658791	0.546913975397377	0.6629403104095081
314	0.42429284247394183	0.5461210985135565	0.6621554715836192
315	0.42366359595237923	0.5453308782799677	0.6613720326053754
316	0.42303583702322217	0.544543314696611	0.6605899934747762
317	0.4224095656864706	0.5437584077634863	0.6598093541918219
318	0.42178478194212454	0.5429761574805936	0.6590301147565121
319	0.421161485790184	0.5421965638479328	0.6582522751688472
320	0.420539677230649	0.541419626865504	0.6574758354288274
321	0.41991935626351945	0.5406453465333072	0.6567007955364521
322	0.4193005228887955	0.5398737228513424	0.6559271554917216
323	0.41868317710647696	0.5391047558196095	0.6551549152946361
324	0.418067318916564	0.5383384454381087	0.6543840749451953
325	0.4174529483190565	0.5375747917068396	0.6536146344433993
326	0.41684006531395457	0.5368137946258029	0.6528465937892479
327	0.4162286699012581	0.5360554541949979	0.6520799529827415
328	0.41561876208096726	0.535299770414425	0.6513147120238799
329	0.41501034185308183	0.5345467432840841	0.6505508709126631
330	0.41440340921760194	0.533796372803975	0.649788429649091
331	0.41379796417452763	0.533048658974098	0.6490273882331637
332	0.4131940067238588	0.5323036017944529	0.6482677466648813
333	0.4125915368655954	0.5315612012650399	0.6475095049442436
334	0.4119905545997376	0.5308214573858587	0.6467526630712507
335	0.4113910599262852	0.5300843701569097	0.6459972210459027
336	0.4107930528452386	0.5293499395781925	0.6452431788681994
337	0.41019653335659717	0.5286181656497073	0.6444905365381408
338	0.4096015014603614	0.5278890483714542	0.6437392940557272
339	0.40900795715653115	0.527162587743433	0.6429894514209582
340	0.40841590044510634	0.5264387837656438	0.6422410086338342
341	0.40782533132608717	0.5257176364380866	0.6414939656943548
342	0.4072362497994735	0.5249991457607613	0.6407483226025203
343	0.4066486034578889	0.5242829583415265	0.6400038505604295
344	0.4060622372733476	0.5235680287994511	0.6392598727534774
345	0.405477141056906	0.5228542884286995	0.6385163446992062
346	0.4048933148085641	0.522141737229272	0.6377732663976161
347	0.404310758528322	0.5214303752011682	0.6370306378487068
348	0.40372947221617955	0.5207202023443883	0.6362884590524785
349	0.40314945587213674	0.5200112186589321	0.6355467300089312
350	0.4025707094961937	0.5193034241447998	0.6348054507180645
351	0.40199323308835044	0.5185968188019915	0.634064621179879
352	0.40141702664860685	0.5178914026305068	0.6333242413943746
353	0.40084209017696293	0.5171871756303459	0.632584311361551
354	0.4002684236734187	0.5164841378015088	0.6318448310814079
355	0.3996960271379742	0.5157822891439957	0.631105800553946
356	0.3991249005706294	0.5150816296578064	0.6303672197791651
357	0.3985550439713843	0.514382159342941	0.6296290887570651
358	0.3979864573402389	0.5136838781993992	0.628891407487646
359	0.39741914067719325	0.5129867862271813	0.628154175970908
360	0.39685309398224733	0.5122908834262873	0.6274173942068508
361	0.39628831725540115	0.5115961697967171	0.6266810621954744
362	0.39572481049665453	0.5109026453384707	0.6259451799367791
363	0.3951625737060078	0.5102103100515482	0.6252097474307647
364	0.3946016068834606	0.5095191639359494	0.6244747646774311
365	0.39404191002901323	0.5088292069916746	0.6237402316767785
366	0.39348348314266557	0.5081404392187234	0.623006148428807
367	0.3929263262244175	0.5074528606170962	0.6222725149335162
368	0.3923704392742692	0.5067664711867927	0.6215393311909063
369	0.3918158222922207	0.5060812709278132	0.6208065972009774
370	0.39126247527827174	0.5053972598401575	0.6200743129637295
371	0.3907103982324226	0.5047144379238254	0.6193424784791626
372	0.3901595911546732	0.5040328051788174	0.6186110937472764
373	0.38960968942947066	0.503352091361588	0.6178798960348284
374	0.389058358850797	0.5026705664194703	0.6171472033688127
375	0.38850518489897334	0.5019879231212817	0.6164127170562675
376	0.38795016757399975	0.5013041614670221	0.6156764370971929
377	0.38739330687587625	0.5006192814566917	0.6149383634915887
378	0.3868346028046025	0.4999332830902897	0.6141984962394549
379	0.38627405536017906	0.4992461663678172	0.6134568353407918
380	0.38571166454260564	0.4985579312892736	0.6127133807955989
381	0.38514743035188215	0.49786857785465916	0.6119681326038764
382	0.3845813527880088	0.4971781060639735	0.6112210907656245
383	0.3840134318509853	0.49648651591721693	0.610472255280843
384	0.383443667540812	0.49579380741438933	0.609721626149532
385	0.3828720598574887	0.49509998055549076	0.6089692033716914
386	0.38229860880101535	0.4944050353405212	0.6082149869473212
387	0.3817233143713921	0.4937089717694807	0.6074589768764217
388	0.3811461765686189	0.4930117898423691	0.6067011731589923
389	0.3805671953926956	0.4923134895591865	0.6059415757950335
390	0.37998637084362247	0.4916140709199331	0.6051801847845453
391	0.3794037029213994	0.49091353392460857	0.6044170001275274
392	0.37881919162602623	0.490211878573213	0.60365202182398
393	0.37823283695750304	0.4895091048657465	0.6028852498739029
394	0.3776440400090106	0.48880390881017954	0.6021160538124932
395	0.37705065226266277	0.48809161246645966	0.6013421719107774
396	0.37645248145287163	0.48737179721722285	0.6005634017721853
397	0.37584952757963724	0.4866444630624689	0.5997797433967168
398	0.3752417906429598	0.4859096100021979	0.5989911967843723
399	0.3746292706428391	0.4851672380364099	0.5981977619351514
400	0.374011967579275	0.4844173471651049	0.5973994388490543
401	0.3733898814522678	0.4836599373882828	0.5965962275260811
402	0.3727630122618174	0.48289500870594354	0.5957881279662315
403	0.37213136000792374	0.4821225611180874	0.5949751401695057
404	0.3714949246905869	0.4813425946247142	0.5941572641359038
405	0.37085370630980674	0.48055510922582373	0.5933344998654254
406	0.37020770486558346	0.47976010492141663	0.592506847358071
# Eof

==> anc/inclusiveNpart/2760/Xi0_50/Y2SNpart2760Xi50.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9922396540552809	0.9921863800274047	0.9921908256292795
1	0.9921544541227721	0.9921938606694064	0.9921905722787105
2	0.9922479920791037	0.9921856479403077	0.9921908504232317
3	0.9925202679242757	0.9921617418401084	0.9921916600628429
4	0.9928188086692785	0.9921334318618233	0.9921926188507515
5	0.9922913005787108	0.9921638255107527	0.9921915894941478
6	0.9908056261294992	0.9922627051087595	0.9921882406903435
7	0.9883617853216436	0.9924300706558431	0.9921825724393377
8	0.9849639664585148	0.9925122966252476	0.992179787652135
9	0.9806204812600949	0.992204511987406	0.9921902115453036
10	0.9753315563272807	0.9914984050994153	0.992214125613328
11	0.9690971916600716	0.990393975961275	0.9922515298562076
12	0.9619685095840811	0.9889048217040307	0.9922969890733614
13	0.9545024577953999	0.9871790750802205	0.9922912899483874
14	0.9468516021124304	0.9852573143968948	0.9922182120567458
15	0.939015942535173	0.9831395396540535	0.9920777553984368
16	0.9309954790636276	0.980825750851697	0.9918699199734607
17	0.9227902116977941	0.9783159479898249	0.9915947057818166
18	0.9143939517555812	0.9756117538080264	0.9912480639919574
19	0.9056145869441641	0.9727635422338078	0.9907043086661502
20	0.8963611180571625	0.9697951742463814	0.9899039052456295
21	0.8866335450945759	0.9667066498457468	0.9888468537303955
22	0.8764318680564049	0.9634979690319047	0.9875331541204476
23	0.8657560869426493	0.9601691318048542	0.9859628064157862
24	0.8546062017533088	0.9567201381645961	0.9841358106164114
25	0.8429822124883838	0.9531509881111297	0.982052166722323
26	0.8309005287412465	0.949463096479159	0.9797187113003436
27	0.8189340192935856	0.9457058559997796	0.9773741130132314
28	0.8073662742055008	0.9419037178004193	0.9751365211869384
29	0.7961972934769919	0.938056681881077	0.9730059358214644
30	0.7854270771080591	0.9341647482417538	0.97098235691681
31	0.7750556250987025	0.930227916882449	0.9690657844729746
32	0.7650829374489219	0.9262461878031628	0.9672562184899582
33	0.7555090141587172	0.9222195610038952	0.9655536589677615
34	0.7463338552280889	0.9181480364846464	0.9639581059063838
35	0.7375574606570365	0.9140316142454159	0.9624695593058251
36	0.7291681037549111	0.9098692169223059	0.9610787405852189
37	0.7210027346403625	0.9056458646662662	0.9596566387938389
38	0.7130090722467127	0.9013567542693427	0.9581618872648646
39	0.705187116573962	0.8970018857315352	0.9565944859982958
40	0.6975368676221105	0.892581259052844	0.9549544349941329
41	0.6900583253911582	0.8880948742332692	0.9532417342523755
42	0.682751489881105	0.8835427312728102	0.9514563837730239
43	0.675616361091951	0.8789248301714677	0.9495983835560778
44	0.6686529390236959	0.8742411709292411	0.9476677336015371
45	0.6618612236763399	0.869491753546131	0.9456644339094026
46	0.6552412150498832	0.864676578022137	0.9435884844796736
47	0.6487929131443256	0.8597956443572591	0.9414398853123501
48	0.6425081959224693	0.8548449408078207	0.9392260397778434
49	0.6363568466120634	0.8498095423073572	0.936974490960745
50	0.6303360152432005	0.8446880411611637	0.9346878366554713
51	0.624445701815881	0.8394804373692406	0.9323660768620221
52	0.6186859063301049	0.8341867309315876	0.9300092115803973
53	0.6130566287858722	0.8288069218482048	0.9276172408105975
54	0.6075578691831828	0.8233410101190923	0.9251901645526222
55	0.6021896275220366	0.81778899574425	0.9227279828064715
56	0.5969519038024339	0.8121508787236779	0.9202306955721454
57	0.5918446980243744	0.8064266590573761	0.9176983028496439
58	0.5868680101878582	0.8006163367453444	0.9151308046389671
59	0.5820218402928853	0.7947199117875828	0.9125282009401148
60	0.5773061883394557	0.7887373841840917	0.9098904917530873
61	0.5727179585667924	0.7826743989504956	0.9072181361324787
62	0.5681850078465661	0.7766625066541604	0.9045218318152602
63	0.5636770319774214	0.7707569659867198	0.9018060724570682
64	0.5591940309593585	0.764957776948174	0.8990708580579023
65	0.5547360047923771	0.7592649395385231	0.8963161886177629
66	0.5503029534764774	0.7536784537577669	0.8935420641366495
67	0.5458948770116594	0.7481983196059054	0.8907484846145624
68	0.5415117753979231	0.7428245370829386	0.8879354500515015
69	0.5371536486352684	0.7375571061888664	0.885102960447467
70	0.5328204967236954	0.7323960269236892	0.8822510158024585
71	0.5285123196632041	0.7273412992874068	0.8793796161164763
72	0.5242291174537945	0.7223929232800189	0.8764887613895203
73	0.5199708900954664	0.7175508989015257	0.8735784516215906
74	0.5157376375882201	0.7128152261519274	0.8706486868126873
75	0.5115293599320555	0.7081859050312238	0.8676994669628101
76	0.5073463468659019	0.7036605061338321	0.8647300355787428
77	0.5031934592494903	0.6991982720793203	0.8617277012095304
78	0.49907243212439295	0.6947846548754961	0.8586879337522206
79	0.4949832654906099	0.6904196545223596	0.8556107332068139
80	0.4909259593481409	0.6861032710199111	0.8524960995733099
81	0.486900513696986	0.6818355043681505	0.8493440328517087
82	0.48290692853714534	0.6776163545670775	0.8461545330420104
83	0.47894520386861894	0.6734458216166924	0.8429276001442148
84	0.47501533969140664	0.6693239055169952	0.8396632341583222
85	0.47111733600550837	0.6652506062679856	0.8363614350843319
86	0.46725119281092437	0.6612259238696638	0.8330222029222449
87	0.4634169101076547	0.6572498583220301	0.8296455376720608
88	0.4596144878956989	0.6533224096250839	0.8262314393337793
89	0.4558439261750574	0.6494435777788258	0.8227799079074006
90	0.4521052249457302	0.6456133627832552	0.8192909433929249
91	0.44839838420771705	0.6418317646383727	0.8157645457903518
92	0.4447234039610181	0.6380987833441778	0.8122007150996821
93	0.4410802842056332	0.6344144189006706	0.8085994513209144
94	0.43746902494156265	0.6307786713078516	0.8049607544540501
95	0.4338896261688062	0.6271915405657201	0.8012846244990883
96	0.43034208788736383	0.6236530266742762	0.7975710614560295
97	0.42682641009723576	0.6201631296335205	0.7938200653248736
98	0.4233425927984218	0.6167218494434525	0.7900316361056203
99	0.41989063599092197	0.6133291861040723	0.78620577379827
100	0.41647053967473635	0.6099851396153799	0.7823424784028224
101	0.4130823038498649	0.6066897099773754	0.7784417499192775
102	0.40972948585683805	0.6034378857087853	0.7745296580383666
103	0.4064189497255615	0.600219996957361	0.7706565052642418
104	0.4031508680333178	0.59703580060108	0.7668235563159685
105	0.3999252407801072	0.593885296639943	0.7630308111935471
106	0.3967420679659296	0.59076848507395	0.7592782698969771
107	0.3936013495907851	0.5876853659031005	0.7555659324262588
108	0.39050308565467357	0.5846359391273948	0.7518937987813921
109	0.387447276157595	0.5816202047468331	0.7482618689623772
110	0.3844339210995496	0.5786381627614148	0.7446701429692139
111	0.38146302048053715	0.5756898131711408	0.7411186208019018
112	0.37853457430055776	0.5727751559760101	0.7376073024604419
113	0.37564858255961125	0.5698941911760235	0.7341361879448333
114	0.3728050452576979	0.5670469187711805	0.7307052772550765
115	0.3700039623948176	0.5642333387614815	0.7273145703911713
116	0.36724533397097026	0.561453451146926	0.7239640673531176
117	0.364529159986156	0.5587072559275145	0.7206537681409156
118	0.36185544044037476	0.5559947531032468	0.7173836727545653
119	0.3592241753336265	0.5533159426741228	0.7141537811940667
120	0.35663536466591134	0.5506708246401425	0.7109640934594197
121	0.3540890084372291	0.5480593990013063	0.7078146095506241
122	0.35158510664757997	0.5454816657576137	0.7047053294676805
123	0.3491236592969638	0.5429376249090647	0.7016362532105882
124	0.3467046663853807	0.5404272764556598	0.6986073807793476
125	0.34432812791283063	0.5379506203973985	0.6956187121739587
126	0.3419940438793136	0.5355076567342811	0.6926702473944215
127	0.3397024142848296	0.5330983854663074	0.6897619864407358
128	0.3374532391293786	0.5307228065934775	0.6868939293129016
129	0.3352465184129606	0.5283809201157914	0.6840660760109193
130	0.33308225213557563	0.526072726033249	0.6812784265347887
131	0.3309604402972237	0.5237982243458505	0.6785309808845095
132	0.3288810828979049	0.5215574150535958	0.6758237390600821
133	0.32684417993761894	0.5193502981564849	0.6731567010615063
134	0.3248497314163662	0.5171768736545177	0.670529866888782
135	0.32289773733414634	0.5150371415476943	0.6679432365419093
136	0.32098819769095954	0.5129311018360146	0.6653968100208884
137	0.31912111248680575	0.5108587545194789	0.6628905873257191
138	0.31729648172168506	0.5088200995980869	0.6604245684564014
139	0.31551000453290984	0.506809723646918	0.6579947911608948
140	0.31374014346865736	0.5048005178306302	0.655581413649625
141	0.31198393717177036	0.5027887547378179	0.6531817077156504
142	0.31024138564224857	0.5007744343684813	0.6507956733589706
143	0.30851248888009214	0.4987575567226199	0.6484233105795859
144	0.3067972468853011	0.49673812180023424	0.6460646193774962
145	0.3050956596578753	0.494716129601324	0.6437195997527012
146	0.3034077271978149	0.4926915801258893	0.6413882517052015
147	0.30173344950511977	0.4906644733739301	0.6390705752349968
148	0.30007282657979006	0.48863480934544656	0.6367665703420871
149	0.2984258584218256	0.4866025880404383	0.6344762370264724
150	0.29679254503122654	0.4845678094589057	0.6321995752881526
151	0.2951728864079929	0.48253047360084866	0.6299365851271279
152	0.2935668825521245	0.4804905804662671	0.6276872665433982
153	0.29197453346362146	0.478448130055161	0.6254516195369634
154	0.2903958391424837	0.4764031223675305	0.6232296441078239
155	0.28883079958871133	0.47435555740337554	0.6210213402559793
156	0.2872794148023043	0.4723054351626961	0.6188267079814296
157	0.2857416847832626	0.4702527556454921	0.6166457472841749
158	0.2842176095315863	0.4681975188517637	0.6144784581642152
159	0.28270718904727515	0.4661397247815108	0.6123248406215506
160	0.2812104233303295	0.4640793734347334	0.6101848946561809
161	0.27972731238074916	0.4620164648114315	0.6080586202681062
162	0.2782578561985341	0.4599509989116052	0.6059460174573266
163	0.27680205478368447	0.4578829757352544	0.6038470862238421
164	0.2753599081362001	0.4558123952823791	0.6017618265676524
165	0.2739314162560812	0.45373925755297945	0.5996902384887578
166	0.2725165791433275	0.45166356254705514	0.5976323219871582
167	0.27111539679793917	0.44958531026460635	0.5955880770628535
168	0.2697278692199162	0.4475045007056332	0.5935575037158441
169	0.26835399640925856	0.44542113387013554	0.5915406019461296
170	0.26699377836596627	0.4433352097581134	0.5895373717537099
171	0.26564721509003925	0.44124672836956674	0.5875478131385854
172	0.26431430658147764	0.4391556897044957	0.5855719261007559
173	0.26299505284028135	0.4370620937629001	0.5836097106402212
174	0.2616894538664504	0.43496594054478005	0.5816611667569819
175	0.2603975096599848	0.43286723005013555	0.5797262944510373
176	0.25911922022088457	0.4307659622789666	0.5778050937223879
177	0.25785458554914964	0.42866213723127305	0.5758975645710332
178	0.25660360564478	0.42655575490705505	0.5740037069969739
179	0.25536628050777577	0.4244468153063126	0.5721235210002094
180	0.25414100802565404	0.4223447184199387	0.5702561231466716
181	0.25292563942227336	0.42026207164995927	0.5684003285619724
182	0.2517201635117596	0.41819894062666957	0.5665561310780165
183	0.25052458029411273	0.4161553253500695	0.5647235306948036
184	0.24933888976933263	0.4141312258201592	0.5629025274123339
185	0.24816309193741945	0.4121266420369386	0.5610931212306076
186	0.2469971867983732	0.41014157400040774	0.5592953121496244
187	0.24584117435219374	0.4081760217105665	0.5575091001693843
188	0.24469505459888127	0.406229985167415	0.5557344852898874
189	0.24355882753843558	0.40430346437095327	0.5539714675111339
190	0.24243249317085688	0.4023964593211811	0.5522200468331235
191	0.24131605149614496	0.40050897001809876	0.5504802232558564
192	0.2402095025143	0.39864099646170614	0.5487519967793324
193	0.23911284622532183	0.39679253865200315	0.5470353674035516
194	0.2380260826292106	0.39496359658898994	0.5453303351285141
195	0.23694921172596625	0.39315417027266636	0.5436368999542197
196	0.23588223351558874	0.3913642597030325	0.5419550618806686
197	0.23482514799807813	0.3895938648800884	0.5402848209078608
198	0.2337779551734344	0.38784298580383403	0.5386261770357959
199	0.23274065504165753	0.38611162247426933	0.5369791302644743
200	0.2317132476027476	0.3843997748913943	0.5353436805938961
201	0.23069573285670447	0.382707443055209	0.533719828024061
202	0.2296881108035283	0.38103462696571344	0.5321075725549692
203	0.22869038144321893	0.3793813266229076	0.5305069141866205
204	0.2277025447757765	0.37774754202679134	0.5289178529190149
205	0.22672460080120094	0.37613327317736484	0.5273403887521527
206	0.22575654951949226	0.3745385200746281	0.5257745216860336
207	0.2247983909306504	0.37296328271858104	0.5242202517206578
208	0.2238501250346755	0.3714075611092237	0.5226775788560251
209	0.2229117518315675	0.36987135524655607	0.5211465030921357
210	0.22198327132132623	0.36835466513057813	0.5196270244289894
211	0.22106468350395195	0.3668574907612898	0.5181191428665863
212	0.22015598837944453	0.3653798321386913	0.5166228584049265
213	0.219257185947804	0.3639216892627825	0.5151381710440099
214	0.2183682762090303	0.3624830621335634	0.5136650807838364
215	0.21748925916312353	0.361063950751034	0.5122035876244063
216	0.21662013481008363	0.3596643551151942	0.5107536915657193
217	0.21576090314991062	0.35828427522604434	0.5093153926077755
218	0.21491156418260451	0.3569237110835841	0.507888690750575
219	0.21407211790816522	0.35558266268781347	0.5064735859941175
220	0.21324256432659286	0.3542611300387326	0.5050700783384033
221	0.21242290343788728	0.3529591131363414	0.5036781677834323
222	0.2116126713666205	0.35167551519401796	0.5022973544221759
223	0.21080797375052515	0.3504011283853158	0.5009234413971342
224	0.21000793269600684	0.3491338770194537	0.499555482624183
225	0.20921254820306573	0.3478737610964319	0.49819347810332226
226	0.2084218202717017	0.34662078061625035	0.49683742783455204
227	0.2076357489019147	0.34537493557890897	0.4954873318178722
228	0.20685433409370485	0.3441362259844078	0.49414319005328283
229	0.20607757584707212	0.34290465183274693	0.492805002540784
230	0.2053054741620164	0.34168021312392605	0.4914727692803754
231	0.20453802903853782	0.34046290985794564	0.49014649027205753
232	0.20377524047663634	0.3392527420348053	0.4888261655158301
233	0.20301710847631194	0.33804970965450526	0.487511795011693
234	0.2022636330375646	0.3368538127170453	0.4862033787596462
235	0.20151481416039443	0.3356650512224257	0.4849009167596902
236	0.20077065184480128	0.3344834251706462	0.4836044090118245
237	0.2000311460907853	0.333308934561707	0.48231385551604933
238	0.19929629689834638	0.33214157939560796	0.4810292562723645
239	0.19856610426748453	0.33098135967234926	0.4797506112807702
240	0.1978405681981998	0.32982827539193066	0.47847792054126637
241	0.19711968869049218	0.32868232655435226	0.47721118405385293
242	0.1964034657443616	0.32754351315961405	0.47595040181853
243	0.19569189935980813	0.32641183520771616	0.4746955738352976
244	0.19498498953683177	0.32528729269865847	0.4734467001041555
245	0.19428273627543255	0.3241698856324409	0.472203780625104
246	0.19358513957561038	0.32305961400906363	0.4709668153981429
247	0.19289219943736532	0.32195647782852654	0.4697358044232723
248	0.19220391586069738	0.3208604770908297	0.4685107477004921
249	0.19152028884560646	0.3197716117959731	0.46729164522980243
250	0.19084131839209267	0.31868988194395664	0.4660784970112032
251	0.19016700450015597	0.3176152875347804	0.4648713030446944
252	0.18949734716979635	0.3165478285684444	0.46367006333027594
253	0.18883234640101387	0.3154875050449486	0.46247477786794816
254	0.18817200219380847	0.3144343169642931	0.46128544665771065
255	0.18751631454818016	0.31338826432647776	0.4601020696995638
256	0.18686528346412892	0.3123493471315026	0.45892464699350727
257	0.18621890894165477	0.31131756537936767	0.4577531785395412
258	0.18557719098075778	0.31029291907007295	0.4565876643376657
259	0.18494012958143785	0.30927540820361843	0.45542810438788056
260	0.18430772474369497	0.3082650327800041	0.45427449869018577
261	0.18367997646752926	0.3072617927992301	0.4531268472445817
262	0.1830568847529406	0.30626568826129624	0.451985150051068
263	0.18243844959992903	0.3052767191662026	0.45084940710964455
264	0.1818246710084946	0.3042948855139492	0.44971961842031183
265	0.18121530379294987	0.3033198650412222	0.4485958260839752
266	0.18060962548843185	0.30235070816599935	0.4474781541552868
267	0.18000758893594548	0.30138735290418106	0.4463666107319316
268	0.17940919413549067	0.30042979925576746	0.4452611958139092
269	0.17881444108706754	0.2994780472207585	0.4441619094012199
270	0.17822332979067607	0.2985320967991542	0.4430687514938637
271	0.17763586024631617	0.29759194799095445	0.4419817220918405
272	0.17705203245398787	0.2966576007961595	0.44090082119515034
273	0.17647184641369126	0.2957290552147691	0.4398260488037933
274	0.1758953021254262	0.29480631124678336	0.4387574049177691
275	0.17532239958919282	0.2938893688922023	0.4376948895370781
276	0.17475313880499105	0.29297822815102575	0.4366385026617199
277	0.1741875197728209	0.2920728890232539	0.43558824429169485
278	0.17362554249268236	0.29117335150888674	0.43454411442700286
279	0.17306720696457545	0.29027961560792415	0.43350611306764375
280	0.1725125131885002	0.28939168132036625	0.43247424021361786
281	0.17196146116445654	0.288509548646213	0.4314484958649249
282	0.17141405089244455	0.2876332175854644	0.43042888002156504
283	0.1708702823724641	0.2867626881381204	0.4294153926835381
284	0.17033015560451528	0.285897960304181	0.42840803385084414
285	0.16979367058859815	0.28503903408364634	0.4274068035234834
286	0.1692608273247126	0.28418590947651623	0.4264117017014555
287	0.16873162581285872	0.28333858648279087	0.4254227283847608
288	0.16820606605303642	0.28249706510247	0.42443988357339907
289	0.16768414804524573	0.2816613453355539	0.42346316726737027
290	0.1671658717894867	0.2808314271820424	0.42249257946667446
291	0.16665123728575926	0.28000731064193557	0.4215281201713118
292	0.1661402445340635	0.27918899571523337	0.4205697893812822
293	0.16563289353439933	0.27837648240193574	0.4196175870965856
294	0.16512918428676676	0.2775697707020428	0.418671513317222
295	0.16462911679116585	0.2767688606155545	0.41773156804319134
296	0.16413269104759656	0.27597375214247083	0.4167977512744938
297	0.16363990705605888	0.2751844452827918	0.4158700630111292
298	0.16315076481655286	0.27440094003651744	0.41494850325309773
299	0.16266526432907838	0.2736232364036477	0.4140330720003993
300	0.16218340559363562	0.27285133438418263	0.41312376925303385
301	0.16170518861022443	0.2720852339781222	0.41222059501100144
302	0.16123061337884487	0.2713249351854664	0.41132354927430204
303	0.16075967989949694	0.2705704380062152	0.4104326320429356
304	0.1602923881721806	0.26982174244036866	0.40954784331690225
305	0.15982873819689594	0.2690788484879268	0.40866918309620204
306	0.15936805072366342	0.26834084029712807	0.4077953962298377
307	0.1589081916754166	0.26760484043212496	0.40692253926688726
308	0.15844900568010514	0.2668706394004326	0.406050325103354
309	0.15799049273772897	0.26613823720205093	0.40517875373923795
310	0.15753265284828818	0.26540763383698013	0.4043078251745391
311	0.15707548601178273	0.26467882930522	0.4034375394092574
312	0.1566189922282126	0.2639518236067707	0.4025678964433929
313	0.15616317149757783	0.26322661674163217	0.40169889627694566
314	0.15570802381987836	0.2625032087098044	0.40083053890991555
315	0.1552535491951143	0.26178159951128743	0.3999628243423025
316	0.15479974762328552	0.26106178914608114	0.3990957525741067
317	0.15434661910439212	0.2603437776141856	0.3982293236053281
318	0.15389416363843403	0.2596275649156008	0.3973635374359666
319	0.1534423812254113	0.2589131510503268	0.3964983940660223
320	0.15299127186532394	0.2582005360183636	0.39563389349549527
321	0.15254083555817188	0.25748971981971114	0.39477003572438535
322	0.15209107230395516	0.25678070245436946	0.3939068207526926
323	0.15164198210267374	0.2560734839223385	0.39304424858041703
324	0.15119356495432773	0.25536806422361835	0.3921823192075586
325	0.15074582085891705	0.2546644433582089	0.3913210326341173
326	0.15029874981644167	0.25396262132611025	0.3904603888600933
327	0.14985235182690168	0.2532625981273223	0.3896003878854865
328	0.14940662689029696	0.2525643737618452	0.3887410297102967
329	0.1489615750066277	0.2518679482296789	0.38788231433452425
330	0.14851719617589368	0.2511733215308232	0.3870242417581689
331	0.14807349039809503	0.25048049366527847	0.38616681198123076
332	0.14763045767323174	0.2497894646330443	0.38531002500370976
333	0.14718809800130375	0.249100234434121	0.38445388082560605
334	0.1467464113823111	0.24841280306850846	0.3835983794469193
335	0.14630539781625385	0.24772717053620663	0.3827435208676499
336	0.1458650573031319	0.2470433368372156	0.38188930508779756
337	0.14542538984294526	0.2463613019715353	0.3810357321073625
338	0.14498639543569403	0.2456810659391658	0.3801828019263445
339	0.14454807408137804	0.24500262874010706	0.3793305145447438
340	0.1441104257799975	0.24432599037435912	0.37847886996256025
341	0.14367345053155223	0.24365115084192185	0.3776278681797938
342	0.14323714833604234	0.24297811014279538	0.37677750919644465
343	0.14280158557511805	0.24230712179466346	0.375927458103564
344	0.1423669586145247	0.24163893573653403	0.3750767241959633
345	0.14193328036005806	0.24097360125683873	0.37422524236127447
346	0.14150055081171808	0.24031111835557736	0.3733730125994976
347	0.14106876996950474	0.2396514870327501	0.37252003491063246
348	0.14063793783341808	0.23899470728835687	0.37166630929467914
349	0.14020805440345804	0.23834077912239768	0.37081183575163773
350	0.13977911967962467	0.23768970253487254	0.36995661428150806
351	0.13935113366191798	0.2370414775257815	0.3691006448842903
352	0.13892409635033795	0.23639610409512443	0.3682439275599843
353	0.13849800774488458	0.23575358224290144	0.3673864623085902
354	0.13807286784555778	0.2351139119691124	0.36652824913010784
355	0.13764867665235775	0.23447709327375751	0.36566928802453735
356	0.1372254341652843	0.23384312615683667	0.36480957899187866
357	0.13680314038433755	0.23321201061834984	0.3639491220321318
358	0.13638179530951744	0.232583746658297	0.36308791714529676
359	0.13596139894082399	0.23195833427667825	0.3622259643313737
360	0.1355419512782572	0.23133577347349357	0.36136326359036236
361	0.13512345232181705	0.23071606424874289	0.3604998149222628
362	0.13470590207150357	0.2300992066024263	0.3596356183270752
363	0.13428930052731677	0.22948520053454372	0.3587706738047994
364	0.1338736476892566	0.22887404604509523	0.3579049813554353
365	0.1334589435573231	0.22826574313408074	0.3570385409789832
366	0.13304518813151625	0.22766029180150024	0.3561713526754428
367	0.13263238141183606	0.22705769204735382	0.35530341644481417
368	0.13222052339828252	0.22645794387164153	0.3544347322870975
369	0.13180961409085565	0.22586104727436315	0.3535653002022926
370	0.1313996534895554	0.2252670022555189	0.3526951201903995
371	0.13099064159438184	0.22467580881510868	0.3518241922514184
372	0.13058257840533496	0.22408746695313253	0.35095251638534897
373	0.1301752076566527	0.22350141881541552	0.35007992588964976
374	0.12976688877903048	0.22291409311553828	0.34920535356333826
375	0.12935733043217706	0.22232485564705617	0.3483286098876637
376	0.12894653261609237	0.22173370640996923	0.3474496948626262
377	0.1285344953307765	0.22114064540427736	0.3465686084882258
378	0.12812121857622932	0.22054567262998065	0.3456853507644623
379	0.1277067023524509	0.21994878808707907	0.3447999216913359
380	0.12729094665944127	0.21934999177557257	0.34391232126884647
381	0.1268739514972004	0.21874928369546123	0.3430225494969941
382	0.1264557168657283	0.21814666384674505	0.3421306063757788
383	0.12603624276502493	0.21754213222942392	0.3412364919052005
384	0.12561552919509034	0.21693568884349795	0.34034020608525917
385	0.12519357615592447	0.21632733368896717	0.3394417489159549
386	0.12477038364752738	0.21571706676583144	0.3385411203972877
387	0.12434595166989906	0.21510488807409087	0.33763832052925746
388	0.12392028022303948	0.21449079761374532	0.33673334931186427
389	0.1234933693069487	0.21387479538479504	0.33582620674510805
390	0.12306521892162664	0.21325688138723983	0.33491689282898895
391	0.12263582906707335	0.21263705562107976	0.3340054075635068
392	0.1222051997432888	0.21201531808631477	0.3330917509486618
393	0.12177333095027301	0.21139166878294494	0.3321759229844536
394	0.12134024251617022	0.21076443090605093	0.33126027604303393
395	0.12090600557245038	0.21012758908689233	0.3303532490225374
396	0.12047062648449403	0.209480605024897	0.3294555970992283
397	0.12003410525230118	0.2088234787200647	0.3285673202731067
398	0.11959644187587182	0.20815621017239577	0.3276884185441725
399	0.11915763635520595	0.20747879938188998	0.3268188919124259
400	0.11871768869030357	0.2067912463485474	0.3259587403778669
401	0.11827659888116471	0.20609355107236801	0.3251079639404953
402	0.1178343669277893	0.20538571355335183	0.32426656260031117
403	0.1173909928301774	0.2046677337914988	0.32343453635731456
404	0.116946476588329	0.20393961178680903	0.32261188521150547
405	0.1165008182022441	0.2032013475392824	0.32179860916288383
406	0.1160540176719227	0.20245294104891903	0.3209947082114499
# Eof

==> anc/inclusiveNpart/2760/Xi0_50/Y3SNpart2760Xi50.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9931193104994129	0.9925361766020866	0.9925948018347729
1	0.9922026467938896	0.9926339881817118	0.9925906233741706
2	0.9932090190659513	0.9925266043494203	0.9925952107565054
3	0.9961384273155978	0.9922140251052117	0.992608563981777
4	0.9992740936740809	0.9918438638684486	0.9926243770802885
5	0.9930193455263063	0.9922412697076268	0.992607400106311
6	0.975886598473493	0.9935341493389798	0.9925521689504151
7	0.9478758525156405	0.995722502762507	0.9924586836126006
8	0.9124516088182312	0.9967976313345726	0.9924127546704689
9	0.8764891963682915	0.9927732572763146	0.9925846738697548
10	0.840176055997654	0.9835407034285479	0.9929790838430568
11	0.8035121877063185	0.9690999697912716	0.9935959845903742
12	0.7667023839685323	0.9496960413917226	0.9943457344282389
13	0.731977738447215	0.9279978861389333	0.9942517398921964
14	0.6999494191802349	0.9047366198561475	0.99304648074256
15	0.6706174261675921	0.879912242543365	0.9907299569793298
16	0.643981759409287	0.8535247542005863	0.9873021686025061
17	0.6200424189053193	0.8255741548278106	0.9827631156120882
18	0.5987657620067873	0.796125861565635	0.9770784592144818
19	0.579107436083873	0.7672105873646468	0.9691822366937055
20	0.5605727551427877	0.7397902345798358	0.9585695258516055
21	0.5431617191835311	0.713864803211202	0.9452403266881813
22	0.5268743282061035	0.6894342932587457	0.9291946392034329
23	0.5117105822105045	0.6664987047224664	0.9104324633973604
24	0.4976704811967346	0.6450580376023645	0.8889537992699637
25	0.4847540251647935	0.6251122918984398	0.8647586468212427
26	0.4729467841551481	0.6066502070910321	0.8379255168226385
27	0.461744999595011	0.5892786716610234	0.811195267561307
28	0.45089929339205187	0.5728030816731043	0.7859247196412444
29	0.4404096655462708	0.5572234371272741	0.7621138730624507
30	0.43027611605766786	0.5425397380235335	0.7397627278249261
31	0.420498644926243	0.5287519843618819	0.7188712839286704
32	0.4110772521519962	0.5158601761423194	0.6994395413736834
33	0.40201193773492755	0.5038643133648464	0.6814675001599652
34	0.3933027016750369	0.49276439602946265	0.6649551602875161
35	0.3849495439723244	0.48256042413616806	0.6499025217563359
36	0.37694737499364916	0.4732180137493421	0.636254254654995
37	0.36922542762281807	0.46425908483846234	0.6232410425783881
38	0.3617610107649981	0.4555303436154823	0.6106162083628278
39	0.35455412442018913	0.44703179008040217	0.5983797520083143
40	0.3476047685883912	0.4387634242332218	0.5865316735148474
41	0.3409129432696043	0.4307252460739413	0.5750719728824274
42	0.33447864846382847	0.42291725560256066	0.564000650111054
43	0.3283018841710636	0.4153394528190798	0.5533177052007274
44	0.32238265039130976	0.4079918377234988	0.5430231381514474
45	0.316720947124567	0.4008744103158176	0.5331169489632143
46	0.31131677437083527	0.3939871705960364	0.5235991376360278
47	0.30617013213011457	0.38733011856415483	0.5144697041698881
48	0.3012514778578649	0.3808890139110692	0.5056971265734036
49	0.29645090312614475	0.37461087778843055	0.4971641321954414
50	0.2917580416486566	0.36849071336460376	0.48885966017470717
51	0.2871728934254003	0.36252852063958885	0.48078371051120083
52	0.282695458456376	0.3567242996133858	0.47293628320492254
53	0.2783257367415837	0.35107805028599476	0.46531737825587227
54	0.27406372828102316	0.34558977265741553	0.45792699566405
55	0.2699094330746946	0.34025946672764823	0.45076513542945573
56	0.26586285112259805	0.33508713249669275	0.4438317975520895
57	0.26192398242473336	0.3300727699645492	0.4371269820319512
58	0.2580928269811006	0.3252163791312175	0.4306506888690409
59	0.2543693847916998	0.32051795999669774	0.4244029180633586
60	0.25075365585653087	0.3159775125609898	0.41838366961490436
61	0.24724485618497555	0.3115931350890816	0.4125902933663889
62	0.24382471578142925	0.3073205098436149	0.40696103046395543
63	0.24048556021260398	0.3031410208639627	0.40146993868987546
64	0.2372273894784997	0.29905466815012505	0.3961170180441489
65	0.23405020357911632	0.29506145170210174	0.3909022685267756
66	0.23095400251445403	0.2911613715198929	0.3858256901377558
67	0.22793878628451264	0.28735442760349855	0.38088728287708934
68	0.22500455488929222	0.28364061995291856	0.37608704674477633
69	0.22215130832879276	0.28001994856815304	0.3714249817408167
70	0.2193790466030143	0.27649241344920195	0.36690108786521036
71	0.21668776971195686	0.2730580145960654	0.36251536511795757
72	0.2140774776556203	0.2697167520087431	0.35826781349905806
73	0.21154817043400476	0.2664686256872354	0.3541584330085119
74	0.2090998480471102	0.26331363563154214	0.3501872236463194
75	0.20673251049493666	0.26025178184166325	0.3463541854124801
76	0.2044443274712472	0.2572812654606933	0.34265572071912903
77	0.2022045924986503	0.2543719076268723	0.33903147395570166
78	0.2000023451673111	0.2515129362581726	0.33545990171234386
79	0.19783758547722965	0.2487043513545942	0.3319410039890557
80	0.1957103134284059	0.2459461529161372	0.32847478078583703
81	0.19362052902083982	0.2432383409428015	0.32506123210268795
82	0.19156823225453143	0.2405809154345871	0.3217003579396084
83	0.18955342312948073	0.23797387639149403	0.3183921582965984
84	0.18757610164568778	0.23541722381352237	0.3151366331736581
85	0.18563626780315245	0.23291095770067188	0.3119337825707872
86	0.1837339216018749	0.2304550780529429	0.30878360648798586
87	0.18186906304185504	0.22804958487033516	0.3056861049252543
88	0.18004169212309284	0.22569447815284877	0.3026412778825921
89	0.17825180884558836	0.22338975790048368	0.29964912535999955
90	0.1764994132093416	0.22113542411323997	0.2967096473574765
91	0.17478450521435251	0.21893147679111757	0.2938228438750231
92	0.17310708486062115	0.21677791593411652	0.2909887149126392
93	0.17146715214814745	0.21467474154223676	0.2882072604703249
94	0.1698647070769315	0.21262195361547837	0.28547848054808017
95	0.1682997496469732	0.21061955215384126	0.28280237514590495
96	0.16677227985827264	0.2086675371573255	0.2801789442637993
97	0.16528229771082978	0.20676590862593108	0.27760818790176334
98	0.16382980320464458	0.204914666559658	0.2750901060597968
99	0.16241479633971712	0.20311381095850622	0.27262469873789985
100	0.16103727711604732	0.20136334182247578	0.2702119659360725
101	0.15969724553363523	0.19966325915156669	0.26785190765431466
102	0.1583871960988132	0.19800395063231524	0.26553560779109875
103	0.1570926466633164	0.19636686892394495	0.26324586237424297
104	0.15581323311308473	0.1947515477042341	0.26098223885685945
105	0.15454895544811817	0.19315798697318276	0.2587447372389482
106	0.15329981366841677	0.19158618673079086	0.2565333575205094
107	0.1520658077739805	0.19003614697705845	0.2543480997015428
108	0.15084693776480934	0.18850786771198547	0.2521889637820486
109	0.14964320364090333	0.18700134893557202	0.25005594976202666
110	0.14845460540226244	0.18551659064781797	0.24794905764147696
111	0.1472811430488867	0.1840535928487234	0.24586828742039965
112	0.14612281658077608	0.1826123555382884	0.2438136390987947
113	0.14497962599793063	0.18119287871651277	0.24178511267666195
114	0.14385157130035026	0.17979516238339663	0.23978270815400157
115	0.14273865248803505	0.17841920653893997	0.23780642553081355
116	0.14164086956098496	0.17706501118314275	0.23585626480709776
117	0.1405582225192	0.17573257631600503	0.23393222598285435
118	0.13949071136268015	0.17442190193752677	0.2320343090580832
119	0.13843833609142547	0.173132988047708	0.2301625140327844
120	0.13740109670543593	0.1718658346465487	0.22831684090695792
121	0.13637899320471153	0.17062044173404883	0.2264972896806037
122	0.13537202558925227	0.1693968093102085	0.22470386035372186
123	0.1343801938590581	0.16819493737502758	0.22293655292631226
124	0.13340349801412907	0.16701482592850614	0.22119536739837503
125	0.1324419380544652	0.16585647497064415	0.21948030376991007
126	0.13149551398006643	0.16471988450144165	0.21779136204091748
127	0.13056422579093283	0.16360505452089866	0.2161285422113972
128	0.12964807348706436	0.1625119850290151	0.21449184428134915
129	0.12874705706846098	0.16144067602579099	0.21288126825077347
130	0.12786117653512277	0.16039112751122636	0.2112968141196701
131	0.12699043188704967	0.15936333948532125	0.20973848188803904
132	0.12613482312424174	0.15835731194807556	0.20820627155588034
133	0.1252943502466989	0.15737304489948936	0.20670018312319388
134	0.12446901325442125	0.15641053833956264	0.2052202165899798
135	0.12365881214740865	0.15546979226829535	0.20376637195623795
136	0.12286374692566124	0.15455080668568755	0.20233864922196845
137	0.12208381758917897	0.15365358159173925	0.2009370483871713
138	0.12131902413796182	0.15277811698645039	0.19956156945184644
139	0.12056806666896666	0.15192176826822054	0.19821080157047072
140	0.11982443565115286	0.15107129205224545	0.1968776796447855
141	0.1190872360368381	0.1502248673992283	0.19556123223771144
142	0.11835646782602226	0.14938249430916895	0.1942614593492484
143	0.11763213101870543	0.14854417278206758	0.19297836097939647
144	0.11691422561488757	0.1477099028179241	0.19171193712815565
145	0.11620275161456867	0.14687968441673846	0.19046218779552593
146	0.11549770901774875	0.14605351757851076	0.18922911298150732
147	0.11479909782442783	0.14523140230324094	0.1880127126860998
148	0.11410691803460589	0.14441333859092906	0.18681298690930337
149	0.11342116964828294	0.14359932644157503	0.18562993565111804
150	0.11274185266545894	0.14278936585517887	0.18446355891154376
151	0.11206896708613394	0.1419834568317407	0.18331385669058067
152	0.1114025129103079	0.14118159937126035	0.18218082898822863
153	0.11074249013798085	0.14038379347373794	0.18106447580448767
154	0.11008889876915277	0.1395900391391734	0.17996479713935787
155	0.10944173880382368	0.13880033636756678	0.17888179299283913
156	0.10880101024199357	0.13801468515891807	0.17781546336493148
157	0.10816671308366244	0.13723308551322724	0.17676580825563493
158	0.10753884732883029	0.13645553743049432	0.17573282766494952
159	0.1069174129774971	0.13568204091071925	0.17471652159287515
160	0.1063024100296629	0.1349125959539021	0.17371689003941188
161	0.1056938384853277	0.13414720256004287	0.17273393300455975
162	0.10509169834449145	0.13338586072914152	0.17176765048831868
163	0.10449598960715421	0.13262857046119808	0.17081804249068874
164	0.10390671227331592	0.13187533175621255	0.16988510901166987
165	0.10332386634297663	0.1311261446141849	0.1689688500512621
166	0.10274745181613631	0.13038100903511515	0.1680692656094655
167	0.10217746869279495	0.1296399250190033	0.1671863556862799
168	0.10161391697295263	0.12890289256584936	0.16632012028170548
169	0.10105679665660923	0.12816991167565328	0.16547055939574207
170	0.10050610774376482	0.1274409823484151	0.16463767302838983
171	0.0999618502344194	0.12671610458413488	0.16382146117964866
172	0.09942402412857296	0.1259952783828125	0.16302192384951858
173	0.09889262942622548	0.125278503744448	0.16223906103799962
174	0.09836766612737703	0.12456578066904148	0.16147287274509176
175	0.0978491342320275	0.12385710915659279	0.16072335897079498
176	0.09733703374017699	0.12315248920710203	0.15999051971510933
177	0.09683136465182544	0.12245192082056915	0.15927435497803474
178	0.09633212696697288	0.12175540399699417	0.15857486475957128
179	0.09583932068561929	0.12106293873637708	0.15789204905971888
180	0.09535185589670073	0.1203760637478285	0.15721980744559721
181	0.09486827079593332	0.11969684276998167	0.15654995792950732
182	0.09438855777360916	0.1190252865460314	0.1558824579185132
183	0.09391271682972824	0.11836139507597768	0.15521730741261489
184	0.09344074796429058	0.1177051683598205	0.15455450641181234
185	0.09297265117729617	0.11705660639755988	0.15389405491610553
186	0.09250842646874502	0.1164157091891958	0.15323595292549452
187	0.09204807383863707	0.11578247673472827	0.15258020043997925
188	0.09159159328697242	0.11515690903415729	0.1519267974595598
189	0.09113898481375103	0.11453900608748288	0.1512757439842361
190	0.09069024841897289	0.11392876789470502	0.15062704001400817
191	0.09024538410263798	0.1133261944558237	0.149980685548876
192	0.08980439186474634	0.11273128577083893	0.14933668058883967
193	0.08936727170529792	0.1121440418397507	0.14869502513389904
194	0.08893402362429279	0.11156446266255905	0.14805571918405425
195	0.0885046476217309	0.11099254823926394	0.14741876273930518
196	0.08807914369761224	0.11042829856986537	0.1467841557996519
197	0.08765751185193685	0.10987171365436335	0.1461518983650944
198	0.08723975208470472	0.10932279349275789	0.14552199043563266
199	0.08682586439591583	0.108781538085049	0.1448944320112667
200	0.08641584878557018	0.10824794743123664	0.14426922309199652
201	0.08600970525366779	0.10772202153132082	0.14364636367782208
202	0.08560743380020867	0.10720376038530156	0.14302585376874344
203	0.08520903442519279	0.10669316399317885	0.14240769336476056
204	0.08481450712862015	0.1061902323549527	0.1417918824658735
205	0.08442385191049076	0.10569496547062308	0.14117842107208214
206	0.08403706877080466	0.10520736334019004	0.1405673091833866
207	0.08365415770956178	0.10472742596365353	0.13995854679978684
208	0.08327511872676216	0.10425515334101357	0.13935213392128284
209	0.0828999518224058	0.1037905454722702	0.13874807054787464
210	0.08252865699649267	0.10333360235742334	0.13814635667956215
211	0.08216123424902279	0.10288432399647301	0.13754699231634548
212	0.08179768357999617	0.10244271038941927	0.13694997745822454
213	0.08143800498941281	0.10200876153626208	0.13635531210519947
214	0.0810821984772727	0.10158247743700144	0.13576299625727006
215	0.08073026404357583	0.10116385809163733	0.1351730299144365
216	0.08038220168832222	0.1007529035001698	0.1345854130766987
217	0.08003801141151187	0.10034961366259879	0.1340001457440566
218	0.07969769321314478	0.09995398857892435	0.1334172279165104
219	0.07936124709322093	0.09956602824914645	0.13283665959405988
220	0.0790286730517403	0.09918573267326512	0.13225844077670518
221	0.07869997108870296	0.09881310185128032	0.13168257146444623
222	0.07837495354276691	0.09844762839058119	0.13110915137384513
223	0.07805204494516485	0.09808505259013935	0.13053901765296613
224	0.07773089014302599	0.09772441419921532	0.12997235901741208
225	0.07741148913635035	0.09736571321780918	0.12940917546718303
226	0.07709384192513791	0.09700894964592086	0.12884946700227895
227	0.07677794850938868	0.09665412348355032	0.12829323362269984
228	0.07646380888910266	0.09630123473069771	0.12774047532844574
229	0.07615142306427986	0.09595028338736288	0.1271911921195166
230	0.07584079103492024	0.09560126945354588	0.1266453839959124
231	0.07553191280102385	0.09525419292924672	0.12610305095763324
232	0.07522478836259067	0.0949090538144654	0.12556419300467903
233	0.0749194177196207	0.09456585210920193	0.12502881013704978
234	0.07461580087211392	0.09422458781345627	0.1244969023547455
235	0.07431393782007037	0.09388526092722847	0.12396846965776626
236	0.07401382856349001	0.09354787145051852	0.12344351204611195
237	0.07371547310237286	0.09321241938332636	0.12292202951978262
238	0.07341887143671894	0.09287890472565205	0.12240402207877828
239	0.07312402356652821	0.09254732747749558	0.12188948972309893
240	0.07283092949180069	0.09221768763885696	0.12137843245274452
241	0.07253958921253639	0.09188998520973617	0.1208708502677151
242	0.07225000272873527	0.0915642201901332	0.12036674316801069
243	0.07196217004039739	0.09124039258004807	0.1198661111536312
244	0.0716760911475227	0.09091850237948076	0.11936895422457675
245	0.07139176605011123	0.09059854958843133	0.11887527238084726
246	0.07110919474816296	0.09028053420689972	0.11838506562244273
247	0.07082837724167793	0.08996445623488594	0.1178983339493632
248	0.07054931353065606	0.08965031567238999	0.11741507736160864
249	0.07027200361509742	0.08933811251941187	0.11693529585917904
250	0.069996447495002	0.08902784677595162	0.11645898944207443
251	0.06972264517036977	0.08871951844200916	0.1159861581102948
252	0.06945059664120075	0.08841312751758455	0.11551680186384014
253	0.06918030190749494	0.08810867400267779	0.11505092070271047
254	0.06891176096925236	0.08780615789728886	0.11458851462690578
255	0.06864497382647297	0.08750557920141777	0.11412958363642609
256	0.06837994047915678	0.0872069379150645	0.11367412773127132
257	0.0681166609273038	0.08691023403822906	0.11322214691144156
258	0.06785513517091404	0.08661546757091149	0.11277364117693678
259	0.06759536320998749	0.08632263851311173	0.11232861052775697
260	0.06733734504452414	0.08603174686482978	0.11188705496390214
261	0.06708108067452401	0.08574279262606571	0.1114489744853723
262	0.06682657009998708	0.08545577579681948	0.11101436909216743
263	0.06657381332091336	0.08517069637709106	0.11058323878428752
264	0.06632281033730285	0.08488755436688047	0.1101555835617326
265	0.0660734086914666	0.08460591893533567	0.10973154196978002
266	0.06582515915113266	0.08432452059500839	0.10931152224634895
267	0.06557803239260158	0.08404327647992774	0.10889555103922677
268	0.06533202841587339	0.08376218659009374	0.10848362834841344
269	0.06508714722094808	0.0834812509255064	0.10807575417390897
270	0.06484338880782564	0.08320046948616572	0.10767192851571339
271	0.06460075317650607	0.08291984227207166	0.10727215137382666
272	0.06435924032698938	0.08263936928322427	0.1068764227482488
273	0.06411885025927556	0.08235905051962354	0.1064847426389798
274	0.06387958297336463	0.08207888598126944	0.10609711104601968
275	0.06364143846925657	0.081798875668162	0.10571352796936843
276	0.06340441674695138	0.0815190195803012	0.10533399340902602
277	0.06316851780644905	0.08123931771768705	0.10495850736499249
278	0.06293374164774962	0.08095977008031954	0.10458706983726782
279	0.06270008827085306	0.0806803766681987	0.104219680825852
280	0.06246755767575938	0.08040113748132452	0.10385634033074509
281	0.06223614986246856	0.08012205251969697	0.10349704835194701
282	0.062005864830980625	0.07984312178331608	0.10314180488945782
283	0.06177670258129556	0.07956434527218183	0.10279060994327746
284	0.061548663113413365	0.07928572298629422	0.10244346351340597
285	0.06132174642733407	0.0790072549256533	0.1021003655998434
286	0.06109595252305763	0.07872894109025898	0.10176131620258962
287	0.06087128140058408	0.07845078148011134	0.10142631532164476
288	0.0606477330599134	0.07817277609521034	0.10109536295700874
289	0.06042530750104558	0.07789492493555597	0.1007684591086816
290	0.06020400472398064	0.07761722800114826	0.10044560377666331
291	0.05998382472871858	0.07733968529198722	0.10012679696095389
292	0.059764767515259415	0.07706229680807283	0.09981203866155336
293	0.059546833083603104	0.07678506254940508	0.09950132887846166
294	0.05933002143374967	0.07650798251598398	0.09919466761167885
295	0.05911433256569911	0.07623105670780952	0.09889205486120488
296	0.05889976647945143	0.07595428512488173	0.09859349062703979
297	0.05868632317500662	0.07567766776720056	0.09829897490918357
298	0.0584740026523647	0.07540120463476607	0.09800850770763622
299	0.058262804911525634	0.0751248957275782	0.09772208902239772
300	0.058052729952489474	0.074848741045637	0.09743971885346811
301	0.05784377777525616	0.07457274058894245	0.09716139720084735
302	0.05763594837982573	0.07429689435749454	0.09688712406453545
303	0.05742924176619818	0.07402120235129328	0.09661689944453242
304	0.05722365793437349	0.07374566457033868	0.09635072334083826
305	0.0570191968843517	0.07347028101463073	0.09608859575345297
306	0.05681569104739166	0.07319525278127696	0.09582900058704767
307	0.05661261395368365	0.07292121167997676	0.09556717455215646
308	0.05640992727345267	0.07264820370980388	0.09530277085621855
309	0.056207631006698684	0.07237622887075833	0.09503578949923393
310	0.05600572515342174	0.07210528716284013	0.09476623048120264
311	0.05580420971362182	0.07183537858604927	0.09449409380212463
312	0.05560308468729891	0.07156650314038573	0.09421937946199994
313	0.05540235007445303	0.07129866082584957	0.09394208746082855
314	0.055202005875084156	0.07103185164244072	0.09366221779861048
315	0.05500205208919233	0.07076607559015921	0.09337977047534571
316	0.0548024887167775	0.07050133266900503	0.09309474549103422
317	0.05460331575783971	0.0702376228789782	0.09280714284567604
318	0.054404533212378925	0.06997494622007869	0.09251696253927116
319	0.054206141080395176	0.06971330269230652	0.0922242045718196
320	0.054008139361888446	0.06945269229566171	0.09192886894332135
321	0.053810528056858736	0.06919311503014422	0.09163095565377638
322	0.053613307165306046	0.06893457089575405	0.09133046470318473
323	0.05341647668723036	0.06867705989249125	0.09102739609154636
324	0.053220036622631715	0.06842058202035578	0.09072174981886133
325	0.05302398697151009	0.06816513727934764	0.09041352588512958
326	0.05282832773386548	0.06791072566946683	0.09010272429035113
327	0.0526330589096979	0.06765734719071337	0.08978934503452599
328	0.052438180499007336	0.06740500184308724	0.08947338811765415
329	0.052243692501793795	0.06715368962658846	0.08915485353973565
330	0.052049594918057274	0.06690341054121701	0.0888337413007704
331	0.05185588774779778	0.0666541645869729	0.08851005140075849
332	0.05166257099101529	0.06640595176385611	0.08818378383969985
333	0.05146964464770984	0.06615877207186668	0.08785493861759455
334	0.05127710871788141	0.06591262551100457	0.08752351573444253
335	0.05108496320153	0.06566751208126982	0.08718951519024383
336	0.05089320809865561	0.0654234317826624	0.08685293698499844
337	0.050701843409258235	0.0651803846151823	0.08651378111870633
338	0.05051086913333788	0.06493837057882955	0.08617204759136754
339	0.05032028527089455	0.06469738967360412	0.08582773640298202
340	0.05013009182192825	0.06445744189950606	0.08548084755354984
341	0.049940288786438955	0.06421852725653532	0.08513138104307094
342	0.049750876164426694	0.06398064574469192	0.08477933687154537
343	0.049561786816207536	0.06374393001496914	0.0844265853375395
344	0.04937282213367173	0.06350877246663812	0.0840786590328268
345	0.04918396906364815	0.06327519888945561	0.0837359215773387
346	0.048995227606136796	0.06304320928342161	0.08339837297107519
347	0.048806597761137646	0.0628128036485361	0.08306601321403623
348	0.04861807952865074	0.06258398198479911	0.08273884230622186
349	0.04842967290867605	0.06235674429221061	0.08241686024763205
350	0.048241377901213585	0.062131090570770625	0.08210006703826683
351	0.04805319450626335	0.06190702082047915	0.08178846267812617
352	0.04786512272382533	0.06168453504133618	0.08148204716721011
353	0.04767716255389953	0.06146363323334172	0.08118082050551861
354	0.047489313996485955	0.06124431539649573	0.08088478269305166
355	0.047301577051584595	0.06102658153079827	0.0805939337298093
356	0.04711395171919548	0.06081043163624933	0.08030827361579151
357	0.046926437999318574	0.06059586571284886	0.08002780235099831
358	0.0467390358919539	0.06038288376059692	0.07975251993542967
359	0.046551745397101434	0.06017148577949348	0.0794824263690856
360	0.0463645665147612	0.05996167176953855	0.07921752165196613
361	0.04617749924493318	0.05975344173073212	0.07895780578407122
362	0.04599054358761741	0.05954679566307419	0.07870327876540087
363	0.045803699542813846	0.05934173356656478	0.07845394059595512
364	0.0456169671105225	0.05913825544120386	0.07820979127573394
365	0.045430346290743384	0.058936361286991444	0.07797083080473731
366	0.045243837083476485	0.05873605110392754	0.07773705918296527
367	0.045057439488721804	0.05853732489201213	0.07750847641041779
368	0.04487115350647936	0.05834018265124524	0.0772850824870949
369	0.04468497913674913	0.05814462438162685	0.07706687741299657
370	0.04449891637953113	0.05795065008315696	0.07685386118812283
371	0.04431296523482535	0.05775825975583557	0.07664603381247367
372	0.044127125702631796	0.0575674533996627	0.07644339528604907
373	0.043941561197874277	0.05737729715506834	0.07624417636729841
374	0.04375731787477076	0.057181812613805116	0.07603705067630574
375	0.043574581514485046	0.05697993810100463	0.07582000681933394
376	0.04339335211701714	0.056771673616666865	0.07559304479638299
377	0.04321362968236705	0.056557019160791845	0.07535616460745287
378	0.043035414210534736	0.05633597473337954	0.07510936625254361
379	0.04285870570152024	0.056108540334429975	0.0748526497316552
380	0.04268350415532355	0.05587471596394314	0.07458601504478764
381	0.042509809571944654	0.05563450162191903	0.07430946219194093
382	0.042337621951383575	0.055387897308357664	0.07402299117311509
383	0.04216694129364029	0.05513490302325902	0.07372660198831008
384	0.041997767598714805	0.054875518766623096	0.07342029463752589
385	0.041830100866607135	0.05460974453844991	0.0731040691207626
386	0.04166394109731726	0.05433758033873945	0.07277792543802013
387	0.04149928829084519	0.05405902616749174	0.07244186358929852
388	0.041336142447190916	0.05377408202470674	0.07209588357459774
389	0.041174503566354465	0.05348274791038447	0.07173998539391785
390	0.0410143716483358	0.053185023824524946	0.07137416904725878
391	0.04085574669313495	0.052880909767128136	0.07099843453462056
392	0.040698628700751895	0.05257040573819406	0.0706127818560032
393	0.040543017671186635	0.05225351173772271	0.07021721101140668
394	0.04038635346266154	0.05193598394552994	0.06981055745008621
395	0.04021945182443695	0.05163847207687477	0.0693886434635521
396	0.04004149088047469	0.05136282402405104	0.06895109519893389
397	0.03985247063077474	0.05110903978705875	0.06849791265623154
398	0.039652391075337134	0.050877119365897935	0.06802909583544509
399	0.03944125221416185	0.05066706276056856	0.06754464473657451
400	0.03921905404724889	0.050478869971070636	0.06704455935961981
401	0.03898579657459826	0.05031254099740417	0.06652883970458102
402	0.03874147979620995	0.05016807583956914	0.06599748577145811
403	0.03848610371208397	0.050045474497565565	0.06545049756025108
404	0.03821966832222032	0.049944736971393455	0.06488787507095992
405	0.03794217362661899	0.04986586326105277	0.06430961830358464
406	0.03765361962527999	0.04980885336654356	0.06371572725812528
# Eof

==> anc/inclusiveNpart/5023/Xi0_0/Y1SNpart5023Xi0.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9907528242641114	0.9908388055193699	0.9908744068353939
1	0.9915065787763311	0.9915352333728736	0.9915488046932346
2	0.9885355349784798	0.9891000434397577	0.9893423647920062
3	0.9818396928705574	0.9835332357200216	0.9842550871317085
4	0.9718442038868184	0.9753074990780153	0.976797742305716
5	0.9609256358993497	0.9670651324171303	0.9698255035168415
6	0.9494523817283462	0.959215719640377	0.9637809524058966
7	0.9374244413738079	0.9517592607477551	0.9586640889728811
8	0.9250730045648214	0.9444855307976373	0.9541960764003901
9	0.9128568690820681	0.9369773367899543	0.9498235608975645
10	0.9007885430452056	0.9292233048685438	0.9455314564816026
11	0.8888680264542337	0.9212234350334055	0.941319763152504
12	0.8771094339228787	0.9130048108485371	0.9371668601778271
13	0.8656665358733906	0.9048624918283342	0.9328372023827982
14	0.8545814549511838	0.8968773042274106	0.928266266397247
15	0.8438541911562579	0.889049248045767	0.923454052221174
16	0.8334847444886136	0.8813783232834028	0.9184005598545791
17	0.8234731149482506	0.8738645299403185	0.9131057892974621
18	0.8138156941128669	0.866505077416096	0.9075745195204603
19	0.8044004674579366	0.8592133384390853	0.9019551018191873
20	0.7951743762609543	0.851948279648771	0.8963178068148925
21	0.7861374205219199	0.8447099010451529	0.8906626345075763
22	0.7772896002408333	0.8374982026282309	0.8849895848972386
23	0.7686309154176947	0.8303131843980052	0.879298657983879
24	0.7601613660525037	0.8231548463544757	0.8735898537674979
25	0.7518809521452606	0.8160231884976423	0.8678631722480951
26	0.7437900819170076	0.8089208567760534	0.8621201831372619
27	0.7359030066100485	0.801940222846139	0.8564156860114743
28	0.7282267810871899	0.7951270139048352	0.8507768085755104
29	0.7207614053484319	0.7884812299521415	0.84520355082937
30	0.7135068793937747	0.7820028709880585	0.8396959127730538
31	0.7064632032232179	0.7756919370125858	0.8342538944065606
32	0.6996303768367619	0.7695484280257237	0.8288774957298911
33	0.6930084002344067	0.7635723440274718	0.8235667167430455
34	0.686597273416152	0.7577636850178304	0.8183215574460236
35	0.6803969963819978	0.7521224509967993	0.8131420178388251
36	0.6744030786215056	0.746642980412743	0.8080270113680903
37	0.668553083321413	0.7412465540984121	0.8029614304129461
38	0.6628269904536753	0.7359079311766122	0.797940430796091
39	0.6572248000182925	0.7306271116473433	0.7929640125175256
40	0.6517465120152646	0.7254040955106054	0.7880321755772495
41	0.6463921264445914	0.7202388827663982	0.7831449199752625
42	0.6411616433062735	0.7151314734147223	0.7783022457115649
43	0.6360550626003102	0.7100818674555774	0.7735041527861567
44	0.6310723843267019	0.7050900648889633	0.7687506411990379
45	0.6262136084854485	0.7001560657148801	0.7640417109502082
46	0.6214787350765503	0.6952798699333284	0.7593773620396681
47	0.6168677641000068	0.6904614775443072	0.7547575944674172
48	0.6123703168383742	0.6857057209445687	0.7501880936366899
49	0.6079477808926177	0.6810305783123104	0.7456900112032222
50	0.6035965144384424	0.6764377453040512	0.7412653421379473
51	0.5993165174758487	0.6719272219197907	0.7369140864408651
52	0.5951077900048363	0.6674990081595293	0.7326362441119756
53	0.5909703320254054	0.6631531040232671	0.728431815151279
54	0.5869041435375559	0.658889509511004	0.7243007995587748
55	0.5829092245412877	0.6547082246227396	0.7202431973344635
56	0.5789855750366011	0.6506092493584742	0.7162590084783448
57	0.5751331950234957	0.646592583718208	0.7123482329904188
58	0.5713520845019718	0.6426582277019408	0.7085108708706856
59	0.5676422434720292	0.6388061813096725	0.7047469221191451
60	0.5640036719336682	0.6350364445414033	0.7010563867357973
61	0.5604358408915183	0.631347797649466	0.6974382800342935
62	0.5569264227196318	0.6277118158236749	0.6938696550369026
63	0.5534702391166568	0.6241165590332701	0.6903408727128562
64	0.5500672900825935	0.6205620272782517	0.6868519330621545
65	0.5467175756174415	0.6170482205586194	0.6834028360847975
66	0.5434210957212013	0.6135751388743736	0.679993581780785
67	0.5401778503938723	0.6101427822255141	0.6766241701501173
68	0.5369878396354553	0.6067511506120411	0.6732946011927943
69	0.5338510634459498	0.6034002440339543	0.6700048749088159
70	0.5307675218253556	0.6000900624912539	0.666754991298182
71	0.5277372147736732	0.5968206059839397	0.6635449503608931
72	0.5247601422909024	0.593591874512012	0.6603747520969486
73	0.5218363043770429	0.5904038680754704	0.6572443965063488
74	0.5189657010320953	0.5872565866743154	0.6541538835890938
75	0.516148332256059	0.5841500303085465	0.6511032133451832
76	0.5133832594192846	0.5810840206410011	0.6480919723500653
77	0.5106547354246245	0.5780555657646633	0.6451132247088521
78	0.5079571394828152	0.5750635977443662	0.642164494714235
79	0.5052904715938565	0.57210811658011	0.6392457823662133
80	0.5026547317577489	0.5691891222718939	0.6363570876647873
81	0.5000499199744919	0.5663066148197188	0.6334984106099568
82	0.49747603624408554	0.5634605942235841	0.6306697512017218
83	0.4949330805665299	0.5606510604834901	0.6278711094400824
84	0.49242105294182525	0.5578780135994367	0.6251024853250386
85	0.48993995336997115	0.5551414535714237	0.6223638788565904
86	0.48748978185096786	0.5524413803994513	0.6196552900347377
87	0.4850705383848155	0.5497777940835198	0.6169767188594809
88	0.4826822229715137	0.5471506946236288	0.6143281653308192
89	0.4803248356110628	0.5445600820197782	0.6117096294487534
90	0.4779983763034626	0.5420059562719682	0.6091211112132833
91	0.47570284504871313	0.5394883173801991	0.6065626106244085
92	0.4734382418468146	0.5370071653444706	0.6040341276821295
93	0.47120456669776656	0.5345625001647824	0.6015356623864458
94	0.46900181960156945	0.5321543218411349	0.5990672147373581
95	0.46683000055822316	0.529782630373528	0.5966287847348657
96	0.4646891095677275	0.5274474257619616	0.5942203723789689
97	0.4625791466300827	0.5251487080064359	0.5918419776696678
98	0.46050011174528854	0.5228864771069508	0.5894936006069621
99	0.45845200491334526	0.5206607330635064	0.587175241190852
100	0.4564348261342526	0.5184714758761024	0.5848868994213375
101	0.4544485754080108	0.516318705544739	0.5826285752984187
102	0.45248847849463614	0.5141958215862559	0.5803959529491212
103	0.4505453233083738	0.5120900881061223	0.5781807047250479
104	0.4486188782364907	0.5100011848950584	0.5759826212502274
105	0.44670914327898664	0.5079291119530646	0.5738017025246592
106	0.44481611843586166	0.5058738692801403	0.5716379485483439
107	0.4429398037071156	0.503835456876286	0.5694913593212808
108	0.44108019909274887	0.5018138747415015	0.5673619348434704
109	0.439237304592761	0.4998091228757867	0.5652496751149128
110	0.4374111202071523	0.4978212012791417	0.5631545801356074
111	0.43560164593592265	0.4958501099515667	0.5610766499055547
112	0.43380888177907206	0.4938958488930614	0.5590158844247547
113	0.43203282773660057	0.4919584181036258	0.556972283693207
114	0.4302734838085081	0.49003781758326015	0.5549458477109122
115	0.42853084999479485	0.48813404733196425	0.5529365764778698
116	0.4268049262954605	0.48624710734973814	0.5509444699940796
117	0.42509571271050534	0.4843769976365818	0.5489695282595425
118	0.42340320923992925	0.48252371819249545	0.5470117512742576
119	0.4217274158837322	0.48068726901747877	0.5450711390382255
120	0.42006833264191423	0.4788676501115319	0.5431476915514458
121	0.41842595951447525	0.4770648614746549	0.5412414088139188
122	0.41680029650141553	0.4752789031068476	0.5393522908256444
123	0.4151913436027347	0.47350977500811015	0.5374803375866224
124	0.41359910081843304	0.4717574771784426	0.5356255490968528
125	0.4120235681485104	0.4700220096178447	0.5337879253563361
126	0.41046474559296686	0.4683033723263168	0.5319674663650719
127	0.40892263315180244	0.4666015653038586	0.5301641721230601
128	0.40739723082501705	0.4649165885504702	0.528378042630301
129	0.4058885386126107	0.46324844206615157	0.5266090778867943
130	0.40439655651458345	0.4615971258509028	0.5248572778925403
131	0.4029212845309353	0.4599626399047238	0.5231226426475389
132	0.4014627226616662	0.4583449842276147	0.52140517215179
133	0.40002087090677624	0.45674415881957536	0.5197048664052937
134	0.3985957292662653	0.4551601636806058	0.5180217254080499
135	0.3971872977401334	0.453592998810706	0.5163557491600587
136	0.39579557632838064	0.45204266420987615	0.5147069376613199
137	0.3944205650310069	0.450509159878116	0.5130752909118339
138	0.3930622638480123	0.4489924858154258	0.5114608089116004
139	0.3917195187722282	0.4474915834563929	0.5098623934779279
140	0.3903865508761232	0.44600115181765076	0.5082745452358008
141	0.38906256556855656	0.4445204620244392	0.5066965080319986
142	0.38774756284952844	0.4430495140767579	0.5051282818665207
143	0.38644154271903886	0.4415883079746072	0.5035698667393673
144	0.3851445051770876	0.4401368437179869	0.5020212626505386
145	0.3838564502236747	0.4386951213068969	0.5004824696000342
146	0.38257737785880047	0.43726314074133754	0.49895348758785474
147	0.3813072880824646	0.4358409020213085	0.4974343166139996
148	0.3800461808946673	0.43442840514681	0.49592495667846914
149	0.37879405629540824	0.43302565011784194	0.4944254077812632
150	0.3775509142846878	0.4316326369344041	0.4929356699223817
151	0.3763167548625059	0.430249365596497	0.491455743101825
152	0.3750915780288622	0.4288758361041201	0.4899856273195928
153	0.37387538378375723	0.42751204845727386	0.4885253225756851
154	0.37266817212719056	0.42615800265595793	0.487074828870102
155	0.3714699430591624	0.42481369870017244	0.4856341462028435
156	0.37028069657967266	0.4234791365899174	0.4842032745739094
157	0.36910043268872145	0.4221543163251929	0.48278221398330007
158	0.36792915138630866	0.42083923790599875	0.4813709644310151
159	0.3667668526724343	0.419533901332335	0.47996952591705483
160	0.3656135365470984	0.41823830660420175	0.4785778984414192
161	0.36446920301030095	0.41695245372159895	0.47719608200410796
162	0.3633338520620421	0.4156763426845266	0.47582407660512144
163	0.3622074837023216	0.4144099734929847	0.4744618822444594
164	0.36109009793113955	0.41315334614697313	0.4731094989221219
165	0.35998169474849606	0.41190646064649217	0.47176692663810904
166	0.3588822741543909	0.4106693169915416	0.4704341653924207
167	0.3577918361488242	0.40944191518212136	0.46911121518505694
168	0.35671038073179606	0.4082242552182317	0.4677980760160177
169	0.3556379079033063	0.40701633709987245	0.4664947478853031
170	0.354574417663355	0.4058181608270436	0.46520123079291315
171	0.3535199100119422	0.4046297263997452	0.46391752473884756
172	0.3524743849490678	0.4034510338179772	0.46264362972310663
173	0.3514378424747318	0.40228208308173974	0.46137954574569023
174	0.35041028258893453	0.4011228741910327	0.46012527280659843
175	0.34939170529167557	0.39997340714585605	0.4588808109058312
176	0.3483821105829551	0.39883368194620994	0.45764616004338854
177	0.34738149846277294	0.3977036985920942	0.4564213202192705
178	0.34638986893112944	0.3965834570835089	0.4552062914334769
179	0.3454072219880242	0.3954729574204541	0.4540010736860079
180	0.34443206221144557	0.3943707655485896	0.4528042384914329
181	0.3434623839200349	0.3932749580937552	0.45161386994469216
182	0.34249817667282595	0.3921855250434505	0.45042995807216746
183	0.3415394404698188	0.39110246639767576	0.44925250287385876
184	0.34058617531101326	0.3900257821564309	0.44808150434976624
185	0.33963838119640954	0.38895547231971594	0.4469169624998896
186	0.3386960581260074	0.38789153688753075	0.44575887732422925
187	0.337759206099807	0.38683397585987545	0.4446072488227848
188	0.33682782511780845	0.38578278923675	0.44346207699555645
189	0.33590191518001145	0.38473797701815454	0.4423233618425443
190	0.3349814762864163	0.38369953920408895	0.441191103363748
191	0.33406650843702274	0.38266747579455307	0.4400653015591679
192	0.33315701163183103	0.3816417867895472	0.4389459564288038
193	0.3322529858708409	0.38062247218907114	0.4378330679726557
194	0.33135443115405255	0.379609531993125	0.43672663619072377
195	0.3304613474814659	0.37860296620170864	0.4356266610830078
196	0.32957373485308106	0.37760277481482224	0.434533142649508
197	0.32869159326889785	0.3766089578324657	0.4334460808902242
198	0.3278149227289164	0.37562151525463894	0.4323654758051564
199	0.32694372323313664	0.37464044708134214	0.4312913273943048
200	0.32607799478155863	0.37366575331257523	0.43022363565766925
201	0.3252177373741823	0.3726974339483381	0.4291624005952497
202	0.32436295101100765	0.3717354889886309	0.42810762220704623
203	0.3235136356920348	0.3707799184334536	0.4270593004930588
204	0.32266979141726365	0.36983072228280606	0.4260174354532874
205	0.32183141818669403	0.36888790053668846	0.42498202708773214
206	0.32099851600032636	0.3679514531951007	0.42395307539639293
207	0.32017108485816037	0.3670213802580429	0.4229305803792698
208	0.31934912476019606	0.36609768172551477	0.42191454203636264
209	0.31853263570643353	0.36518035759751677	0.42090496036767167
210	0.31772161769687257	0.36426940787404855	0.4199018353731966
211	0.31691607073151346	0.3633648325551101	0.4189051670529377
212	0.316115994810356	0.36246663164070153	0.4179149554068948
213	0.3153213899334002	0.3615748051308229	0.4169312004350681
214	0.3145322561006462	0.3606893530254741	0.4159539021374572
215	0.313748593312094	0.35981027532465526	0.4149830605140626
216	0.3129704015677434	0.3589375720283661	0.41401867556488403
217	0.31219768086759453	0.358071243136607	0.4130607472899215
218	0.31143043121164743	0.35721128864937773	0.412109275689175
219	0.31066865259990195	0.3563577085666783	0.41116426076264456
220	0.30991234503235826	0.3555105028885088	0.4102257025103302
221	0.30916150850901625	0.354669671614869	0.4092936009322318
222	0.30841596264788573	0.35383498674342234	0.4083677393001053
223	0.3076741930923664	0.353004534131613	0.40744629812051436
224	0.306935858465907	0.3521778822804244	0.40652886723089005
225	0.3062009587685079	0.35135503118985667	0.40561544663123217
226	0.30546949400016893	0.3505359808599097	0.4047060363215408
227	0.30474146416088993	0.34972073129058356	0.40380063630181573
228	0.3040168692506711	0.3489092824818781	0.4028992465720575
229	0.3032957092695125	0.34810163443379377	0.40200186713226566
230	0.30257798421741383	0.34729778714632986	0.4011084979824402
231	0.3018636940943754	0.3464977406194871	0.4002191391225813
232	0.30115283890039707	0.34570149485326496	0.39933379055268897
233	0.30044541863547886	0.3449090498476637	0.39845245227276316
234	0.2997414332996206	0.34412040560268314	0.39757512428280367
235	0.2990408828928227	0.3433355621183235	0.3967018065828109
236	0.2983437674150849	0.3425545193945846	0.3958324991727845
237	0.29765008686640704	0.3417772774314666	0.3949672020527248
238	0.29695984124678937	0.34100383622896924	0.3941059152226314
239	0.29627303055623183	0.34023419578709285	0.39324863868250454
240	0.2955896547947345	0.3394683561058372	0.39239537243234424
241	0.29490971396229715	0.3387063171852024	0.3915461164721504
242	0.29423320805892	0.33794807902518836	0.3907008708019231
243	0.2935601370846029	0.33719364162579507	0.38985963542166224
244	0.2928905010393459	0.3364430049870227	0.389022410331368
245	0.29222429992314913	0.33569616910887107	0.3881891955310402
246	0.29156153373601246	0.3349531339913403	0.38735999102067886
247	0.29090220247793586	0.3342138996344304	0.3865347968002842
248	0.2902463061489194	0.3334784660381412	0.3857136128698558
249	0.28959384474896305	0.3327468332024727	0.384896439229394
250	0.2889448182780668	0.3320190011274252	0.38408327587889873
251	0.28829922673623065	0.33129496981299844	0.38327412281837
252	0.2876570701234546	0.33057473925919245	0.38246898004780766
253	0.2870183484397387	0.3298583094660073	0.38166784756721195
254	0.28638306168508293	0.329145680433443	0.3808707253765826
255	0.28575120985948727	0.3284368521614994	0.3800776134759199
256	0.2851227929629518	0.32773182465017675	0.3792885118652236
257	0.2844978109954763	0.32703059789947486	0.37850342054449393
258	0.283876263957061	0.3263331719093937	0.3777223395137307
259	0.2832581518477058	0.3256395466799335	0.376945268772934
260	0.28264347466741074	0.32494972221109386	0.37617220832210363
261	0.2820322324161758	0.3242636985028753	0.37540315816124004
262	0.28142442509400095	0.32358147555527744	0.37463811829034277
263	0.2808200527008862	0.3229030533683002	0.37387708870941205
264	0.2802191152368316	0.322228431941944	0.3731200694184479
265	0.2796213755232969	0.3215572599929854	0.3723667924465261
266	0.2790261346893026	0.32088850242925165	0.3716164681897391
267	0.27843334711594736	0.32022209168495663	0.3708690451065811
268	0.27784301280323137	0.3195580277601001	0.37012452319705197
269	0.2772551317511547	0.3188963106546823	0.36938290246115196
270	0.27666970395971713	0.3182369403687031	0.3686441828988809
271	0.2760867294289188	0.3175799169021624	0.3679083645102389
272	0.2755062081587598	0.3169252402550604	0.3671754472952259
273	0.27492814014923994	0.3162729104273969	0.366445431253842
274	0.27435252540035926	0.31562292741917203	0.3657183163860869
275	0.2737793639121179	0.31497529123038576	0.36499410269196103
276	0.27320865568451563	0.31433000186103804	0.36427279017146397
277	0.27264040071755263	0.313687059311129	0.363554378824596
278	0.2720745990112289	0.31304646358065846	0.36283886865135695
279	0.27151125056554426	0.3124082146696265	0.36212625965174705
280	0.27095035538049894	0.3117723125780333	0.36141655182576615
281	0.2703919134560928	0.3111387573058786	0.3607097451734142
282	0.26983592479232604	0.31050754885316256	0.3600058396946913
283	0.2692823893891983	0.309878687219885	0.3593048353895973
284	0.2687313072467097	0.309252172406046	0.35860673225813233
285	0.26818267836486054	0.30862800441164573	0.35791153030029643
286	0.2676365027436505	0.30800618323668394	0.35721922951608953
287	0.26709278038307976	0.30738670888116093	0.35652982990551163
288	0.26655151128314813	0.3067695813450764	0.35584333146856273
289	0.2660126954438557	0.3061548006284304	0.3551597342052428
290	0.2654763328652025	0.30554236673122315	0.35447903811555187
291	0.26494242354718867	0.3049322796534543	0.3538012431994901
292	0.2644109674898139	0.3043245393951242	0.35312634945705723
293	0.2638819646930784	0.30371914595623273	0.3524543568882534
294	0.2633554151569821	0.3031160993367798	0.35178526549307854
295	0.262831318881525	0.3025153995367654	0.3511190752715326
296	0.26230967586670717	0.3019170465561896	0.3504557862236158
297	0.2617904861125285	0.3013210403950525	0.3497953983493278
298	0.2612737496189891	0.30072738105335395	0.3491379116486691
299	0.2607594663860889	0.30013606853109387	0.3484833261216393
300	0.2602476364138279	0.29954710282827257	0.34783164176823844
301	0.25973825970220615	0.29896048394488983	0.34718285858846665
302	0.25923133625122363	0.2983762118809456	0.3465369765823238
303	0.2587268660608803	0.29779428663644003	0.34589399574981
304	0.25822484913117605	0.297214708211373	0.34525391609092515
305	0.25772528546211126	0.29663747660574463	0.3446167376056694
306	0.2572278818680828	0.2960624937948719	0.34398220219221515
307	0.2567317172144718	0.2954894518034375	0.3433494989426381
308	0.25623672443782636	0.2949183282092163	0.3427185688185706
309	0.2557429035381466	0.29434912301220834	0.34208941182001223
310	0.2552502545154326	0.29378183621241366	0.3414620279469636
311	0.25475877736968405	0.293216467809832	0.3408364171994242
312	0.2542684721009012	0.29265301780446373	0.34021257957739437
313	0.2537793387090841	0.2920914861963087	0.33959051508087384
314	0.2532913771942325	0.2915318729853668	0.3389702237098628
315	0.25280458755634666	0.2909741781716382	0.3383517054643612
316	0.25231896979542634	0.29041840175512273	0.3377349603443689
317	0.2518345239114718	0.28986454373582055	0.3371199883498861
318	0.2513512499044828	0.28931260411373155	0.33650678948091267
319	0.2508691477744595	0.28876258288885576	0.33589536373744877
320	0.25038821752140183	0.2882144800611932	0.3352857111194943
321	0.24990845914530976	0.287668295630744	0.3346778316270492
322	0.24942987264618333	0.2871240295975078	0.3340717252601134
323	0.24895245802402258	0.28658168196148487	0.3334673920186871
324	0.2484762152788275	0.28604125272267517	0.33286483190277033
325	0.24800114441059795	0.28550274188107866	0.33226404491236283
326	0.24752724541933419	0.28496614943669546	0.33166503104746486
327	0.24705451830503591	0.28443147538952546	0.3310677903080763
328	0.24658296306770336	0.28389871973956865	0.3304723226941972
329	0.2461125797073365	0.2833678824868251	0.32987862820582736
330	0.2456433682239352	0.2828389636312947	0.32928670684296707
331	0.24517532861749958	0.2823119631729776	0.3286965586056162
332	0.24470846088802956	0.2817868811118736	0.32810818349377474
333	0.24424276503552525	0.28126371744798295	0.32752158150744265
334	0.2437782410599865	0.2807424721813054	0.3269367526466201
335	0.24331488896141346	0.28022314531184117	0.3263536969113068
336	0.24285270873980602	0.2797057368395901	0.325772414301503
337	0.24239170039516422	0.27919024676455223	0.3251929048172087
338	0.2419318639274881	0.2786766750867276	0.3246151684584237
339	0.2414731993367776	0.27816502180611624	0.32403920522514823
340	0.24101570662303276	0.277655286922718	0.3234650151173821
341	0.24055938578625347	0.27714747043653304	0.32289259813512544
342	0.24010423682643994	0.2766415723475613	0.3223219542783782
343	0.2396501173280615	0.27613719164465794	0.3217527283075776
344	0.23919660600704776	0.275633142083551	0.32118386937687593
345	0.23874367517523906	0.27512934570040765	0.32061530842126534
346	0.23829132483263554	0.27462580249522783	0.32004704544074564
347	0.23783955497923692	0.27412251246801156	0.31947908043531703
348	0.23738836561504348	0.2736194756187587	0.3189114134049793
349	0.23693775674005507	0.27311669194746957	0.3183440443497325
350	0.2364877283542717	0.2726141614541439	0.3177769732695767
351	0.23603828045769348	0.27211188413878185	0.31721020016451196
352	0.23558941305032022	0.2716098600013832	0.31664372503453814
353	0.23514112613215207	0.2711080890419482	0.3160775478796553
354	0.2346934197031889	0.2706065712604766	0.3155116686998633
355	0.23424629376343084	0.27010530665696864	0.3149460874951624
356	0.23379974831287786	0.2696042952314242	0.3143808042655526
357	0.23335378335152987	0.2691035369838433	0.31381581901103356
358	0.23290839887938697	0.268603031914226	0.3132511317316055
359	0.2324635948964492	0.26810278002257215	0.3126867424272685
360	0.23201937140271642	0.2676027813088818	0.3121226510980225
361	0.23157572839818866	0.2671030357731551	0.3115588577438674
362	0.23113266588286605	0.2666035434153919	0.3109953623648033
363	0.23069018385674844	0.26610430423559234	0.31043216496083026
364	0.23024828231983585	0.26560531823375616	0.30986926553194805
365	0.22980696127212846	0.26510658540988363	0.30930666407815693
366	0.22936622071362597	0.26460810576397453	0.30874436059945665
367	0.2289260606443286	0.26410987929602897	0.3081823550958474
368	0.22848648106423627	0.2636119060060471	0.3076206475673292
369	0.228047481973349	0.26311418589402863	0.30705923801390184
370	0.22760906337166686	0.26261671895997374	0.3064981264355656
371	0.22717122525918967	0.26211950520388244	0.30593731283232023
372	0.22673396763591766	0.2616225446257546	0.30537679720416594
373	0.22629712880979114	0.26112573954777096	0.3048164046750174
374	0.22585967365607293	0.26062846465334183	0.3042550157182742
375	0.22542141835226823	0.26013060889570033	0.3036924315229474
376	0.22498236289837706	0.25963217227484625	0.303128652089037
377	0.22454250729439942	0.25913315479077986	0.30256367741654294
378	0.22410185154033516	0.25863355644350094	0.30199750750546517
379	0.22366039563618453	0.25813337723300955	0.3014301423558039
380	0.22321813958194728	0.2576326171593058	0.3008615819675589
381	0.2227750833776236	0.2571312762223896	0.3002918263407304
382	0.2223312270232134	0.256629354422261	0.2997208754753181
383	0.2218865705187167	0.2561268517589199	0.29914872937132225
384	0.22144111386413354	0.2556237682323664	0.29857538802874284
385	0.22099485705946376	0.25512010384260037	0.29800085144757965
386	0.2205478001047076	0.25461585858962194	0.29742511962783297
387	0.2200999429998649	0.25411103247343114	0.2968481925695026
388	0.21965128574493564	0.2536056254940277	0.2962700702725886
389	0.21920182833991994	0.2530996376514121	0.29569075273709106
390	0.21875157078481774	0.25259306894558387	0.2951102399630097
391	0.21830051307962897	0.2520859193765433	0.29452853195034495
392	0.21784865522435382	0.2515781889442902	0.2939456286990964
393	0.21739599721899205	0.2510698776488246	0.29336153020926425
394	0.21694171903344536	0.250559783948329	0.2927749206401137
395	0.2164828788923385	0.25004359743256593	0.29218107954555517
396	0.21601921354341952	0.24952093237351153	0.29157958450446414
397	0.21555072298668831	0.24899178877116573	0.2909704355168401
398	0.21507740722214488	0.24845616662552858	0.2903536325826833
399	0.2145992662497893	0.24791406593659998	0.28972917570199364
400	0.21411630006962157	0.2473654867043801	0.2890970648747712
401	0.21362850868164168	0.24681042892886884	0.28845730010101595
402	0.21313589208584957	0.24624889261006622	0.28780988138072794
403	0.2126384502822453	0.2456808777479722	0.2871548087139071
404	0.2121361832708289	0.2451063843425868	0.2864920821005534
405	0.21162909105160016	0.24452541239391	0.28582170154066694
406	0.21111717362455937	0.24393796190194203	0.2851436670342476
# Eof

==> anc/inclusiveNpart/5023/Xi0_0/Y2SNpart5023Xi0.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9910101694136778	0.9910976483219861	0.9912017192094864
1	0.9930638981013277	0.9929991903662982	0.9929222096226782
2	0.990809182884465	0.9909115554179247	0.9910333447797134
3	0.9842460237630893	0.9848347434768656	0.9855351246805917
4	0.9734252749246841	0.9751690395202723	0.9768723346194461
5	0.958631207850878	0.964152009600447	0.9675312944222113
6	0.9399078875877604	0.9521304998050031	0.9578974096072153
7	0.9172553141353309	0.9391045101339401	0.9479706801744573
8	0.8919612998342233	0.9249023680162078	0.9377797541162555
9	0.866581518096708	0.909183387925189	0.9273814835918628
10	0.8411856437777915	0.8919382818139237	0.9167774185512596
11	0.8157736768774727	0.8731670496824114	0.9059675589944455
12	0.7904037158370203	0.8530139390170333	0.8948848482505213
13	0.7657087090331488	0.8330504414164904	0.8827987432951436
14	0.7418620413057232	0.8137070387798025	0.8695091249875577
15	0.7188637126547437	0.7949837311069701	0.8550159933277638
16	0.6967137230802103	0.7768805183979929	0.8393193483157615
17	0.6754120725821227	0.7593974006528708	0.8224191899515509
18	0.6549592631553608	0.7425257230067513	0.8043549669263713
19	0.6353708779864383	0.7259968166370262	0.7863512660603162
20	0.616654298474978	0.7096834192572636	0.7689881461676057
21	0.5988095246209792	0.6935855308674637	0.7522656072482398
22	0.5818365564244425	0.6777031514676262	0.7361836493022182
23	0.5657353938853674	0.6620362810577511	0.7207422723295409
24	0.5505060370037542	0.6465849196378388	0.7059414763302083
25	0.5361484857796027	0.6313490672078887	0.6917812613042197
26	0.5226563957051492	0.61633780440217	0.678257090204297
27	0.5098082761955541	0.6018681416286958	0.6652105719790584
28	0.49749448167355137	0.588097010114188	0.6525632975246806
29	0.48571501213914037	0.5750244098586463	0.6403152668411631
30	0.47446986759232157	0.562650340862071	0.6284664799285068
31	0.4637590480330946	0.5509748031244619	0.6170169367867108
32	0.45358255346145976	0.5399977966458192	0.6059666374157757
33	0.443940383877417	0.5297193214261425	0.5953155818157012
34	0.43483253928096616	0.5201393774654323	0.5850637699864876
35	0.4262590196721074	0.5112579647636882	0.5752112019281345
36	0.41820245257773264	0.503045883308028	0.5657473097085071
37	0.4104212882065295	0.49509713120256366	0.5565251550197453
38	0.40283807491829504	0.487281526125087	0.5474976228844755
39	0.3954528127130293	0.479599068075598	0.5386647133026972
40	0.3882655015907323	0.4720497570540968	0.5300264262744108
41	0.38127614155140416	0.4646335930605833	0.5215827617996158
42	0.3744847325950446	0.4573505760950576	0.5133337198783129
43	0.367891274721654	0.45020070615751956	0.5052793005105015
44	0.36149576793123206	0.4431839832479693	0.49741950369618204
45	0.3552982122237788	0.4363004073664067	0.48975432943535424
46	0.34929860759929443	0.429549978512832	0.4822837777280183
47	0.3434969540577787	0.422932696687245	0.475007848574174
48	0.3378849991300496	0.4164543857948044	0.467924304444556
49	0.3324320407920066	0.41013671276604896	0.46102482096061564
50	0.32713518330600966	0.40398172117133413	0.4543086129879195
51	0.321994426672059	0.39798941101065977	0.4477756805264678
52	0.31700977089015453	0.3921597822840258	0.4414260235762605
53	0.3121812159602962	0.38649283499143244	0.4352596421372975
54	0.307508761882484	0.38098856913287965	0.42927653620957884
55	0.302992408656718	0.3756469847083673	0.4234767057931045
56	0.29863215628299816	0.3704680817178955	0.41786015088787454
57	0.29442800476132447	0.3654518601614643	0.41242687149388885
58	0.2903799540916969	0.36059832003907355	0.4071768676111476
59	0.2864880042741156	0.35590746135072326	0.4021101392396506
60	0.2827521553085804	0.3513792840964136	0.397226686379398
61	0.2791695200648008	0.3470113472060992	0.39252358172072366
62	0.2756728173068994	0.34274676436258017	0.387932607693825
63	0.27223378510381424	0.3385616400895904	0.383425109054341
64	0.2688524234555453	0.3344559743871296	0.37900108580227143
65	0.2655287323620924	0.3304297672551978	0.3746605379376163
66	0.26226271182345573	0.3264830186937951	0.37040346546037584
67	0.2590543618396352	0.32261572870292143	0.3662298683705497
68	0.25590368241063083	0.31882789728257693	0.36213974666813825
69	0.2528106735364426	0.3151195244327615	0.3581331003531412
70	0.2497753352170705	0.311490610153475	0.35420992942555873
71	0.24679766745251464	0.3079411544447176	0.3503702338853908
72	0.24387767024277485	0.30447115730648927	0.3466140137326373
73	0.24101534358785126	0.30108061873879005	0.3429412689672983
74	0.23821068748774382	0.2977695387416199	0.3393519995893739
75	0.23546370194245253	0.29453791731497875	0.33584620559886397
76	0.23277397529664448	0.2913845152782286	0.3324224733989551
77	0.23013460133707575	0.28828854328394554	0.32905708751640067
78	0.2275431149510408	0.28524258075551795	0.3257415829194456
79	0.22499951613853966	0.28224662769294573	0.32247595960808983
80	0.22250380489957228	0.27930068409622893	0.31926021758233336
81	0.22005598123413878	0.2764047499653674	0.3160943568421761
82	0.217656045142239	0.27355882530036135	0.3129783773876182
83	0.21530399662387292	0.2707629101012106	0.30991227921865955
84	0.21299983567904077	0.2680170043679153	0.30689606233530026
85	0.2107435623077423	0.2653211081004754	0.30392972673754004
86	0.20853517650997766	0.26267522129889087	0.3010132724253793
87	0.20637467828574682	0.26007934396316174	0.29814669939881777
88	0.20426206763504975	0.2575334760932879	0.2953300076578555
89	0.20219734455788652	0.2550376176892695	0.29256319720249263
90	0.20018050905425702	0.2525917687511065	0.28984626803272895
91	0.19821156112416133	0.25019592927879886	0.2871792201485646
92	0.1962905007675994	0.24785009927234664	0.2845620535499995
93	0.1944173279845713	0.24555427873174973	0.2819947682370337
94	0.19259204277507697	0.2433084676570083	0.2794773642096672
95	0.19081464513911642	0.24111266604812218	0.2770098414679
96	0.18908513507668964	0.23896687390509141	0.27459220001173207
97	0.1874035125877967	0.23687109122791614	0.2722244398411634
98	0.18576977767243746	0.2348253180165962	0.2699065609561941
99	0.18418393033061206	0.23282955427113158	0.26763856335682396
100	0.18264597056232046	0.2308837999915224	0.2654204470430532
101	0.1811558983675626	0.22898805517776863	0.2632522120148817
102	0.17970290470861142	0.2271324383877638	0.26112532332653293
103	0.1782661331176718	0.22529788298632158	0.2590233124609925
104	0.17684505921583055	0.2234839095949808	0.25694576536238406
105	0.17543968300308768	0.22169051821374133	0.25489268203070736
106	0.17405000447944322	0.2199177088426033	0.25286406246596255
107	0.1726760236448971	0.21816548148156667	0.25085990666814956
108	0.17131774049944934	0.21643383613063147	0.24888021463726845
109	0.16997515504310004	0.21472277278979762	0.2469249863733191
110	0.16864826727584906	0.21303229145906516	0.24499422187630165
111	0.16733707719769653	0.2113623921384341	0.24308792114621602
112	0.16604158480864237	0.20971307482790447	0.24120608418306227
113	0.16476179010868655	0.20808433952747618	0.23934871098684032
114	0.16349769309782913	0.20647618623714936	0.23751580155755025
115	0.16224929377607014	0.20488861495692384	0.23570735589519204
116	0.16101659214340944	0.2033216256867998	0.2339233739997656
117	0.1597995881998472	0.20177521842677712	0.23216385587127103
118	0.15859828194538333	0.20024939317685586	0.2304288015097083
119	0.1574126733800178	0.19874414993703596	0.22871821091507744
120	0.15624276250375072	0.19725948870731752	0.2270320840873784
121	0.15508854931658198	0.19579540948770038	0.22537042102661123
122	0.15395003381851166	0.1943519122781847	0.2237332217327759
123	0.15282721600953966	0.1929289970787704	0.22212048620587235
124	0.1517200958896661	0.19152666388945752	0.22053221444590074
125	0.1506286734588909	0.190144912710246	0.21896840645286086
126	0.1495529487172141	0.18878374354113595	0.21742906222675293
127	0.14849292166463568	0.1874431563821272	0.21591418176757682
128	0.14744859230115562	0.1861231512332199	0.21442376507533248
129	0.14641996062677398	0.184823728094414	0.21295781215002005
130	0.14540702664149066	0.1835448869657095	0.21151632299163942
131	0.14440979034530582	0.18228662784710636	0.21009929760019067
132	0.14342825173821933	0.18104895073860464	0.20870673597567374
133	0.1424624108202312	0.17983185564020432	0.2073386381180887
134	0.14151226759134147	0.1786353425519054	0.20599500402743545
135	0.1405778220515501	0.17745941147370783	0.20467583370371406
136	0.13965907420085713	0.1763040624056117	0.2033811271469245
137	0.13875602403926254	0.175169295347617	0.2021108843570668
138	0.13786867156676633	0.17405511029972362	0.20086510533414087
139	0.13699588642534996	0.17295997483884487	0.19964176516009288
140	0.13613200811544954	0.17187621504214196	0.19843072364254702
141	0.13527625832953655	0.1708027757603562	0.1972305865250464
142	0.134428637067611	0.16973965699348756	0.19604135380759097
143	0.1335891443296729	0.1686868587415361	0.1948630254901807
144	0.13275778011572226	0.1676443810045018	0.19369560157281565
145	0.131934544425759	0.1666122237823846	0.19253908205549583
146	0.13111943725978326	0.16559038707518461	0.19139346693822124
147	0.13031245861779492	0.16457887088290177	0.1902587562209918
148	0.12951360849979404	0.16357767520553607	0.18913494990380766
149	0.12872288690578057	0.1625868000430875	0.1880220479866687
150	0.1279402938357546	0.16160624539555613	0.18692005046957488
151	0.12716582928971604	0.1606360112629419	0.18582895735252639
152	0.1263994932676649	0.15967609764524485	0.18474876863552306
153	0.1256412857696012	0.15872650454246492	0.18367948431856493
154	0.124891206795525	0.15778723195460215	0.182621104401652
155	0.12414925634543622	0.15685827988165654	0.18157362888478434
156	0.12341543441933489	0.1559396483236281	0.18053705776796186
157	0.12268974101722097	0.1550313372805168	0.17951139105118455
158	0.12197217613909452	0.15413334675232263	0.17849662873445252
159	0.1212627397849555	0.15324567673904566	0.1774927708177656
160	0.1205614319548039	0.1523683272406858	0.17649981730112396
161	0.11986825264863979	0.15150129825724312	0.17551776818452758
162	0.1191832018664631	0.1506445897887176	0.17454662346797636
163	0.11850627960827388	0.14979820183510925	0.17358638315147035
164	0.11783748587407208	0.148962134396418	0.17263704723500956
165	0.11717682066385772	0.14813638747264396	0.171698615718594
166	0.11652428397763083	0.1473209610637871	0.17077108860222365
167	0.11587987581539133	0.1465158551698473	0.16985446588589848
168	0.11524359617713933	0.14572106979082472	0.16894874756961853
169	0.11461544506287477	0.14493660492671928	0.1680539336533838
170	0.1139954224725976	0.14416246057753096	0.16717002413719428
171	0.11338352840630792	0.14339863674325987	0.16629701902104996
172	0.11277976286400568	0.1426451334239059	0.16543491830495088
173	0.11218412584569085	0.14190195061946903	0.16458372198889695
174	0.11159661735136352	0.1411690883299494	0.16374343007288833
175	0.11101723738102356	0.14044654655534686	0.16291404255692488
176	0.1104459859346711	0.13973432529566154	0.16209555944100662
177	0.10988286301230606	0.13903242455089335	0.1612879807251336
178	0.10932786861392847	0.1383408443210423	0.16049130640930578
179	0.10878100273953832	0.13765958460610841	0.15970553649352312
180	0.10824056993111689	0.13698634922105266	0.15892841931494653
181	0.10770429621615678	0.13631805848970907	0.15815693491122018
182	0.10717216975704966	0.1356546963802215	0.15739106756133978
183	0.10664419055379552	0.13499626289258998	0.15663081726530542
184	0.10612035860639443	0.13434275802681447	0.15587618402311704
185	0.10560067391484632	0.133694181782895	0.15512716783477468
186	0.10508513647915121	0.1330505341608315	0.15438376870027823
187	0.10457374629930911	0.13241181516062403	0.1536459866196278
188	0.10406650337532004	0.13177802478227263	0.15291382159282343
189	0.10356340770718393	0.1311491630257772	0.152187273619865
190	0.10306445929490088	0.13052522989113785	0.1514663427007526
191	0.10256965813847081	0.1299062253783545	0.15075102883548616
192	0.10207900423789375	0.12929214948742715	0.15004133202406575
193	0.10159249759316967	0.1286830022183558	0.1493372522664913
194	0.10111013820429862	0.12807878357114053	0.14863878956276289
195	0.10063192607128058	0.12747949354578128	0.1479459439128804
196	0.10015786119411554	0.12688513214227798	0.14725871531684398
197	0.09968794357280349	0.12629569936063076	0.1465771037746535
198	0.09922217320734447	0.12571119520083954	0.14590110928630903
199	0.09876055009773844	0.12513161966290437	0.14523073185181057
200	0.09830307424398543	0.12455697274682519	0.1445659714711581
201	0.09784974564608541	0.12398725445260204	0.14390682814435163
202	0.0974005643040384	0.12342246478023491	0.14325330187139113
203	0.09695553021784441	0.1228626037297238	0.14260539265227665
204	0.0965146433875034	0.12230767130106875	0.14196310048700816
205	0.09607790381301541	0.12175766749426965	0.14132642537558562
206	0.09564531149438045	0.12121259230932666	0.14069536731800916
207	0.09521686643159845	0.12067244574623961	0.14006992631427864
208	0.09479256862466948	0.12013722780500861	0.13945010236439412
209	0.09437241807359353	0.11960693848563365	0.13883589546835565
210	0.09395641477837055	0.11908157778811469	0.1382273056261631
211	0.09354455873900061	0.11856114571245176	0.13762433283781655
212	0.09313684995548364	0.11804564225864485	0.137026977103316
213	0.09273328842781972	0.11753506742669396	0.13643523842266148
214	0.09233387415600876	0.11702942121659908	0.1358491167958529
215	0.09193860714005082	0.11652870362836024	0.13526861222289036
216	0.09154748737994592	0.11603291466197742	0.1346937247037738
217	0.09116051487569399	0.11554205431745063	0.13412445423850325
218	0.0907776896272951	0.11505612259477985	0.1335608008270787
219	0.09039901163474917	0.11457511949396511	0.1330027644695001
220	0.09002448089805626	0.11409904501500635	0.13245034516576754
221	0.08965409741721636	0.11362789915790364	0.13190354291588094
222	0.08928764688217994	0.11316146609297381	0.13136211785484067
223	0.0889233301009235	0.11269793387044987	0.1308240562497625
224	0.0885607414873602	0.11223689402830773	0.13028890415130154
225	0.08819988104149007	0.11177834656654752	0.12975666155945784
226	0.08784074876331309	0.11132229148516909	0.12922732847423135
227	0.08748334465282927	0.11086872878417253	0.12870090489562203
228	0.08712766871003862	0.11041765846355783	0.12817739082363003
229	0.08677372093494115	0.10996908052332499	0.12765678625825522
230	0.08642150132753677	0.109522994963474	0.1271390911994976
231	0.08607100988782558	0.10907940178400484	0.12662430564735724
232	0.08572224661580757	0.1086383009849175	0.1261124296018341
233	0.08537521151148271	0.10819969256621206	0.1256034630629282
234	0.08502990457485098	0.10776357652788843	0.1250974060306395
235	0.08468632580591244	0.1073299528699467	0.12459425850496807
236	0.08434447520466705	0.1068988215923868	0.12409402048591381
237	0.08400435277111482	0.10647018269520875	0.1235966919734768
238	0.08366595850525574	0.10604403617841253	0.123102272967657
239	0.08332929240708983	0.10562038204199818	0.12261076346845444
240	0.08299435447661707	0.10519922028596568	0.1221221634758691
241	0.08266114471383747	0.10478055091031503	0.121636472989901
242	0.08232966311875103	0.10436437391504626	0.1211536920105501
243	0.08199990969135772	0.10395068930015927	0.12067382053781645
244	0.08167188443165761	0.10353949706565416	0.12019685857170001
245	0.08134558733965065	0.10313079721153093	0.11972280611220082
246	0.08102101841533686	0.10272458973778954	0.11925166315931882
247	0.0806981776587162	0.10232087464442999	0.11878342971305406
248	0.08037706506978871	0.1019196519314523	0.11831810577340654
249	0.08005768064855438	0.10152092159885644	0.11785569134037624
250	0.07974002439501322	0.10112468364664247	0.11739618641396316
251	0.0794240963091652	0.10073093807481029	0.11693959099416731
252	0.07910989639101033	0.10033968488336	0.11648590508098865
253	0.07879742464054865	0.09995092407229157	0.11603512867442725
254	0.0784866810577801	0.09956465564160495	0.11558726177448309
255	0.07817766564270476	0.09918087959130023	0.11514230438115615
256	0.07787037839532251	0.09879959592137731	0.11470025649444643
257	0.07756481931563346	0.09842080463183626	0.11426111811435391
258	0.07726098840363757	0.0980445057226771	0.11382488924087866
259	0.07695888565933481	0.09767069919389976	0.1133915698740206
260	0.07665851108272521	0.09729938504550423	0.11296116001377976
261	0.0763598646738088	0.09693056327749061	0.11253365966015619
262	0.07606294643258553	0.09656423388985882	0.11210906881314979
263	0.07576775635905542	0.09620039688260887	0.11168738747276064
264	0.07547429445321846	0.09583905225574078	0.11126861563898872
265	0.0751825478753013	0.0954800561625015	0.11085264194300418
266	0.07489247879159017	0.095122984743628	0.11043913822508727
267	0.07460408473248414	0.09476781033164756	0.11002808306456643
268	0.07431736569798317	0.0944145329265602	0.1096194764614416
269	0.07403232168808727	0.09406315252836588	0.10921331841571284
270	0.07374895270279648	0.09371366913706464	0.10880960892738013
271	0.07346725874211076	0.09336608275265645	0.10840834799644344
272	0.07318723980603012	0.09302039337514134	0.10800953562290279
273	0.07290889589455454	0.09267660100451927	0.1076131718067582
274	0.07263222700768407	0.09233470564079024	0.10721925654800964
275	0.07235723314541868	0.09199470728395436	0.10682778984665714
276	0.07208391430775835	0.09165660593401145	0.10643877170270064
277	0.07181227049470311	0.09132040159096164	0.1060522021161402
278	0.07154230170625295	0.09098609425480488	0.10566808108697578
279	0.07127400794240786	0.09065368392554117	0.10528640861520745
280	0.07100738920316786	0.09032317060317056	0.10490718470083514
281	0.07074244548853291	0.08999455428769298	0.10453040934385886
282	0.07047917679850309	0.08966783497910849	0.10415608254427863
283	0.07021758313307831	0.08934301267741705	0.10378420430209445
284	0.06995766449225863	0.08902008738261864	0.10341477461730628
285	0.06969942087604405	0.08869905909471333	0.1030477934899142
286	0.0694428522844345	0.08837992781370106	0.10268326091991811
287	0.06918795871743008	0.08806269353958189	0.10232117690731811
288	0.0689347401750307	0.08774735627235576	0.10196154145211411
289	0.06868319665723642	0.08743391601202266	0.10160435455430616
290	0.06843332816404721	0.08712237275858264	0.10124961621389425
291	0.06818513469546308	0.08681272651203568	0.10089732643087841
292	0.06793861625148405	0.08650497727238181	0.1005474852052586
293	0.06769377283211009	0.08619912503962097	0.10020009253703481
294	0.06745060443734122	0.08589516981375322	0.09985514842620707
295	0.06720911106717739	0.08559311159477852	0.09951265287277539
296	0.06696929272161868	0.08529295038269685	0.09917260587673973
297	0.06673114940066502	0.08499468617750829	0.0988350074381001
298	0.06649468110431647	0.08469831897921276	0.09849985755685653
299	0.06625988783257299	0.0844038487878103	0.09816715623300899
300	0.06602676958543459	0.08411127560330092	0.09783690346655755
301	0.06579532636290127	0.0838205994256846	0.09750909925750208
302	0.06556555816497302	0.08353182025496132	0.09718374360584267
303	0.06533746499164986	0.0832449380911311	0.09686083651157928
304	0.06511104684293176	0.08295995293419396	0.09654037797471197
305	0.06488630371881877	0.08267686478414987	0.09622236799524068
306	0.06466289196297983	0.08239542430315516	0.09590640736831804
307	0.06443973187115752	0.08211484811809232	0.09559124186658237
308	0.06421674483519518	0.08183507919527243	0.09527678017567587
309	0.06399393085509282	0.08155611753469548	0.09496302229559851
310	0.06377128993085045	0.08127796313636153	0.09464996822635036
311	0.06354882206246805	0.08100061600027052	0.09433761796793134
312	0.06332652724994564	0.08072407612642249	0.09402597152034153
313	0.06310440549328322	0.08044834351481742	0.0937150288835809
314	0.06288245679248078	0.08017341816545531	0.09340479005764943
315	0.06266068114753832	0.07989930007833616	0.0930952550425471
316	0.06243907855845584	0.07962598925345998	0.09278642383827397
317	0.06221764902523336	0.07935348569082677	0.09247829644483001
318	0.061996392547870836	0.0790817893904365	0.09217087286221523
319	0.06177530912636831	0.0788109003522892	0.09186415309042958
320	0.06155439876072577	0.07854081857638492	0.09155813712947317
321	0.061333661450943204	0.07827154406272355	0.09125282497934586
322	0.06111309719702063	0.07800307681130512	0.09094821664004778
323	0.06089270599895802	0.07773541682212969	0.0906443121115788
324	0.060672487856755414	0.07746856409519723	0.09034111139393908
325	0.06045244277041277	0.0772025186305077	0.09003861448712848
326	0.06023257073993012	0.07693728042806117	0.08973682139114707
327	0.06001287176530745	0.07667284948785758	0.08943573210599481
328	0.05979334584654478	0.07640922580989697	0.08913534663167175
329	0.059573992983642084	0.07614640939417931	0.08883566496817784
330	0.05935481317659935	0.0758844002407046	0.0885366871155131
331	0.05913580642541663	0.07562319834947288	0.08823841307367754
332	0.05891697273009387	0.07536280372048412	0.08794084284267115
333	0.05869831209063111	0.07510321635373833	0.08764397642249394
334	0.05847982450702832	0.07484443624923548	0.0873478138131459
335	0.05826150997928552	0.07458646340697561	0.08705235501462702
336	0.058043368507402694	0.07432929782695871	0.08675760002693732
337	0.057825400091379854	0.07407293950918474	0.08646354885007677
338	0.057607604731216996	0.07381738845365378	0.08617020148404542
339	0.05738998242691412	0.07356264466036574	0.08587755792884323
340	0.05717253317847123	0.0733087081293207	0.0855856181844702
341	0.05695525698588832	0.0730555788605186	0.08529438225092636
342	0.0567381538491654	0.07280325685395948	0.0850038501282117
343	0.05652121774088452	0.07255147664255947	0.08471376279242195
344	0.05630443083114223	0.07229945293939666	0.08442335401641696
345	0.05608779194809929	0.07204713413285972	0.08413257344125616
346	0.055871301091755664	0.07179452022294859	0.0838414210669396
347	0.05565495826211135	0.07154161120966328	0.08354989689346727
348	0.05543876345916639	0.07128840709300382	0.08325800092083917
349	0.055222716682920746	0.07103490787297016	0.08296573314905524
350	0.05500681793337445	0.07078111354956233	0.08267309357811557
351	0.054791067210527455	0.07052702412278034	0.08238008220802011
352	0.05457546451437981	0.07027263959262418	0.08208669903876886
353	0.05436000984493147	0.07001795995909384	0.08179294407036185
354	0.054144703202182475	0.06976298522218931	0.08149881730279902
355	0.053929544586132805	0.06950771538191061	0.08120431873608043
356	0.053714533996782464	0.06925215043825776	0.08090944837020608
357	0.05349967143413145	0.06899629039123073	0.08061420620517593
358	0.05328495689817976	0.06874013524082952	0.08031859224098999
359	0.0530703903889274	0.06848368498705415	0.08002260647764826
360	0.05285597190637438	0.0682269396299046	0.07972624891515079
361	0.052641701450520675	0.06796989916938087	0.0794295195534975
362	0.052427579021366306	0.06771256360548297	0.07913241839268846
363	0.05221360461891128	0.06745493293821092	0.07883494543272364
364	0.05199977824315556	0.06719700716756466	0.078537100673603
365	0.05178609989409917	0.06693878629354424	0.07823888411532662
366	0.05157256957174212	0.06668027031614965	0.07794029575789443
367	0.05135918727608438	0.06642145923538088	0.07764133560130645
368	0.05114595300712598	0.06616235305123795	0.07734200364556272
369	0.05093286676486691	0.06590295176372085	0.07704229989066319
370	0.05071992854930717	0.06564325537282956	0.07674222433660789
371	0.05050713836044674	0.06538326387856411	0.07644177698339681
372	0.050294496198285674	0.0651229772809245	0.07614095783102996
373	0.05008210017594888	0.06486265464138784	0.0758399552633991
374	0.049870578396776846	0.06460395442694553	0.07553997528175786
375	0.04966004240242144	0.06434717115624737	0.07524123205368555
376	0.04945049219288264	0.06409230482929336	0.07494372557918216
377	0.04924192776816047	0.0638393554460835	0.07464745585824772
378	0.049034349128254905	0.06358832300661779	0.0743524228908822
379	0.04882775627316597	0.06333920751089622	0.07405862667708564
380	0.04862214920289364	0.06309200895891881	0.07376606721685801
381	0.04841752791743795	0.06284672735068554	0.07347474451019928
382	0.048213892416798854	0.06260336268619643	0.07318465855710951
383	0.0480112427009764	0.06236191496545145	0.07289580935758866
384	0.047809578769970544	0.062122384188450626	0.07260819691163674
385	0.047608900623781314	0.06188477035519396	0.07232182121925375
386	0.0474092082624087	0.06164907346568144	0.07203668228043969
387	0.04721050168585272	0.06141529351991307	0.07175278009519458
388	0.047012780894113336	0.061183430517888826	0.07147011466351838
389	0.04681604588719058	0.060953484459608756	0.07118868598541113
390	0.04662029666508444	0.060725455345072836	0.07090849406087281
391	0.04642553322779491	0.06049934317428104	0.0706295388899034
392	0.046231755575322005	0.060275147947233425	0.07035182047250295
393	0.04603896370766572	0.06005286966392992	0.0700753388086714
394	0.045845573693446974	0.05982905502883661	0.06979703804469724
395	0.04564590333839555	0.05959131569208201	0.0695059556132117
396	0.045439444156904166	0.05933854305066726	0.06920111050098984
397	0.045226196148972796	0.05907073710459239	0.06888250270803163
398	0.045006159314601446	0.058787897853857386	0.0685501322343371
399	0.044779333653790145	0.05849002529846226	0.06820399907990624
400	0.04454571916653885	0.058177119438407	0.06784410324473905
401	0.04430531585284761	0.057849180273691625	0.06747044472883551
402	0.04405812371271638	0.05750620780431611	0.06708302353219563
403	0.04380414274614517	0.05714820203028047	0.06668183965481941
404	0.043543372953134006	0.0567751629515847	0.0662668930967069
405	0.04327581433368285	0.056387090568228784	0.065838183857858
406	0.04300146688779174	0.05598398488021278	0.0653957119382728
# Eof

==> anc/inclusiveNpart/5023/Xi0_0/Y3SNpart5023Xi0.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9864123742861057	0.9867710552653903	0.9869481600742847
1	0.9971637358122896	0.9968984211871248	0.9967674175970253
2	0.9853602008172084	0.9857799486314341	0.9859872062244361
3	0.9510017693008626	0.9534156375983183	0.9546075259565174
4	0.8971555210220996	0.9025921257185263	0.9052926350099035
5	0.8409662251824795	0.8488865295928737	0.85293555730606
6	0.7850914999177749	0.794713464845209	0.7998448669648752
7	0.7295313452279855	0.7400729314755321	0.7460205639863488
8	0.6762589858343346	0.6871706593178708	0.6936067450574337
9	0.6291903012460887	0.6403839360511938	0.6468583864066456
10	0.5884320493673365	0.5998320988658039	0.6058914906696703
11	0.5539842301980775	0.5655151477617004	0.5707060578465075
12	0.5255554783534746	0.5371390370172294	0.5410585076982538
13	0.4999715391833338	0.5115003112876502	0.5142951766592595
14	0.4763628826367661	0.4877214415162555	0.4896891412562801
15	0.4547295087137719	0.4658024277030456	0.4672404014893157
16	0.43507141741435107	0.44574326984802015	0.44694895735836626
17	0.41738860873850336	0.4275439679511794	0.42881480886343176
18	0.40165567768344745	0.4111833132524987	0.4128083428769005
19	0.38708398892076096	0.3960029323768162	0.39801029326759685
20	0.3732999839032269	0.3816909688897468	0.3839852246598887
21	0.360303662630845	0.36824742279129025	0.3707331370537761
22	0.3480950251036155	0.35567229408144674	0.35825403044925896
23	0.33667407132153815	0.34396558276021605	0.34654790484633735
24	0.3260408012846131	0.33312728882759834	0.33561476024501136
25	0.31619521499284026	0.3231574122835936	0.32545459664528087
26	0.30712896171030096	0.3140457535080854	0.31605976321406776
27	0.2985505122197097	0.30543623762358957	0.3071631647635301
28	0.2903155493739401	0.2971525951262796	0.29863257984471875
29	0.2824240731729922	0.28919482601615537	0.29046800845763343
30	0.274876083616866	0.28156293029321705	0.28266945060227444
31	0.26767158070556146	0.2742569079574646	0.2752369062786416
32	0.2608105644390787	0.26727675900889797	0.268170375486735
33	0.25429303481741755	0.26062248344751715	0.26146985822655455
34	0.24811899184057812	0.25429408127332226	0.2551353544981003
35	0.24228843550856036	0.24829155248631313	0.2491668643013723
36	0.23679324158658832	0.24260751989970783	0.24355452627615704
37	0.23152044934635813	0.23713940986630005	0.23816122640956694
38	0.22643383853846244	0.23185433269831748	0.23294299983152195
39	0.2215334091629012	0.22675228839576012	0.227899846542022
40	0.21681916121967448	0.22183327695862806	0.22303176654106716
41	0.21229109470878232	0.21709729838692124	0.2183387598286574
42	0.20794920963022462	0.2125443526806397	0.21382082640479272
43	0.20379350598400142	0.20817443983978343	0.20947796626947313
44	0.19982398377011273	0.20398755986435235	0.20531017942269866
45	0.19604064298855853	0.19998371275434657	0.20131746586446925
46	0.19244348363933889	0.19616289850976612	0.19749982559478496
47	0.1890325057224537	0.19252511713061085	0.19385725861364572
48	0.1857871392354782	0.18905466513658584	0.19037545018059265
49	0.18263085669357804	0.18569312017920003	0.1870011445370332
50	0.17955644021699374	0.18243497200958547	0.18372931873385503
51	0.17656388980572527	0.17928022062774213	0.18055997277105817
52	0.17365320545977259	0.17622886603366997	0.17749310664864254
53	0.17082438717913578	0.17328090822736913	0.17452872036660821
54	0.1680774349638148	0.1704363472088395	0.1716668139249552
55	0.16541234881380965	0.16769518297808103	0.1689073873236834
56	0.16282912872912034	0.16505741553509387	0.16625044056279295
57	0.16032777470974685	0.16252304487987793	0.16369597364228372
58	0.15790828675568921	0.1600920710124332	0.1612439865621558
59	0.15557066486694737	0.1577644939327597	0.15889447932240913
60	0.15331490904352138	0.15554031364085746	0.1566474519230438
61	0.15114005042845063	0.15341785694761206	0.15450125379283175
62	0.1490235109296032	0.1513581321137734	0.15241742027623648
63	0.14695580646906314	0.14934476039967787	0.1503797940386173
64	0.14493693704683042	0.14737774180532554	0.14838837507997416
65	0.142966902662905	0.1454570763307163	0.14644316340030708
66	0.14104570331728694	0.1435827639758502	0.14454415899961615
67	0.13917333900997617	0.14175480474072724	0.1426913618779012
68	0.13734980974097277	0.1399731986253474	0.14088477203516236
69	0.13557511551027668	0.1382379456297107	0.1391243894713996
70	0.1338492563178879	0.13654904575381716	0.1374102141866129
71	0.13217223216380652	0.13490649899766674	0.13574224618080227
72	0.13054404304803247	0.13331030536125946	0.13412048545396774
73	0.12896468897056568	0.1317604648445953	0.13254493200610923
74	0.1274341699314063	0.1302569774476743	0.13101558583722683
75	0.12595248593055422	0.12879984317049642	0.12953244694732052
76	0.12451859985489158	0.12738800666125277	0.1280945144810264
77	0.12311511238081543	0.12600376261150414	0.12668499739978317
78	0.12173581297120992	0.12464079126551074	0.12529790228852603
79	0.12038070162607506	0.12329909262327257	0.12393322914725492
80	0.11904977834541085	0.12197866668478963	0.12259097797596993
81	0.1177430431292173	0.12067951345006189	0.12127114877467099
82	0.11646049597749433	0.11940163291908937	0.11997374154335813
83	0.11520213689024203	0.11814502509187207	0.11869875628203132
84	0.11396796586746037	0.11690968996840999	0.11744619299069062
85	0.11275798290914933	0.1156956275487031	0.1162160516693359
86	0.11157218801530894	0.11450283783275145	0.11500833231796732
87	0.11041058118593922	0.11333132082055503	0.11382303493658483
88	0.1092731624210401	0.1121810765121138	0.11266015952518837
89	0.10815993172061164	0.11105210490742783	0.11151970608377801
90	0.10707088908465384	0.10994440600649705	0.11040167461235373
91	0.10600603451316666	0.10885797980932149	0.10930606511091548
92	0.10496536800615013	0.10779282631590117	0.10823287757946334
93	0.1039488895636042	0.10674894552623602	0.10718211201799724
94	0.10295659918552896	0.10572633744032614	0.10615376842651722
95	0.10198849687192434	0.10472500205817145	0.10514784680502329
96	0.10104458262279034	0.10374493937977196	0.10416434715351539
97	0.10012485643812702	0.10278614940512773	0.10320326947199361
98	0.0992293183179343	0.1018486321342387	0.10226461376045788
99	0.09835796826221223	0.10093238756710488	0.10134838001890821
100	0.09751080627096081	0.10003741570372626	0.10045456824734464
101	0.09668783234418003	0.0991637165441029	0.09958317844576711
102	0.09588399263321559	0.09830763340431029	0.09873013708968828
103	0.09508953553627277	0.09746211056741677	0.09788758415174698
104	0.09430421587596097	0.09662697063669276	0.09705532201302491
105	0.09352803365228021	0.09580221361213834	0.09623335067352207
106	0.09276098886523045	0.09498783949375343	0.09542167013323846
107	0.09200308151481171	0.09418384828153807	0.09462028039217407
108	0.091254311601024	0.09339023997549227	0.09382918145032891
109	0.09051467912386735	0.09260701457561601	0.09304837330770299
110	0.08978418408334168	0.09183417208190928	0.09227785596429629
111	0.08906282647944705	0.0910717124943721	0.09151762942010883
112	0.08835060631218344	0.09031963581300448	0.09076769367514059
113	0.08764752358155087	0.08957794203780639	0.09002804872939155
114	0.08695357828754931	0.08884663116877785	0.08929869458286178
115	0.08626877043017879	0.08812570320591886	0.08857963123555122
116	0.08559310000943926	0.08741515814922937	0.08787085868745989
117	0.0849265670253308	0.0867149959987095	0.08717237693858779
118	0.08426917147785334	0.08602521675435912	0.0864841859889349
119	0.08362091336700692	0.0853458204161783	0.08580628583850125
120	0.0829817926927915	0.08467680698416702	0.08513867648728685
121	0.08235180945520713	0.08401817645832531	0.08448135793529166
122	0.08173096365425378	0.08336992883865313	0.08383433018251571
123	0.08111925528993144	0.08273206412515047	0.08319759322895895
124	0.08051668436224013	0.08210458231781738	0.08257114707462146
125	0.07992325087117987	0.08148748341665382	0.08195499171950318
126	0.0793389548167506	0.08088076742165982	0.08134912716360412
127	0.07876379619895238	0.08028443433283536	0.0807535534069243
128	0.07819777501778516	0.07969848415018045	0.0801682704494637
129	0.07764089127324897	0.07912291687369508	0.07959327829122234
130	0.07709314496534383	0.07855773250337925	0.07902857693220021
131	0.07655453609406969	0.07800293103923295	0.07847416637239729
132	0.0760250646594266	0.07745851248125622	0.07793004661181362
133	0.0755047306614145	0.07692447682944903	0.07739621765044918
134	0.07499353410003344	0.0764008240838114	0.07687267948830395
135	0.07449147497528341	0.07588755424434326	0.07635943212537794
136	0.0739985532871644	0.0753846673110447	0.07585647556167119
137	0.07351476903567643	0.07489216328391571	0.07536380979718366
138	0.07304012222081946	0.07441004216295623	0.07488143483191533
139	0.0725738668050536	0.07393739158689158	0.0744084203161515
140	0.07211226685241869	0.07346964271955392	0.07394010733292226
141	0.0716548086790868	0.07300616735497917	0.07347585529033089
142	0.07120149228505795	0.07254696549316728	0.07301566418837736
143	0.07075231767033215	0.0720920371341183	0.07255953402706167
144	0.07030728483490938	0.0716413822778322	0.07210746480638383
145	0.06986639377878963	0.07119500092430897	0.07165945652634383
146	0.06942964450197293	0.07075289307354868	0.07121550918694168
147	0.06899703700445928	0.07031505872555123	0.07077562278817738
148	0.06856857128624867	0.0698814978803167	0.07033979733005091
149	0.06814424734734108	0.06945221053784505	0.0699080328125623
150	0.06772406518773652	0.0690271966981363	0.06948032923571153
151	0.06730802480743503	0.06860645636119045	0.06905668659949862
152	0.06689612620643655	0.06818998952700746	0.06863710490392355
153	0.06648836938474112	0.06777779619558737	0.06822158414898633
154	0.06608475434234873	0.06736987636693018	0.06781012433468694
155	0.06568528107925936	0.06696623004103588	0.06740272546102541
156	0.06528994959547305	0.06656685721790448	0.06699938752800173
157	0.06489875989098977	0.06617175789753596	0.0666001105356159
158	0.06451171196580953	0.06578093207993033	0.0662048944838679
159	0.06412880581993233	0.06539437976508758	0.06581373937275777
160	0.06375004145335815	0.06501210095300772	0.06542664520228546
161	0.06337541886608702	0.06463409564369077	0.06504361197245101
162	0.06300493805811892	0.0642603638371367	0.0646646396832544
163	0.06263859902945389	0.06389090553334553	0.06428972833469565
164	0.06227640178009186	0.06352572073231724	0.06391887792677474
165	0.06191834631003289	0.06316480943405185	0.06355208845949167
166	0.06156443261927696	0.06280817163854935	0.06318935993284647
167	0.061214660707824047	0.06245580734580972	0.06283069234683908
168	0.060869030575674186	0.062107716555833005	0.06247608570146957
169	0.06052754222282736	0.061763899268619166	0.062125539996737894
170	0.06019019564928358	0.06142435548416823	0.061779055232644056
171	0.05985699085504281	0.06108908520248017	0.06143663140918808
172	0.059527927840105105	0.06075808842355502	0.06109826852636993
173	0.059203006604470435	0.06043136514739274	0.06076396658418963
174	0.0588822271481388	0.06010891537399336	0.0604337255826472
175	0.058565589471110194	0.059790739103356874	0.06010754552174259
176	0.05825309357338465	0.05947683633548328	0.05978542640147585
177	0.057944739454962126	0.059167207070372575	0.05946736822184695
178	0.057640527115842645	0.05886185130802475	0.059153370982855884
179	0.057340456556026195	0.05856076904843983	0.05884343468450268
180	0.057043628425912395	0.058262908985060265	0.05853675649866636
181	0.056748836504973664	0.05796686109051752	0.05823225966080603
182	0.05645607451399331	0.05767261802463855	0.05792993856561341
183	0.05616534245297135	0.05738017978742336	0.057629793213088525
184	0.05587664032190774	0.05708954637887194	0.057331823603231344
185	0.05558996812080254	0.05680071779898429	0.057036029736041896
186	0.05530532584965569	0.05651369404776042	0.05674241161152016
187	0.0550227135084672	0.0562284751252003	0.05645096922966612
188	0.054742131097237134	0.05594506103130399	0.05616170259047984
189	0.054463578615965416	0.05566345176607143	0.05587461169396126
190	0.0541870560646521	0.055383647329502655	0.055589696540110395
191	0.05391256344329713	0.05510564772159765	0.05530695712892726
192	0.05364010075190056	0.054829452942356444	0.055026393460411854
193	0.053369667990462354	0.054555062991778966	0.05474800553456414
194	0.05310126515898254	0.05428247786986529	0.054471793351384176
195	0.05283489225746109	0.05401169757661539	0.054197756910871905
196	0.05257054928589802	0.05374272211202926	0.05392589621302737
197	0.05230823624429333	0.0534755514761069	0.05365621125785054
198	0.05204795313264701	0.05321018566884832	0.05338870204534144
199	0.051789699950959084	0.05294662469025351	0.053123368575500075
200	0.051533476699229516	0.052684868540322484	0.052860210848326414
201	0.05127928337745834	0.05242491721905521	0.052599228863820464
202	0.05102711998564553	0.05216677072645173	0.05234042262198225
203	0.05077698652379112	0.05191042906251203	0.052083792122811744
204	0.050528882991895056	0.05165589222723609	0.05182933736630896
205	0.05028280938995738	0.051403160220623925	0.051577058352473885
206	0.0500387657179781	0.05115223304267555	0.05132695508130655
207	0.049796751975957176	0.05090311069339093	0.051079027552806924
208	0.049556768163894635	0.050655793172770094	0.05083327576697502
209	0.04931881428179047	0.05041028048081304	0.050589699723810846
210	0.049082890329644684	0.050166572617519736	0.05034829942331438
211	0.048848996307457274	0.04992466958289023	0.050109074865485624
212	0.04861713221522824	0.049684571376924475	0.049872026050324605
213	0.04838729805295759	0.04944627799962252	0.049637152977831306
214	0.04815949382064531	0.04920978945098431	0.04940445564800571
215	0.04793371951829141	0.04897510573100991	0.04917393406084785
216	0.047709975145895894	0.04874222683969926	0.048945588216357694
217	0.047488260703458754	0.04851115277705239	0.04871941811453527
218	0.04726857619097999	0.0482818835430693	0.04849542375538057
219	0.0470509216084596	0.04805441913774998	0.04827360513889359
220	0.04683529695589758	0.04782875956109443	0.048053962265074315
221	0.04662170223329394	0.04760490481310266	0.04783649513392276
222	0.046410067260837844	0.04738283445562687	0.04762112916565954
223	0.04619980285964495	0.04716237690477452	0.047407238242449766
224	0.04599077621300919	0.0469434934809391	0.04719468122055821
225	0.045782987320930585	0.046726184184120625	0.04698345809998493
226	0.04557643618340913	0.04651044901431908	0.04677356888072988
227	0.0453711228004448	0.04629628797153446	0.04656501356279307
228	0.045167047172037636	0.04608370105576679	0.04635779214617452
229	0.04496420929818761	0.04587268826701606	0.04615190463087422
230	0.04476260917889473	0.04566324960528223	0.04594735101689213
231	0.04456224681415899	0.04545538507056536	0.045744131304228317
232	0.04436312220398041	0.045249094662865405	0.045542245492882744
233	0.04416523534835897	0.0450443783821824	0.04534169358285541
234	0.04396858624729465	0.04484123622851632	0.045142475574146315
235	0.04377317490078751	0.044639668201867176	0.04494459146675548
236	0.0435790013088375	0.04443967430223497	0.04474804126068288
237	0.043386065471444635	0.04424125452961969	0.044552824955928536
238	0.04319436738860893	0.04404440888402135	0.044358942552492425
239	0.04300390706033036	0.043849137365439946	0.04416639405037456
240	0.04281468448660894	0.04365543997387547	0.04397517944957495
241	0.04262669966744465	0.04346331670932793	0.04378529875009358
242	0.042439952602837526	0.043272767571797315	0.043596751951930454
243	0.04225444329278753	0.04308379256128364	0.04340953905508557
244	0.04207017173729469	0.042896391677786895	0.04322366005955894
245	0.041887137936358995	0.04271056492130709	0.04303911496535055
246	0.04170534188998044	0.04252631229184421	0.04285590377246041
247	0.041524783598159046	0.042343633789398274	0.04267402648088851
248	0.04134546306089479	0.04216252941396927	0.04249348309063486
249	0.04116738027818767	0.0419829991655572	0.04231427360169945
250	0.04099053525003771	0.04180504304416206	0.04213639801408229
251	0.04081492797644487	0.041628661049783855	0.04195985632778337
252	0.040640558457409194	0.041453853182422576	0.041784648542802685
253	0.040467426692930665	0.04128061944207824	0.04161077465914026
254	0.04029553268300928	0.04110895982875083	0.04143823467679608
255	0.04012487642764504	0.04093887434244037	0.04126702859577015
256	0.03995545792683794	0.04077036298314682	0.04109715641606246
257	0.03978727718058799	0.040603425750870226	0.040928618137673005
258	0.0396203341888952	0.04043806264561055	0.040761413760601814
259	0.03945462895175954	0.04027427366736781	0.04059554328484885
260	0.03929016146918102	0.04011205881614201	0.040431006710414136
261	0.03912693174115965	0.03995141809193314	0.04026780403729768
262	0.038964939767695425	0.039792351494741196	0.04010593526549945
263	0.03880418554878835	0.03963485902456619	0.03994540039501948
264	0.03864466908443843	0.03947894068140813	0.039786199425857746
265	0.038486248949387916	0.039324328597123676	0.03962812992277349
266	0.03832850841955896	0.03917023347065865	0.039470595389494406
267	0.038171420293229036	0.03901660378027626	0.03931355688964283
268	0.03801498457039815	0.03886343952597648	0.039157014423218756
269	0.03785920125106631	0.038710740707759345	0.039000967990222214
270	0.037704070335233514	0.03855850732562485	0.03884541759065317
271	0.03754959182289974	0.03840673937957297	0.038690363224511644
272	0.03739576571406503	0.03825543686960373	0.038535804891797636
273	0.03724259200872935	0.03810459979571713	0.038381742592511134
274	0.0370900707068927	0.03795422815791315	0.03822817632665214
275	0.0369382018085551	0.03780432195619181	0.03807510609422066
276	0.03678698531371653	0.03765488119055308	0.03792253189521669
277	0.03663642122237701	0.037505905860996995	0.03777045372964023
278	0.036486509534536526	0.03735739596752354	0.03761887159749129
279	0.03633725025019507	0.037209351510132715	0.037467785498769855
280	0.036188643369352666	0.03706177248882453	0.03731719543347595
281	0.0360406888920093	0.03691465890359897	0.03716710140160953
282	0.03589338681816498	0.03676801075445604	0.03701750340317064
283	0.035746737147819695	0.03662182804139574	0.036868401438159254
284	0.035600739880973425	0.03647611076441808	0.03671979550657537
285	0.035455395017626234	0.03633085892352306	0.036571685608419016
286	0.03531070255777806	0.036186072518710644	0.03642407174369016
287	0.035166662501428934	0.03604175154998088	0.03627695391238883
288	0.03502327484857884	0.03589789601733374	0.03613033211451501
289	0.03488053959922779	0.035754505920769224	0.03598420635006869
290	0.03473845675337578	0.03561158126028735	0.03583857661904989
291	0.03459702631102281	0.035469122035888104	0.035693442921458596
292	0.03445624827216888	0.03532712824757149	0.03554880525729483
293	0.03431612263681398	0.03518559989533751	0.03540466362655856
294	0.034176649404958126	0.035044536979186164	0.0352610180292498
295	0.034037828576601314	0.03490393949911744	0.03511786846536857
296	0.033899660151743546	0.03476380745513134	0.03497521493491483
297	0.03376214413038481	0.03462414084722789	0.034833057437888615
298	0.03362528051252511	0.03448493967540707	0.034691395974289906
299	0.03348906929816446	0.03434620393966886	0.03455023054411871
300	0.033353510487302854	0.0342079336400133	0.034409561147375034
301	0.033218604079940275	0.034070128776440375	0.03426938778405886
302	0.03308435007607674	0.03393278934895007	0.0341297104541702
303	0.032950748475712235	0.0337959153575424	0.03399052915770905
304	0.03281779927884678	0.03365950680221736	0.03385184389467542
305	0.03268550248548036	0.03352356368297496	0.033713654665069294
306	0.03255377726298976	0.03338806968421379	0.03357593525004031
307	0.032422369650311075	0.03325297354534968	0.0334386032748384
308	0.03229126115774128	0.03311827153434213	0.03330165274214789
309	0.032160451785280354	0.03298396365119111	0.033165083651968796
310	0.03202994153292832	0.03285004989589664	0.033028896004301096
311	0.03189973040068515	0.032716530268458735	0.03289308979914481
312	0.031769818388550884	0.03258340476887736	0.03275766503649993
313	0.03164020549652549	0.032450673397152546	0.03262262171636647
314	0.031510891724608976	0.03231833615328426	0.03248795983874442
315	0.03138187707280135	0.03218639303727254	0.03235367940363377
316	0.031253161541102595	0.03205484404911736	0.032219780411034515
317	0.031124745129512733	0.03192368918881872	0.032086262860946686
318	0.030996627838031737	0.031792928456376636	0.03195312675337025
319	0.030868809666659638	0.031662561851791095	0.03182037208830524
320	0.030741290615396426	0.03153258937506212	0.03168799886575163
321	0.030614070684242073	0.03140301102618967	0.03155600708570942
322	0.030487149873196617	0.03127382680517378	0.03142439674817863
323	0.030360528182260038	0.03114503671201442	0.031293167853159234
324	0.030234205611432346	0.031016640746711625	0.031162320400651256
325	0.03010818216071353	0.03088863890926537	0.031031854390654683
326	0.029982457830103598	0.030761031199675666	0.030901769823169518
327	0.02985703261960255	0.030633817617942503	0.03077206669819576
328	0.029731906529210376	0.030506998164065893	0.030642745015733407
329	0.029607079558927097	0.030380572838045836	0.030513804775782468
330	0.029482551708752684	0.030254541639882317	0.030385245978342936
331	0.029358322978687165	0.03012890456957535	0.03025706862341481
332	0.029234393368730523	0.030003661627124926	0.030129272710998092
333	0.029110762878882764	0.02987881281253105	0.03000185824109278
334	0.028987431509143884	0.029754358125793724	0.029874825213698875
335	0.028864399259513885	0.029630297566912947	0.029748173628816384
336	0.028741666129992773	0.02950663113588872	0.0296219034864453
337	0.028619232120580537	0.029383358832721033	0.029496014786585617
338	0.028497097231277187	0.029260480657409896	0.029370507529237345
339	0.02837526146208271	0.029137996609955304	0.029245381714400484
340	0.02825372481299713	0.029015906690357262	0.029120637342075033
341	0.028132487284020416	0.028894210898615765	0.02899627441226098
342	0.028011548875152597	0.02877290923473082	0.028872292924958347
343	0.027890864512029406	0.028651875910961293	0.02874860972878345
344	0.02777030085868979	0.028530738830448252	0.028624978850890298
345	0.027649849151860587	0.028409473537775537	0.028501384125143202
346	0.027529509391541796	0.02828808003294315	0.028377825551542155
347	0.027409281577733417	0.028166558315951093	0.028254303130087165
348	0.027289165710435458	0.028044908386799364	0.028130816860778222
349	0.0271691617896479	0.027923130245487957	0.028007366743615328
350	0.02704926981537076	0.027801223892016884	0.027883952778598495
351	0.02692948978760403	0.027679189326386133	0.02776057496572771
352	0.026809821706347714	0.02755702654859571	0.027637233305002975
353	0.026690265571601816	0.027434735558645618	0.027513927796424295
354	0.026570821383366312	0.02731231635653584	0.027390658439991653
355	0.026451489141641235	0.027189768942266393	0.02726742523570507
356	0.026332268846426567	0.02706709331583728	0.02714422818356454
357	0.026213160497722307	0.026944289477248494	0.027021067283570063
358	0.026094164095528463	0.026821357426500027	0.026897942535721635
359	0.025975279639845028	0.026698297163591893	0.026774853940019258
360	0.025856507130672012	0.026575108688524085	0.026651801496462936
361	0.025737846568009398	0.026451792001296597	0.02652878520505266
362	0.02561929795185721	0.026328347101909448	0.02640580506578844
363	0.025500861282215424	0.02620477399036262	0.026282861078670276
364	0.025382536559084054	0.02608107266665612	0.026159953243698155
365	0.025264323782463093	0.025957243130789946	0.02603708156087209
366	0.02514622295235254	0.025833285382764096	0.025914246030192073
367	0.025028234068752403	0.02570919942257857	0.025791446651658105
368	0.024910357131662682	0.02558498525023338	0.025668683425270192
369	0.02479259214108337	0.025460642865728515	0.025545956351028333
370	0.024674939097014473	0.025336172269063973	0.025423265428932522
371	0.024557397999455978	0.025211573460239757	0.025300610658982765
372	0.02443996884840791	0.025086846439255878	0.02517799204117906
373	0.02432272226434353	0.024962056943447632	0.02505539694885791
374	0.024206110347378844	0.024837625811922115	0.024932744548292675
375	0.02409021338365546	0.024713627779338658	0.024810020484636295
376	0.02397503137317338	0.024590062845697248	0.024687224757888766
377	0.023860564315932607	0.024466931010997898	0.0245643573680501
378	0.02374681221193313	0.024344232275240595	0.024441418315120277
379	0.023633775061174964	0.024221966638425352	0.02431840759909932
380	0.023521452863658095	0.024100134100552163	0.02419532521998721
381	0.023409845619382533	0.023978734661621023	0.024072171177783958
382	0.023298953328348276	0.023857768321631948	0.023948945472489554
383	0.023188775990555324	0.02373723508058492	0.023825648104104008
384	0.02307931360600367	0.023617134938479944	0.02370227907262732
385	0.02297056617469332	0.023497467895317023	0.023578838378059484
386	0.02286253369662428	0.023378233951096155	0.0234553260204005
387	0.02275521617179654	0.02325943310581735	0.02333174199965038
388	0.022648613600210102	0.02314106535948059	0.0232080863158091
389	0.02254272598186497	0.023023130712085886	0.02308435896887668
390	0.02243755331676114	0.02290562916363324	0.02296055995885312
391	0.022333095604898615	0.022788560714122642	0.022836689285738405
392	0.022229352846277396	0.022671925363554103	0.02271274694953255
393	0.02212632504089747	0.022555723111927613	0.022588732950235543
394	0.02202318265668246	0.02244002405220545	0.022465321361669465
395	0.021916949830868542	0.02232507963582915	0.022344930355770308
396	0.021807360260806992	0.022210912364570554	0.022227776328804558
397	0.021694413946497806	0.022097522238429652	0.022113859280772197
398	0.021578110887940996	0.021984909257406454	0.02200317921167324
399	0.021458451085136554	0.021873073421500952	0.02189573612150768
400	0.02133543453808448	0.021762014730713146	0.021791530010275516
401	0.02120906124678478	0.021651733185043046	0.02169056087797676
402	0.021079331211237444	0.02154222878449064	0.02159282872461139
403	0.02094624443144248	0.021433501529055928	0.021498333550179424
404	0.020809800907399888	0.021325551418738924	0.02140707535468086
405	0.020670000639109655	0.02121837845353961	0.02131905413811569
406	0.020526843626571804	0.021111982633458006	0.021234269900483924
# Eof

==> anc/inclusiveNpart/5023/Xi0_10/Y1SNpart5023Xi10.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9912665433025607	0.9914221336208042	0.991429941561915
1	0.9915447322283389	0.9914296428052913	0.9914238673081538
2	0.9912393185639699	0.9914213987404195	0.9914305360139415
3	0.9903503023094533	0.991397401426189	0.9914499476792777
4	0.988754949331216	0.9913048691421751	0.9914729352774045
5	0.9857671840920306	0.9908487556274741	0.9914482557463867
6	0.9812806577242731	0.9899833256327719	0.9913679658768924
7	0.9752953702279438	0.9887085791580681	0.9912320656689204
8	0.9680872995285458	0.987142111731122	0.9909770942697971
9	0.9602041259241518	0.9855172925736837	0.9904771131333645
10	0.9516607807221729	0.9838404839879988	0.9897286888201624
11	0.9424572639226079	0.9821116859740668	0.9887318213301901
12	0.9326537962600064	0.9803138589983781	0.9875107695246113
13	0.9229064472492381	0.9782613673564332	0.9863298194403493
14	0.9133949353507032	0.9759033594810551	0.9852613674905656
15	0.9041192605644014	0.9732398353722441	0.9843054136752599
16	0.8950794228903329	0.9702707950300002	0.9834619579944328
17	0.8862754223284978	0.9669962384543233	0.9827310004480837
18	0.8777058796860959	0.9634188642067829	0.9821074090069137
19	0.8693279813418767	0.9596224424411409	0.9814318725444122
20	0.8611214474610696	0.9556466531664118	0.9806289290176943
21	0.8530862780436737	0.9514914963825946	0.9796985784267593
22	0.8452224730896897	0.94715697208969	0.9786408207716084
23	0.837530032599117	0.9426430802876975	0.9774556560522399
24	0.8300089565719562	0.9379498209766172	0.9761430842686554
25	0.8226592450082066	0.9330771941564493	0.9747031054208538
26	0.815479568332606	0.9280293856655851	0.9731359747017552
27	0.8084235102724413	0.9229525256417683	0.9714506010497884
28	0.8014680931511681	0.9179189536082354	0.969651394700709
29	0.7946133169687862	0.9129286695649865	0.9677383556545168
30	0.787859181725296	0.9079816735120225	0.9657114839112122
31	0.7812056874206971	0.9030779654493422	0.9635707794707951
32	0.7746528340549899	0.8982175453769462	0.9613162423332652
33	0.768200621628174	0.8934004132948343	0.9589478724986228
34	0.7618490501402497	0.8886265692030069	0.9564656699668681
35	0.7555981195912168	0.8838960131014636	0.9538696347380007
36	0.7494469358959226	0.8792083129164727	0.951164263262363
37	0.7433830675438564	0.8745574610221162	0.9484120749426438
38	0.7374025284380977	0.8699415311054849	0.9456331162887417
39	0.7315053185786466	0.8653605231665787	0.9428273873006565
40	0.7256914379655034	0.8608144372053981	0.9399948879783888
41	0.7199608865986673	0.8563032732219427	0.9371356183219383
42	0.714313664478139	0.8518270312162124	0.9342495783313047
43	0.7087497716039184	0.8473857111882076	0.9313367680064886
44	0.7032692079760049	0.8429793131379281	0.9283971873474893
45	0.6978719735943993	0.8386078370653737	0.9254308363543076
46	0.6925580684591014	0.8342712829705448	0.9224377150269427
47	0.6873274925701108	0.8299696508534412	0.9194178233653953
48	0.6821831925136007	0.8257026412014569	0.9163760031949733
49	0.6771361306037216	0.8214691397246694	0.9133302677713482
50	0.6721873407783533	0.8172690413260575	0.9102823160594582
51	0.6673368230374953	0.8131023460056214	0.9072321480593026
52	0.6625845773811484	0.8089690537633607	0.9041797637708825
53	0.6579306038093123	0.8048691645992763	0.9011251631941972
54	0.6533749023219869	0.8008026785133674	0.898068346329247
55	0.6489174729191723	0.7967695955056342	0.8950093131760314
56	0.6445583156008684	0.7927699155760766	0.891948063734551
57	0.6402974303670754	0.7888036387246948	0.8888845980048055
58	0.636134817217793	0.7848707649514888	0.885818915986795
59	0.6320704761530214	0.7809712942564584	0.8827510176805191
60	0.6281044071727607	0.777105226639604	0.8796809030859783
61	0.6242351749934842	0.7732725673338605	0.8766088846512805
62	0.6204293319908163	0.7694734382867422	0.8735422436186001
63	0.6166728282674562	0.7657078907231137	0.8704840385221888
64	0.6129656638234042	0.7619759246429757	0.8674342693620463
65	0.6093078386586603	0.7582775400463276	0.8643929361381728
66	0.6056993527732244	0.7546127369331698	0.8613600388505684
67	0.6021402061670965	0.750981515303502	0.8583355774992327
68	0.5986303988402766	0.7473838751573243	0.8553195520841661
69	0.5951699307927649	0.7438198164946367	0.8523119626053686
70	0.5917588020245611	0.7402893393154392	0.8493128090628397
71	0.5883970125356655	0.7367924436197321	0.84632209145658
72	0.5850845623260778	0.7333291294075147	0.8433398097865891
73	0.581821451395798	0.7298993966787876	0.8403659640528672
74	0.5786076797448263	0.7265032454335505	0.8374005542554142
75	0.5754432473731628	0.7231406756718038	0.8344435803942304
76	0.5723276924838565	0.7198112701785518	0.8314955888218853
77	0.5692532676533664	0.7165080294678278	0.8285657455251955
78	0.5662172075062931	0.7132284551340391	0.8256573222233741
79	0.5632195120426369	0.7099725471771859	0.8227703189164213
80	0.5602601812623978	0.7067403055972684	0.8199047356043369
81	0.5573392151655755	0.7035317303942865	0.8170605722871208
82	0.5544566137521699	0.7003468215682401	0.8142378289647733
83	0.5516123770221816	0.6971855791191296	0.8114365056372937
84	0.5488065049756101	0.6940480030469545	0.8086566023046834
85	0.5460389976124553	0.6909340933517146	0.8058981189669407
86	0.5433098549327177	0.6878438500334108	0.803161055624067
87	0.5406190769363972	0.6847772730920423	0.8004454122760617
88	0.5379666636234933	0.6817343625276095	0.7977511889229247
89	0.5353526149940065	0.6787151183401123	0.7950783855646559
90	0.5327769310479368	0.6757195405295507	0.7924270022012558
91	0.5302396117852839	0.6727476290959246	0.7897970388327242
92	0.527740657206048	0.6697993840392342	0.7871884954590611
93	0.5252800673102288	0.6668748053594791	0.784601372080266
94	0.5228578420978268	0.6639738930566597	0.7820356686963398
95	0.5204739815688418	0.6610966471307759	0.7794913853072818
96	0.5181284857232735	0.6582430675818277	0.7769685219130922
97	0.5158213545611224	0.6554131544098153	0.7744670785137712
98	0.5135525880823881	0.6526069076147382	0.7719870551093186
99	0.5113221862870708	0.6498243271965967	0.7695284516997342
100	0.5091301491751703	0.6470654131553909	0.7670912682850184
101	0.5069764767466868	0.6443301654911205	0.7646755048651711
102	0.5048539564478487	0.641618690211484	0.7622780225949985
103	0.5027486713695605	0.6389311918625468	0.7598927649479771
104	0.5006602716091568	0.6362676755870608	0.7575195796492902
105	0.49858875716663803	0.6336281413850268	0.7551584666989382
106	0.49653412804200386	0.6310125892564439	0.7528094260969213
107	0.4944963842352543	0.6284210192013125	0.750472457843239
108	0.49247552574638964	0.6258534312196324	0.7481475619378917
109	0.4904715525754097	0.623309825311404	0.7458347383808792
110	0.48848446472231444	0.620790201476627	0.7435339871722014
111	0.4865142621871039	0.6182945597153016	0.7412453083118589
112	0.4845609449697781	0.6158229000274277	0.738968701799851
113	0.4826245130703369	0.6133752224130049	0.7367041676361777
114	0.4807049664887806	0.6109515268720339	0.7344517058208396
115	0.47880230522510897	0.6085518134045143	0.7322113163538363
116	0.47691652927932177	0.606176082010446	0.7299829992351675
117	0.4750476386514196	0.6038243326898293	0.7277667544648339
118	0.47319563334140213	0.601496565442664	0.7255625820428353
119	0.4713605133492692	0.5991927802689504	0.7233704819691713
120	0.4695422786750212	0.5969129771686882	0.7211904542438422
121	0.46774092931865785	0.5946571561418773	0.719022498866848
122	0.4659564652801792	0.5924253171885181	0.7168666158381888
123	0.4641888865595852	0.5902174603086099	0.7147228051578641
124	0.46243819315687595	0.5880335855021537	0.7125910668258744
125	0.4607043850720515	0.5858736927691487	0.7104714008422196
126	0.45898746230511167	0.5837377821095953	0.7083638072068996
127	0.45728742485605667	0.5816258535234932	0.7062682859199144
128	0.4556042727248863	0.5795379070108427	0.7041848369812642
129	0.4539380059116008	0.5774739425716435	0.7021134603909488
130	0.45228862441619977	0.5754339602058959	0.7000541561489684
131	0.4506561282386836	0.5734179599135998	0.6980069242553226
132	0.44904051737905215	0.5714259416947551	0.6959717647100119
133	0.4474417918373054	0.5694579055493619	0.693948677513036
134	0.44585995161344333	0.5675138514774203	0.6919376626643949
135	0.44429499670746603	0.56559377947893	0.6899387201640884
136	0.4427469271193735	0.5636976895538911	0.6879518500121171
137	0.44121574284916565	0.5618255817023039	0.6859770522084806
138	0.43970144389684246	0.559977455924168	0.684014326753179
139	0.4382029987861022	0.5581514832620368	0.6820632099038493
140	0.4367152421878542	0.5563385048364576	0.6801213793755182
141	0.4352374638795336	0.5545372613195658	0.6781885158585809
142	0.4337696638611404	0.5527477527113609	0.6762646193530372
143	0.43231184213267443	0.5509699790118431	0.674349689858887
144	0.4308639986941359	0.5492039402210126	0.6724437273761306
145	0.4294261335455247	0.547449636338869	0.6705467319047677
146	0.4279982466868409	0.5457070673654127	0.6686587034447986
147	0.4265803381180845	0.5439762333006435	0.6667796419962229
148	0.42517240783925536	0.5422571341445616	0.6649095475590412
149	0.42377445585035367	0.5405497698971666	0.6630484201332529
150	0.42238648215137925	0.5388541405584586	0.6611962597188583
151	0.4210084867423323	0.5371702461284381	0.6593530663158575
152	0.4196404696232128	0.5354980866071046	0.6575188399242502
153	0.4182824307940204	0.5338376619944581	0.6556935805440365
154	0.41693437025475544	0.5321889722904988	0.6538772881752167
155	0.4155962880054179	0.5305520174952267	0.6520699628177905
156	0.41426818404600774	0.5289267976086418	0.6502716044717577
157	0.412950058376525	0.5273133126307438	0.6484822131371187
158	0.4116419109969694	0.525711562561533	0.6467017888138734
159	0.41034374190734124	0.5241215474010094	0.6449303315020216
160	0.40905555110764047	0.5225432671491729	0.6431678412015637
161	0.4077773385978672	0.5209767218060234	0.6414143179124993
162	0.4065091043780211	0.5194219113715612	0.6396697616348285
163	0.40525084844810255	0.517878835845786	0.6379341723685513
164	0.40400257080811125	0.5163474952286982	0.636207550113668
165	0.40276427145804733	0.5148278895202973	0.6344898948701783
166	0.40153595039791073	0.5133200187205836	0.6327812066380823
167	0.40031760762770147	0.5118238828295569	0.6310814854173796
168	0.39910924314741975	0.5103394818472177	0.6293907312080709
169	0.3979108569570653	0.5088668157735653	0.6277089440101558
170	0.3967224490566381	0.5074058846086001	0.6260361238236344
171	0.39554401944613843	0.505956688352322	0.6243722706485064
172	0.394375568125566	0.5045192270047311	0.6227173844847721
173	0.3932170950949209	0.5030935005658271	0.6210714653324316
174	0.3920686003542033	0.5016795090356105	0.6194345131914848
175	0.390930083903413	0.500277252414081	0.6178065280619314
176	0.3898015457425501	0.4988867307012387	0.6161875099437718
177	0.38868298587161454	0.4975079438970834	0.614577458837006
178	0.38757440429060624	0.4961408920016152	0.6129763747416337
179	0.38647580099952544	0.4947855750148341	0.611384257657655
180	0.38538564185643953	0.4934402467249993	0.6098010206704557
181	0.3843018692482801	0.4921025650879861	0.6082265472089142
182	0.3832244724637399	0.4907725179118262	0.6066608366661962
183	0.38215345150281926	0.48945010519651955	0.6051038890423021
184	0.3810888063655178	0.4881353269420663	0.6035557043372317
185	0.38003053705183587	0.4868281831484661	0.6020162825509849
186	0.37897864356177324	0.4855286738157192	0.6004856236835621
187	0.37793312589533	0.4842367989438255	0.5989637277349629
188	0.37689398405250624	0.48295255853278535	0.5974505947051876
189	0.37586121803330186	0.48167595258259815	0.5959462245942361
190	0.3748348278377168	0.48040698109326435	0.5944506174021081
191	0.373814813465751	0.47914564406478394	0.5929637731288041
192	0.3728011749174049	0.4778919414971566	0.5914856917743241
193	0.3717939121926779	0.47664587339038256	0.5900163733386674
194	0.37079302529157043	0.47540743974446187	0.5885558178218347
195	0.36979851421408233	0.4741766405593943	0.5871040252238258
196	0.36881037896021357	0.4729534758351801	0.5856609955446406
197	0.3678286195299642	0.47173794557181903	0.5842267287842791
198	0.36685323592333424	0.47053004976931145	0.5828012249427413
199	0.3658842281403237	0.4693297884276571	0.5813844840200276
200	0.36492159618093245	0.4681371615468559	0.5799765060161374
201	0.3639653400451607	0.466952169126908	0.578577290931071
202	0.3630154597330083	0.46577481116781355	0.5771868387648286
203	0.3620719552444752	0.46460508766957215	0.5758051495174098
204	0.3611348265795615	0.463442998632184	0.5744322231888147
205	0.36020407373826724	0.46228854405564906	0.5730680597790432
206	0.35927969672059246	0.46114172393996755	0.571712659288096
207	0.3583616955265369	0.4600025382851392	0.5703660217159721
208	0.3574500701561008	0.4588709870911643	0.5690281470626721
209	0.35654482060928416	0.4577470703580425	0.567699035328196
210	0.3556459468860868	0.456630788085774	0.5663786865125436
211	0.35475344898650885	0.45552214027435883	0.5650671006157149
212	0.35386732691055023	0.45442112692379677	0.56376427763771
213	0.3529875806582111	0.4533277480340881	0.5624702175785287
214	0.3521142102294913	0.45224200360523253	0.5611849204381714
215	0.3512472156243908	0.4511638936372304	0.5599083862166377
216	0.3503865968429098	0.4500934181300815	0.5586406149139279
217	0.3495323538850482	0.4490305770837859	0.5573816065300419
218	0.348684486750806	0.4479753704983436	0.5561313610649796
219	0.34784299544018316	0.44692779837375446	0.5548898785187412
220	0.3470078799531796	0.4458878607100186	0.5536571588913263
221	0.34617914028979546	0.444855557507136	0.5524332021827353
222	0.3453565346747488	0.44383061528631623	0.5512177341184561
223	0.34453803333780736	0.4428107381176237	0.5500084520882498
224	0.34372317871437874	0.4417954084369369	0.5488048370220756
225	0.3429119708044627	0.44078462624425613	0.5476068889199343
226	0.3421044096080593	0.43977839153958137	0.5464146077818253
227	0.3413004951251685	0.43877670432291244	0.5452279936077487
228	0.3405002273557905	0.4377795645942496	0.5440470463977046
229	0.3397036062999251	0.4367869723535928	0.5428717661516931
230	0.3389106319575724	0.43579892760094163	0.5417021528697137
231	0.3381213043287322	0.4348154303362968	0.5405382065517673
232	0.3373356234134048	0.43383648055965757	0.5393799271978532
233	0.3365535892115901	0.43286207827102463	0.5382273148079716
234	0.33577520172328784	0.4318922234703974	0.5370803693821223
235	0.33500046094849845	0.43092691615777645	0.5359390909203057
236	0.3342293668872216	0.4299661563331611	0.5348034794225215
237	0.33346191953945753	0.42900994399655196	0.5336735348887698
238	0.33269811890520595	0.4280582791479487	0.5325492573190503
239	0.33193796498446715	0.42711116178735126	0.5314306467133637
240	0.331181457777241	0.42616859191476	0.5303177030717093
241	0.33042859728352747	0.42523056953017463	0.5292104263940876
242	0.3296793835033266	0.4242970946335952	0.528108816680498
243	0.3289338164366384	0.4233681672250217	0.5270128739309412
244	0.3281918960834629	0.4224437873044542	0.5259225981454169
245	0.32745362244379994	0.4215239548718926	0.524837989323925
246	0.32671899551764977	0.42060866992733703	0.5237590474664655
247	0.3259880153050122	0.41969793247078746	0.5226857725730386
248	0.3252606818058873	0.41879174250224377	0.5216181646436443
249	0.32453699502027505	0.417890100021706	0.5205562236782822
250	0.3238169549481755	0.41699300502917436	0.5194999496769528
251	0.3231005615895885	0.4161004575246486	0.5184493426396558
252	0.32238781494451424	0.4152124575081287	0.5174044025663912
253	0.3216787150129526	0.41432900497961495	0.516365129457159
254	0.32097326179490365	0.4134500999391069	0.5153315233119595
255	0.32027145529036743	0.4125757423866051	0.5143035841307925
256	0.3195732954993437	0.4117059323221091	0.5132813119136578
257	0.3188787824218327	0.41084066974561895	0.5122647066605556
258	0.3181879160578344	0.40997995465713505	0.5112537683714861
259	0.31750069640734874	0.409123787056657	0.5102484970464488
260	0.31681712347037566	0.4082721669441847	0.509248892685444
261	0.3161371972469154	0.4074250943197186	0.5082549552884719
262	0.3154609177369677	0.4065825691832584	0.5072666848555321
263	0.3147882849405327	0.40574459153480413	0.5062840813866247
264	0.31411929885761025	0.40491116137435584	0.50530714488175
265	0.31345372922675047	0.40408199946420387	0.5043353069283617
266	0.3127908975588914	0.40325628300169625	0.5033668926403898
267	0.3121307595655644	0.402433958278275	0.502401792689412
268	0.3114733152467695	0.40161502529393994	0.5014400070754278
269	0.31081856460250684	0.4007994840486911	0.5004815357984378
270	0.3101665076327765	0.3999873345425285	0.4995263788584415
271	0.3095171443375781	0.39917857677545215	0.49857453625543924
272	0.30887047471691204	0.39837321074746196	0.49762600798943085
273	0.308226498770778	0.3975712364585582	0.4966807940604163
274	0.30758521649917614	0.39677265390874045	0.4957388944683957
275	0.30694662790210653	0.39597746309800913	0.4948003092133691
276	0.30631073297956896	0.39518566402636396	0.49386503829533607
277	0.3056775317315636	0.394397256693805	0.4929330817142972
278	0.3050470241580905	0.39361224110033227	0.4920044394702521
279	0.3044192102591494	0.3928306172459457	0.4910791115632009
280	0.3037940900347406	0.3920523851306456	0.4901570979931438
281	0.3031716634848639	0.3912775447544316	0.48923839876008035
282	0.30255193060951946	0.39050609611730397	0.4883230138640109
283	0.3019348914087071	0.3897380392192623	0.4874109433049354
284	0.30132054588242674	0.388973374060307	0.48650218708285375
285	0.3007088940306788	0.388212100640438	0.48559674519776597
286	0.3000999358534629	0.3874542189596552	0.484694617649672
287	0.2994936713507793	0.3866997290179587	0.48379580443857223
288	0.2988901005226277	0.38594863081534836	0.48290030556446606
289	0.29828922336900837	0.3852009243518241	0.4820081210273539
290	0.297691039889921	0.38445660962738626	0.4811192508272356
291	0.29709555008536603	0.3837156866420347	0.4802336949641112
292	0.29650275395534315	0.3829781553957694	0.4793514534379808
293	0.2959126514998525	0.38224401588859014	0.4784725262488442
294	0.29532524271889393	0.3815132681204973	0.4775969133967016
295	0.29474052761246744	0.3807859120914906	0.47672461488155266
296	0.2941585061805733	0.3800619478015701	0.47585563070339776
297	0.29357917842321124	0.37934137525073586	0.4749899608622369
298	0.29300254434038137	0.378624194438988	0.47412760535806975
299	0.29242860393208353	0.37791040536632625	0.47326856419089647
300	0.291857357198318	0.3772000080327507	0.4724128373607173
301	0.29128880413908453	0.37649300243826156	0.4715604248675319
302	0.2907229447543834	0.37578938858285843	0.47071132671134036
303	0.2901597790442142	0.37508916646654167	0.4698655428921428
304	0.28959930700857733	0.3743923360893111	0.46902307340993904
305	0.2890415286474726	0.37369889745116686	0.4681839182647292
306	0.2884861793602629	0.37300852585601013	0.46734794573602256
307	0.28793242782097345	0.3723202011691064	0.46651474198254234
308	0.28738021350469467	0.37163384911927394	0.4656842768744641
309	0.28682953641142667	0.37094946970651277	0.4648565504117876
310	0.2862803965411695	0.370267062930823	0.46403156259451317
311	0.28573279389392287	0.3695866287922045	0.4632093134226406
312	0.28518672846968707	0.3689081672906573	0.4623898028961699
313	0.2846422002684621	0.3682316784261813	0.46157303101510117
314	0.28409920929024773	0.36755716219877677	0.46075899777943424
315	0.2835577555350442	0.36688461860844357	0.4599477031891694
316	0.28301783900285143	0.36621404765518156	0.4591391472443063
317	0.2824794596936693	0.3655454493389909	0.45833332994484527
318	0.28194261760749784	0.36487882365987157	0.45753025129078606
319	0.2814073127443373	0.3642141706178236	0.45672991128212875
320	0.28087354510418744	0.36355149021284694	0.4559323099188735
321	0.28034131468704826	0.3628907824449415	0.45513744720102006
322	0.27981062149291985	0.3622320473141075	0.45434532312856846
323	0.2792814655218021	0.3615752848203447	0.4535559377015187
324	0.2787538467736952	0.36092049496365314	0.45276929091987117
325	0.27822776524859905	0.36026767774403307	0.4519853827836253
326	0.27770322094651356	0.3596168331614842	0.4512042132927815
327	0.2771802138674388	0.35896796121600666	0.4504257824473394
328	0.27665874401137486	0.35832106190760044	0.4496500902472994
329	0.2761388113783216	0.35767613523626557	0.44887713669266116
330	0.2756204159682791	0.35703318120200195	0.4481069217834248
331	0.27510355778124734	0.3563921998048097	0.44733944551959065
332	0.2745882368172262	0.35575319104468867	0.4465747079011581
333	0.2740744530762159	0.3551161549216391	0.4458127089281277
334	0.2735622065582164	0.35448109143566076	0.44505344860049906
335	0.2730514972632276	0.3538480005867537	0.44429692691827244
336	0.2725423251912495	0.353216882374918	0.4435431438814476
337	0.2720346903422821	0.3525877368001535	0.4427920994900248
338	0.2715285927163255	0.35196056386246044	0.44204379374400377
339	0.2710240323133796	0.35133536356183864	0.4412982266433848
340	0.27052100913344446	0.3507121358982882	0.44055539818816764
341	0.27001952317652	0.350090880871809	0.4398153083783524
342	0.26951957444260644	0.3494715984824012	0.4390779572139392
343	0.26902092871049166	0.3488540221638101	0.4383429970622977
344	0.2685228931226968	0.34823736337762057	0.4376093995798979
345	0.26802542214237396	0.34762157029852264	0.4368770971806575
346	0.2675285157695235	0.3470066429265163	0.43614608986457654
347	0.26703217400414514	0.3463925812616015	0.43541637763165497
348	0.266536396846239	0.3457793853037783	0.43468796048189273
349	0.26604118429580487	0.3451670550530465	0.43396083841528993
350	0.265546536352843	0.34455559050940626	0.43323501143184645
351	0.26505245301735336	0.34394499167285775	0.4325104795315623
352	0.26455893428933586	0.3433352585434007	0.4317872427144375
353	0.2640659801687905	0.3427263911210352	0.43106530098047224
354	0.26357359065571734	0.34211838940576106	0.4303446543296662
355	0.2630817657501164	0.34151125339757865	0.4296253027620195
356	0.2625905054519876	0.3409049830964878	0.4289072462775323
357	0.2620998097613309	0.34029957850248843	0.4281904848762045
358	0.26160967867814644	0.33969503961558056	0.427475018558036
359	0.26112011220243414	0.33909136643576443	0.42676084732302677
360	0.260631110334194	0.33848855896303975	0.42604797117117715
361	0.2601426730734261	0.3378866171974066	0.42533639010248675
362	0.25965480042013034	0.33728554113886494	0.42462610411695567
363	0.25916749237430675	0.336685330787415	0.4239171132145841
364	0.25868074893595533	0.3360859861430564	0.4232094173953718
365	0.25819457010507607	0.3354875072057895	0.422503016659319
366	0.257708955881669	0.3348898939756141	0.4217979110064254
367	0.257223906265734	0.3342931464525302	0.42109410043669127
368	0.2567394212572713	0.3336972646365379	0.42039158495011647
369	0.2562555008562807	0.3331022485276371	0.4196903645467011
370	0.2557721450627623	0.33250809812582793	0.4189904392264451
371	0.2552893538767161	0.3319148134311103	0.41829180898934837
372	0.25480712729814203	0.3313223944434842	0.41759447383541115
373	0.2543253253217993	0.33073050037866913	0.4168980704651094
374	0.2538430516582309	0.33013694959435064	0.4162002730974161
375	0.25336014713998756	0.329541354663856	0.41550066870880303
376	0.25287661176706927	0.328943715587185	0.4147992572992706
377	0.25239244553947615	0.3283440323643378	0.4140960388688187
378	0.25190764845720803	0.32774230499531426	0.41339101341744705
379	0.2514222205202651	0.3271385334801145	0.412684180945156
380	0.2509361617286472	0.3265327178187384	0.41197554145194537
381	0.2504494720823544	0.32592485801118615	0.41126509493781516
382	0.2499621515813867	0.32531495405745753	0.4105528414027655
383	0.2494742002257441	0.3247030059575527	0.40983878084679626
384	0.2489856180154265	0.32408901371147153	0.40912291326990735
385	0.24849640495043412	0.32347297731921415	0.40840523867209905
386	0.2480065610307668	0.32285489678078044	0.4076857570533711
387	0.2475160862564246	0.3222347720961705	0.40696446841372375
388	0.24702498062740744	0.32161260326538427	0.4062413727531568
389	0.24653324414371536	0.32098839028842174	0.40551647007167024
390	0.24604087680534842	0.3203621331652831	0.4047897603692642
391	0.2455478786123066	0.319733831895968	0.4040612436459386
392	0.24505424956458977	0.3191034864804767	0.4033309199016935
393	0.24455998966219808	0.3184710969188091	0.40259878913652875
394	0.24406395785304294	0.31783639163831956	0.40186396403560926
395	0.2435620607276972	0.3171983963994974	0.4011232614463443
396	0.24305393197700642	0.31655702402004177	0.4003763965162278
397	0.2425395716009704	0.31591227449995307	0.3996233692452596
398	0.2420189795995894	0.31526414783923107	0.39886417963343995
399	0.2414921559728632	0.3146126440378759	0.3980988276807686
400	0.240959100720792	0.3139577630958873	0.39732731338724575
401	0.24041981384337566	0.3132995050132656	0.3965496367528713
402	0.23987429534061416	0.31263786979001057	0.3957657977776451
403	0.23932254521250756	0.31197285742612224	0.3949757964615675
404	0.23876456345905592	0.31130446792160066	0.39417963280463825
405	0.2382003500802591	0.3106327012764458	0.39337730680685734
406	0.23762990507611728	0.30995755749065784	0.392568818468225
# Eof

==> anc/inclusiveNpart/5023/Xi0_10/Y2SNpart5023Xi10.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9915611193634956	0.9921440300619124	0.9922088100745524
1	0.9926563630273686	0.992225186738725	0.9921772692695411
2	0.9914539342109638	0.9921360877281009	0.9922118967904194
3	0.9879538329142814	0.9918767330300405	0.992312692637187
4	0.9821632263311783	0.9912939096932848	0.9924320566576446
5	0.9741221785924109	0.9895311676433116	0.9923039072081443
6	0.9638369000563245	0.9864557481813209	0.9918869988572994
7	0.9513073907229191	0.9820676513073116	0.9911813316051097
8	0.9366389362678513	0.9767501212683658	0.9900253622128584
9	0.9200404769174855	0.9712637091958598	0.9880985068912025
10	0.9015177089708512	0.9656291498556486	0.9853920256231548
11	0.8810706324279479	0.9598464432477316	0.9819059184087146
12	0.8588966244272137	0.9538941332186727	0.9777157922001829
13	0.8371459929054577	0.9475384675852482	0.9736453403132987
14	0.8164077761018163	0.9407154141351208	0.9699201987381381
15	0.796681974016289	0.9334249728682912	0.9665403674747013
16	0.7779685866488766	0.9256671437847589	0.963505846522988
17	0.7602676139995783	0.9174419268845239	0.9608166358829983
18	0.7435689314456332	0.908749577011825	0.95845802645119
19	0.7275582451739143	0.899598005174245	0.9559734105742298
20	0.7120866813817915	0.8899909586354353	0.9531465036330039
21	0.6971542400692649	0.8799284373953956	0.9499773056275127
22	0.6827609212363345	0.8694104414541258	0.9464658165577562
23	0.6689067248829998	0.8584369708116261	0.9426120364237338
24	0.6555916510092614	0.8470080254678966	0.9384159652254465
25	0.642815699615119	0.8351236054229367	0.9338776029628931
26	0.6305709471555753	0.8227989379026129	0.9289982485854709
27	0.6185807779055368	0.8105656145272703	0.9238232491984573
28	0.6067082574175153	0.7986867917201272	0.9183750532031654
29	0.5949533856915106	0.7871624694811835	0.912653660599595
30	0.583316162727523	0.7759926478104398	0.9066590713877467
31	0.571796588525552	0.7651773267078953	0.9003912855676196
32	0.5603946630855982	0.7547165061735503	0.8938503031392144
33	0.5491103864076612	0.744610186207405	0.8870361241025307
34	0.5379437584917411	0.7348583668094594	0.8799487484575688
35	0.5268947793378379	0.7254610479797131	0.8725881762043285
36	0.515975871879651	0.7164063692836729	0.8649709618834897
37	0.5053597666791448	0.7075294212430508	0.8573272826161621
38	0.4951018488611193	0.6987773265214231	0.849730943457072
39	0.4852021184255739	0.6901500851187895	0.8421819444062195
40	0.4756605753725092	0.6816476970351503	0.834680285463605
41	0.46647721970192496	0.6732701622705054	0.8272259666292279
42	0.45765205141382126	0.6650174808248546	0.8198189879030884
43	0.44918507050819795	0.6568896526981981	0.8124593492851867
44	0.4410762769850551	0.6488866778905358	0.8051470507755227
45	0.4333256708443928	0.6410085564018679	0.7978820923740961
46	0.42593325208621086	0.6332552882321942	0.7906644740809075
47	0.4188990207105095	0.6256268733815147	0.7834941958959566
48	0.41218415648470597	0.6181068545758583	0.7763693920467695
49	0.40564423478993583	0.6106340050949629	0.769283121217943
50	0.39926563385964675	0.6032025501886733	0.7622347287220785
51	0.3930483536938384	0.5958124898569893	0.7552242145591762
52	0.3869923942925109	0.5884638240999113	0.748251578729236
53	0.3810977556556645	0.5811565529174392	0.741316821232258
54	0.3753644377832988	0.5738906763095729	0.7344199420682421
55	0.36979244067541417	0.5666661942763124	0.7275609412371882
56	0.36438176433201036	0.5594831068176578	0.7207398187390966
57	0.35913240875308733	0.552341413933609	0.713956574573967
58	0.3540443739386453	0.545241115624166	0.7072112087417994
59	0.34911765988868415	0.5381822118893288	0.7005037212425941
60	0.34435226660320395	0.5311647027290975	0.6938341120763508
61	0.339746217791407	0.5241920403812512	0.6872025831765851
62	0.33525345827949754	0.5173446752588096	0.6806138403705747
63	0.3308546422851052	0.5106564010933689	0.6740698603723975
64	0.3265497698082299	0.504127217884929	0.6675706431820534
65	0.3223388408488718	0.49775712563348995	0.6611161887995425
66	0.3182218554070308	0.4915461243390518	0.6547064972248646
67	0.3141988134827069	0.48549421400161447	0.6483415684580198
68	0.31026971507590023	0.479601394621178	0.6420214024990083
69	0.30643456018661047	0.47386766619774245	0.6357459993478298
70	0.30269334881483795	0.4682930287313077	0.6295153590044845
71	0.2990460809605827	0.4628774822218738	0.6233294814689723
72	0.29549275662384433	0.45762102666944077	0.6171883667412933
73	0.29203337580462313	0.4525236620740085	0.6110920148214473
74	0.2886679385029191	0.4475853884355772	0.6050404257094344
75	0.2853964447187322	0.44280620575414686	0.5990335994052548
76	0.2822171920987303	0.4381822324670541	0.593073666009143
77	0.2791016207915328	0.43364834880704095	0.5871963615489763
78	0.27603953660677527	0.42918131083998845	0.5814144416888576
79	0.2730309395444577	0.42478111856589684	0.5757279064287871
80	0.2700758296045799	0.4204477719847658	0.5701367557687649
81	0.26717420678714204	0.41618127109659575	0.564640989708791
82	0.2643260710921441	0.41198161590138616	0.5592406082488649
83	0.2615314225195861	0.40784880639913745	0.5539356113889872
84	0.258790261069468	0.40378284258984953	0.5487259991291576
85	0.25610258674178976	0.3997837244735222	0.5436117714693762
86	0.2534683995365514	0.39585145205015576	0.5385929284096431
87	0.25088769945375305	0.3919860253197501	0.5336694699499581
88	0.2483604864933945	0.38818744428230506	0.5288413960903212
89	0.2458867606554759	0.38445570893782083	0.5241087068307325
90	0.24346652193999724	0.3807908192862974	0.5194714021711921
91	0.24109977034695843	0.3771927753277346	0.5149294821116999
92	0.2387865058763596	0.3736615770621326	0.5104829466522558
93	0.23652672852820059	0.37019722448949133	0.5061317957928599
94	0.23432043830248156	0.3667997176098109	0.5018760295335122
95	0.2321676351992024	0.3634690564230912	0.49771564787421263
96	0.23006831921836313	0.3602052409293321	0.49365065081496123
97	0.2280224903599638	0.35700827112853384	0.48968103835575816
98	0.2260301486240044	0.35387814702069637	0.4858068104966032
99	0.2240912940104848	0.3508148686058196	0.48202796723749625
100	0.22220592651940516	0.34781843588390354	0.47834450857843774
101	0.22037404615076545	0.34488884885494825	0.47475643451942723
102	0.21858429595254247	0.34201473666251553	0.4712421812073583
103	0.21681476223453575	0.339174158787283	0.4677601403308152
104	0.21506489403686221	0.3363665635948232	0.4643092657624607
105	0.21333469135952216	0.3335919510851359	0.4608895575022944
106	0.2116241542025154	0.3308503212582211	0.4575010155503169
107	0.20993328256584204	0.328141674114079	0.45414363990652773
108	0.20826207644950204	0.32546600965270944	0.4508174305709271
109	0.20661053585349543	0.3228233278741125	0.44752238754351514
110	0.2049786607778221	0.3202136287782881	0.44425851082429146
111	0.20336645122248215	0.3176369123652363	0.4410258004132565
112	0.2017739071874756	0.31509317863495706	0.4378242563104099
113	0.2002010286728024	0.31258242758745036	0.43465387851575177
114	0.19864781567846254	0.3101046592227163	0.43151466702928215
115	0.19711426820445607	0.3076598735407548	0.42840662185100115
116	0.1956003862507829	0.30524807054156583	0.4253297429809085
117	0.19410616981744316	0.3028692502251495	0.42228403041900453
118	0.19263161890443675	0.3005234125915057	0.419269484165289
119	0.1911767335117637	0.2982105576406346	0.4162861042197619
120	0.18974151363942401	0.295930685372536	0.4133338905824234
121	0.1883259592874177	0.29368379578721	0.4104128432532734
122	0.18693007045574472	0.2914698888846565	0.4075229622323119
123	0.18555384714440512	0.28928896466487564	0.40466424751953883
124	0.18419728935339888	0.2871410231278674	0.4018366991149543
125	0.182860397082726	0.2850260642736316	0.39904031701855824
126	0.18154317033238648	0.2829440881021685	0.3962751012303508
127	0.18024560910238033	0.28089509461347795	0.3935410517503318
128	0.1789677133927075	0.27887908380756	0.39083816857850134
129	0.17770948320336807	0.27689605568441455	0.38816645171485925
130	0.17647091853436198	0.2749460102440418	0.3855259011594058
131	0.17525201938568927	0.2730289474864416	0.3829165169121408
132	0.1740527857573499	0.2711448674116139	0.38033829897306437
133	0.17287321764934394	0.26929377001955884	0.37779124734217645
134	0.17171331506167128	0.2674756553102764	0.3752753620194771
135	0.170573077994332	0.26569052328376647	0.372790643004966
136	0.16945250644732607	0.2639383739400291	0.3703370902986436
137	0.16835160042065356	0.26221920727906445	0.3679147039005097
138	0.16727035991431433	0.26053302330087225	0.3655234838105642
139	0.16620738656946846	0.2588771513371017	0.3631622113429846
140	0.16515567781748336	0.25723821746835074	0.36082478367861565
141	0.16411427081898006	0.25561438280707255	0.35851036169185724
142	0.16308316557395838	0.2540056473532671	0.3562189453827093
143	0.1620623620824184	0.2524120111069345	0.353950534751172
144	0.16105186034436017	0.2508334740680746	0.3517051297972452
145	0.1600516603597836	0.24927003623668753	0.3494827305209289
146	0.15906176212868875	0.24772169761277332	0.3472833369222233
147	0.15808216565107558	0.24618845819633184	0.34510694900112815
148	0.15711287092694412	0.2446703179873632	0.3429535667576435
149	0.15615387795629437	0.24316727698586735	0.34082319019176943
150	0.15520518673912634	0.2416793351918442	0.3387158193035058
151	0.15426679727544002	0.240206492605294	0.33663145409285283
152	0.15333870956523538	0.2387487492262165	0.33457009455981035
153	0.15242092360851245	0.23730610505461178	0.3325317407043784
154	0.15151343940527123	0.2358785600904799	0.33051639252655707
155	0.1506162569555117	0.23446611433382078	0.32852405002634627
156	0.14972937625923388	0.23306876778463448	0.326554713203746
157	0.14885279731643775	0.2316865204429209	0.3246083820587562
158	0.14798652012712338	0.23031937230868021	0.3226850565913769
159	0.14713054469129067	0.22896732338191222	0.3207847368016083
160	0.14628487100893964	0.22763037366261707	0.3189074226894501
161	0.14544949908007032	0.22630852315079472	0.3170531142549025
162	0.14462442890468272	0.22500177184644518	0.3152218114979654
163	0.14380966048277682	0.22371011974956845	0.31341351441863896
164	0.14300519381435264	0.2224335668601644	0.31162822301692295
165	0.1422110288994102	0.22117211317823332	0.3098659372928176
166	0.14142716573794942	0.21992575870377493	0.3081266572463227
167	0.14065360432997032	0.21869450343678928	0.3064103828774384
168	0.13989034467547298	0.21747834737727656	0.30471711418616454
169	0.13913738677445728	0.21627729052523656	0.3030468511725013
170	0.13839473062692334	0.2150913328806693	0.3013995938364486
171	0.13766237623287103	0.2139204744435749	0.2997753421780064
172	0.13694032359230052	0.21276471521395332	0.2981740961971748
173	0.1362285727052116	0.21162405519180444	0.2965958558939536
174	0.13552712357160449	0.21049849437712845	0.2950406212683431
175	0.134835976191479	0.20938803276992518	0.29350839232034304
176	0.13415513056483527	0.20829267037019475	0.2919991690499536
177	0.13348458669167323	0.20721240717793712	0.2905129514571747
178	0.13282434457199285	0.20614724319315225	0.28904973954200625
179	0.13217440420579427	0.2050971784158402	0.2876095333044484
180	0.13153227312098983	0.2040597211382205	0.2861871342808752
181	0.13089460837842107	0.2030315294462343	0.28477557021763283
182	0.13026139257576483	0.20201258594289476	0.28337480481929234
183	0.12963262571302114	0.20100289062820198	0.2819848380858536
184	0.12900830779019	0.20000244350215587	0.2806056700173167
185	0.1283884388072714	0.1990112445647564	0.2792373006136815
186	0.12777301876426536	0.19802929381600373	0.27787972987494824
187	0.12716204766117184	0.19705659125589764	0.2765329578011166
188	0.1265555254979909	0.19609313688443833	0.275196984392187
189	0.12595345227472246	0.19513893070162566	0.27387180964815905
190	0.12535582799136663	0.19419397270745978	0.272557433569033
191	0.1247626526479233	0.19325826290194048	0.27125385615480874
192	0.12417392624439255	0.192331801285068	0.2699610774054863
193	0.12358964878077429	0.19141458785684212	0.26867909732106554
194	0.1230098202570686	0.19050662261726298	0.2674079159015468
195	0.12243444067327547	0.18960790556633056	0.2661475331469298
196	0.12186351002939486	0.1887184367040448	0.26489794905721453
197	0.12129702832542683	0.18783821603040574	0.26365916363240105
198	0.12073499556137131	0.18696724354541341	0.2624311768724895
199	0.12017741173722839	0.18610551924906776	0.26121398877747976
200	0.11962427685299795	0.18525304314136878	0.2600075993473717
201	0.11907559090868008	0.18440981522231653	0.2588120085821656
202	0.11853135390427477	0.18357583549191098	0.2576272164818612
203	0.11799156583978199	0.18275110395015212	0.2564532230464587
204	0.11745622671520176	0.1819356205970399	0.25529002827595787
205	0.11692533653053407	0.18112938543257445	0.25413763217035895
206	0.11639889528577894	0.1803323984567557	0.2529960347296618
207	0.11587690298093632	0.17954465966958363	0.25186523595386656
208	0.11535935961600627	0.17876616907105822	0.25074523584297304
209	0.11484626519098878	0.17799692666117958	0.24963603439698134
210	0.11433761970588383	0.17723693243994765	0.24853763161589146
211	0.11383342316069141	0.1764861864073623	0.24745002749970335
212	0.11333367555541156	0.1757446885634237	0.24637322204841705
213	0.11283837689004424	0.17501243890813187	0.24530721526203264
214	0.11234752716458946	0.17428943744148667	0.24425200714054998
215	0.11186112637904722	0.17357568416348815	0.24320759768396916
216	0.11137917453341753	0.17287117907413638	0.2421739868922901
217	0.1109016716277004	0.17217592217343128	0.2411511747655129
218	0.11042861766189582	0.1714899134613729	0.24013916130363752
219	0.10996001263600376	0.1708131529379612	0.23913794650666395
220	0.10949585655002426	0.17014564060319617	0.23814753037459213
221	0.10903614940395727	0.16948737645707787	0.2371679129074221
222	0.10858070863744997	0.16883775400342016	0.23619872539024803
223	0.10812800160594592	0.168191681539324	0.23523687235965457
224	0.10767768281029887	0.16754801125853708	0.23428165601525316
225	0.10722975225050888	0.16690674316105936	0.23333307635704384
226	0.10678420992657589	0.16626787724689085	0.23239113338502645
227	0.1063410558384999	0.16563141351603144	0.23145582709920115
228	0.10590028998628097	0.1649973519684814	0.23052715749956787
229	0.10546191236991902	0.16436569260424044	0.2296051245861266
230	0.10502592298941409	0.16373643542330865	0.22868972835887733
231	0.10459232184476622	0.16310958042568613	0.22778096881782012
232	0.10416110893597536	0.1624851276113728	0.22687884596295488
233	0.10373228426304149	0.16186307698036864	0.22598335979428175
234	0.10330584782596462	0.16124342853267362	0.2250945103118005
235	0.10288179962474486	0.1606261822682879	0.2242122975155114
236	0.10246013965938203	0.16001133818721133	0.22333672140541427
237	0.10204086792987627	0.15939889628944395	0.22246778198150918
238	0.1016239844362275	0.1587888565749858	0.22160547924379614
239	0.10120948917843575	0.1581812190438368	0.22074981319227507
240	0.10079738215650104	0.157575983695997	0.21990078382694608
241	0.10038766337042335	0.15697315053146643	0.2190583911478091
242	0.09998033282020267	0.15637271955024498	0.21822263515486412
243	0.099575390505839	0.15577469075233283	0.21739351584811112
244	0.09917283642733238	0.15517906413772986	0.2165710332275502
245	0.09877267058468275	0.15458583970643602	0.2157551872931813
246	0.09837489297789015	0.15399501745845146	0.21494597804500443
247	0.09797950360695458	0.15340659739377602	0.21414340548301958
248	0.09758650247187602	0.15282057951240982	0.21334746960722675
249	0.09719588957265447	0.1522369638143528	0.21255817041762592
250	0.09680766490928998	0.15165575029960499	0.21177550791421715
251	0.09642182848178245	0.15107693896816637	0.21099948209700037
252	0.09603838029013197	0.15050052982003692	0.2102300929659756
253	0.09565732033433852	0.14992652285521668	0.2094673405211429
254	0.09527864861440208	0.14935491807370568	0.2087112247625022
255	0.09490236513032264	0.14878571547550387	0.2079617456900536
256	0.09452846988210024	0.1482189150606112	0.20721890330379694
257	0.09415696286973485	0.14765451682902775	0.20648269760373225
258	0.0937878440932265	0.1470925207807535	0.2057531285898597
259	0.09342111355257518	0.14653292691578845	0.2050301962621791
260	0.09305677124778082	0.1459757352341326	0.20431390062069052
261	0.09269481717884352	0.14542094573578593	0.203604241665394
262	0.09233525134576326	0.14486855842074847	0.2029012193962895
263	0.09197807374853997	0.14431857328902017	0.202204833813377
264	0.09162328438717374	0.14377099034060112	0.20151508491665657
265	0.09127085438691426	0.14322607723300698	0.20083106677725304
266	0.09092069866533807	0.1426846226466562	0.20015010998249477
267	0.09057281166867806	0.14214667806277345	0.19947204028609586
268	0.0902271933969342	0.14161224348135878	0.19879685768805644
269	0.08988384385010655	0.14108131890241216	0.19812456218837643
270	0.08954276302819508	0.14055390432593362	0.1974551537870559
271	0.08920395093119976	0.14002999975192304	0.19678863248409473
272	0.08886740755912065	0.13950960518038055	0.196124998279493
273	0.08853313291195769	0.13899272061130616	0.19546425117325072
274	0.0882011269897109	0.13847934604469972	0.19480639116536785
275	0.08787138979238035	0.13796948148056143	0.19415141825584448
276	0.08754392131996591	0.13746312691889112	0.19349933244468043
277	0.08721872157246767	0.13696028235968888	0.19285013373187587
278	0.08689579054988561	0.13646094780295465	0.1922038221174307
279	0.08657512825221972	0.1359651232486885	0.19156039760134497
280	0.08625673467947001	0.1354728086968904	0.1909198601836187
281	0.08594060983163648	0.13498400414756037	0.19028220986425187
282	0.08562675370871914	0.13449870960069837	0.18964744664324446
283	0.08531516631071796	0.13401692505630444	0.18901557052059645
284	0.08500584763763294	0.13353865051437847	0.18838658149630788
285	0.08469879768946414	0.13306388597492066	0.18776047957037878
286	0.08439401646621149	0.13259263143793085	0.18713726474280903
287	0.08409150396787503	0.1321248869034091	0.18651693701359878
288	0.08379126019445475	0.13166065237135538	0.18589949638274794
289	0.08349328514595063	0.13119992784176968	0.18528494285025648
290	0.0831975788223627	0.1307427133146521	0.1846732764161245
291	0.08290414122369093	0.13028900879000252	0.18406449708035197
292	0.08261297234993537	0.129838814267821	0.18345860484293888
293	0.08232407220109594	0.12939212974810754	0.18285559970388515
294	0.08203744077717273	0.1289489552308621	0.18225548166319092
295	0.08175307807816569	0.12850929071608475	0.18165825072085606
296	0.08147098410407481	0.12807313620377542	0.18106390687688065
297	0.08119115885490014	0.12764049169393413	0.18047245013126467
298	0.08091360233064161	0.12721135718656093	0.17988388048400814
299	0.08063831453129928	0.12678573268165572	0.17929819793511104
300	0.08036529545687311	0.12636361817921862	0.17871540248457332
301	0.08009454510736315	0.12594501367924954	0.1781354941323951
302	0.07982606348276933	0.1255299191817485	0.17755847287857626
303	0.07955985058309172	0.12511833468671552	0.17698433872311684
304	0.07929590640833027	0.12471026019415056	0.17641309166601687
305	0.07903423095848498	0.12430569570405368	0.17584473170727635
306	0.07877433690668073	0.12390411341948074	0.1752791437471936
307	0.078514693162539	0.12350385510062574	0.17471596616391957
308	0.07825518825461616	0.12310480001889709	0.17415517262947894
309	0.07799582218291222	0.12270694817429474	0.1735967631438717
310	0.07773659494742718	0.12231029956681871	0.173040737707098
311	0.07747750654816106	0.12191485419646902	0.17248709631915768
312	0.07721855698511382	0.12152061206324566	0.17193583898005083
313	0.07695974625828547	0.12112757316714862	0.1713869656897774
314	0.07670107436767602	0.12073573750817791	0.17084047644833739
315	0.0764425413132855	0.12034510508633353	0.17029637125573083
316	0.07618414709511384	0.11995567590161546	0.1697546501119577
317	0.0759258917131611	0.11956744995402376	0.16921531301701806
318	0.07566777516742726	0.11918042724355835	0.16867835997091177
319	0.07540979745791232	0.11879460777021926	0.16814379097363902
320	0.07515195858461628	0.11840999153400655	0.16761160602519967
321	0.07489425854753912	0.11802657853492013	0.16708180512559373
322	0.07463669734668088	0.11764436877296001	0.16655438827482125
323	0.07437927498204153	0.11726336224812624	0.16602935547288217
324	0.07412199145362108	0.1168835589604188	0.16550670671977658
325	0.07386484676141952	0.11650495890983768	0.1649864420155044
326	0.07360784090543687	0.11612756209638292	0.16446856136006566
327	0.07335097388567313	0.11575136852005445	0.16395306475346036
328	0.07309424570212826	0.11537637818085232	0.16343995219568852
329	0.07283765635480233	0.11500259107877653	0.1629292236867501
330	0.07258120584369526	0.11463000721382703	0.1624208792266451
331	0.07232489416880712	0.11425862658600389	0.16191491881537357
332	0.07206872133013784	0.11388844919530706	0.16141134245293545
333	0.0718126873276875	0.11351947504173655	0.1609101501393308
334	0.07155679216145604	0.11315170412529238	0.16041134187455958
335	0.07130103583144348	0.11278513644597457	0.15991491765862179
336	0.07104541833764984	0.11241977200378304	0.15942087749151745
337	0.07078993968007505	0.11205561079871784	0.15892922137324653
338	0.0705345998587192	0.11169265283077898	0.15843994930380906
339	0.07027939887358223	0.11133089809996645	0.157953061283205
340	0.07002433672466417	0.11097034660628025	0.15746855731143442
341	0.06976941341196499	0.11061099834972034	0.1569864373884972
342	0.06951462893548474	0.1102528533302868	0.15650670151439355
343	0.06926004273297609	0.10989583404303808	0.1560287708330455
344	0.06900583062921246	0.10953971121805481	0.15555093301122927
345	0.06875200417997003	0.10918446978697194	0.15507307550883448
346	0.06849856338524876	0.10883010974978949	0.154595198325861
347	0.06824550824504867	0.10847663110650739	0.1541173014623089
348	0.06799283875936978	0.10812403385712573	0.1536393849181782
349	0.06774055492821204	0.10777231800164447	0.15316144869346884
350	0.06748865675157552	0.10742148354006362	0.15268349278818083
351	0.06723714422946016	0.10707153047238316	0.15220551720231423
352	0.06698601736186598	0.1067224587986031	0.151727521935869
353	0.06673527614879299	0.10637426851872347	0.15124950698884512
354	0.06648492059024114	0.10602695963274421	0.15077147236124253
355	0.0662349506862105	0.10568053214066535	0.15029341805306143
356	0.06598536643670105	0.10533498604248692	0.14981534406430164
357	0.06573616784171277	0.10499032133820886	0.14933725039496323
358	0.06548735490124567	0.10464653802783125	0.1488591370450462
359	0.06523892761529974	0.104303636111354	0.1483810040145505
360	0.06499088598387501	0.10396161558877719	0.14790285130347622
361	0.06474323000697144	0.10362047646010078	0.14742467891182326
362	0.06449595968458906	0.10328021872532474	0.1469464868395917
363	0.06424907501672787	0.10294084238444914	0.1464682750867815
364	0.06400257600338785	0.10260234743747391	0.1459900436533927
365	0.06375646264456902	0.10226473388439913	0.1455117925394252
366	0.06351073494027135	0.10192800172522472	0.14503352174487907
367	0.06326539289049486	0.10159215095995068	0.14455523126975434
368	0.06302043649523957	0.10125718158857706	0.144076921114051
369	0.06277586575450544	0.1009230936111039	0.14359859127776897
370	0.0625316806682925	0.10058988702753109	0.14312024176090835
371	0.06228788123660075	0.1002575618378587	0.14264187256346905
372	0.06204446745943017	0.0999261180420867	0.1421634836854512
373	0.06180130715441094	0.09959501853035722	0.14168503920359535
374	0.061557554112760156	0.09926082481779787	0.1412063091433775
375	0.061313058060598766	0.0989229262815099	0.14072725266480116
376	0.06106781899792673	0.09858132292149327	0.1402478697678662
377	0.060821836924744105	0.09823601473774801	0.13976816045257281
378	0.06057511184105082	0.09788700173027404	0.13928812471892082
379	0.06032764374684692	0.09753428389907146	0.13880776256691035
380	0.060079432642132405	0.09717786124414021	0.1383270739965413
381	0.05983047852690727	0.09681773376548031	0.13784605900781371
382	0.0595807814011715	0.09645390146309177	0.1373647176007276
383	0.05933034126492512	0.09608636433697458	0.13688304977528298
384	0.05907915811816809	0.0957151223871287	0.1364010555314798
385	0.05882723196090046	0.0953401756135542	0.13591873486931808
386	0.058574562793122203	0.09496152401625105	0.13543608778879782
387	0.058321150614833325	0.09457916759521923	0.13495311428991907
388	0.0580669954260338	0.09419310635045876	0.1344698143726817
389	0.057812097226723674	0.09380334028196965	0.13398618803708587
390	0.05755645601690292	0.09340986938975188	0.13350223528313152
391	0.057300071796571525	0.09301269367380545	0.13301795611081854
392	0.05704294456572952	0.09261181313413036	0.13253335052014711
393	0.056785074324376884	0.09220722777072664	0.1320484185111171
394	0.056526050047062626	0.09179896125497454	0.13156166068637895
395	0.05626439722138465	0.09138709850556642	0.13106769810897784
396	0.05599998389685008	0.09097164712166747	0.13056604943105868
397	0.05573281007345895	0.09055260710327769	0.13005671465262147
398	0.05546287575121126	0.09012997845039707	0.12953969377366623
399	0.05519018093010701	0.0897037611630256	0.12901498679419293
400	0.05491472561014618	0.08927395524116327	0.1284825937142016
401	0.054636509791328815	0.08884056068481012	0.12794251453369226
402	0.05435553347365486	0.08840357749396613	0.12739474925266484
403	0.054071796657124346	0.0879630056686313	0.12683929787111933
404	0.05378529934173728	0.08751884520880562	0.12627616038905587
405	0.05349604152749362	0.08707109611448911	0.12570533680647433
406	0.05320402321439343	0.08661975838568177	0.12512682712337475
# Eof

==> anc/inclusiveNpart/5023/Xi0_10/Y3SNpart5023Xi10.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9863050387014405	0.9917037127088835	0.9928757918719379
1	0.9972431314369727	0.9932497577890909	0.9923827763717056
2	0.9852345909308362	0.991552410233271	0.9929240404428592
3	0.9502794171830309	0.9866116700414242	0.9944995840853981
4	0.8955568466211152	0.976913910803249	0.9963653675438413
5	0.8388385966679708	0.9539980628686502	0.994362258716155
6	0.7828794689760215	0.9165525721486942	0.9878455487250439
7	0.7276794635452666	0.8645774386433807	0.9768152375705071
8	0.6749574791073675	0.804755405110687	0.9601038405238125
9	0.628124683305533	0.7503484255238246	0.9353944752362555
10	0.5872740741769144	0.7017180580990112	0.9026239769697545
11	0.5524056517215115	0.6588643028362466	0.8617923457243083
12	0.5232669954940299	0.6216187841130212	0.8137337346668831
13	0.4971081330750382	0.5881471484661407	0.767535752370782
14	0.47317575891053354	0.5579469077098825	0.7256877859885821
15	0.45146987300051594	0.5310180618442464	0.6881898355202838
16	0.43199047534498525	0.5073606108692323	0.655041900965887
17	0.4147375659439414	0.48697455478484036	0.6262439823253916
18	0.3996778786131846	0.4698032113835483	0.6017294017753377
19	0.3857787471362444	0.45408702205679574	0.5794283115910615
20	0.3725510211064851	0.43899252406981953	0.5583602721687047
21	0.35999470052390686	0.4245197174226198	0.5385252835082673
22	0.34810978538850956	0.4106686021151964	0.5199233456097496
23	0.33689627570029307	0.3974391781475493	0.5025544584731512
24	0.3263541714592576	0.3848314455196786	0.4864186220984724
25	0.3164834726654031	0.3728454042315842	0.47151583648571294
26	0.3072781364914602	0.36147941116252197	0.45783267569343133
27	0.2985272042002395	0.35067610397830795	0.4449004320247365
28	0.2901262438469912	0.34040708631956856	0.4324870787953688
29	0.28207525543171535	0.3306723581863037	0.42059261600532843
30	0.27437423895441193	0.32147191957851357	0.4092170436546154
31	0.2670231944150808	0.31280577049619795	0.3983603617432297
32	0.2600221218137222	0.3046739109393569	0.3880225702711712
33	0.2533710211503359	0.2970763409079905	0.37820366923844007
34	0.24706989242492206	0.2900130604020987	0.36890365864503627
35	0.24111873563748054	0.2834840694216815	0.36012253849095965
36	0.2355098406693565	0.2774688625354646	0.3518494309942525
37	0.23013600473252224	0.27168232877425424	0.34393308964294417
38	0.22496285383012216	0.26603304884067147	0.3363250180572059
39	0.21999038796215625	0.26052102273471633	0.32902521623703773
40	0.21521860712862456	0.25514625045638883	0.32203368418243955
41	0.21064751132952708	0.24990873200568903	0.31535042189341145
42	0.20627710056486376	0.2448084673826168	0.3089754293699535
43	0.20210737483463465	0.23984545658717224	0.3029087066120655
44	0.1981383341388397	0.23501969961935526	0.29715025361974756
45	0.19436997847747897	0.23033119647916594	0.29170007039299983
46	0.19080230785055247	0.22577994716660427	0.2865581569318221
47	0.1874353222580601	0.22136595168167017	0.2817245132362144
48	0.1842446578345786	0.21709261081854508	0.27714952685635796
49	0.18113967261987934	0.2129725767014125	0.2726486224128877
50	0.17811181749240806	0.20900704264678166	0.2682043912205746
51	0.17516109245216469	0.2051960086546525	0.26381683327941907
52	0.17228749749914926	0.20153947472502504	0.25948594858942076
53	0.1694910326333618	0.19803744085789937	0.25521173715058
54	0.16677169785480225	0.19468990705327535	0.25099419896289654
55	0.16412949316347064	0.19149687331115312	0.24683333402637048
56	0.16156441855936693	0.18845833963153255	0.24272914234100185
57	0.15907647404249123	0.18557430601441371	0.23868162390679057
58	0.15666565961284346	0.18284477245979658	0.23469077872373667
59	0.15433197527042355	0.18026973896768117	0.23075660679184012
60	0.15207542101523167	0.1778492055380675	0.22687910811110099
61	0.14989529965456505	0.1755796174223132	0.22306068717462624
62	0.1477753639179667	0.17337813531016438	0.2193573779163256
63	0.14570878903131318	0.1712099619978373	0.21579271776318998
64	0.14369557499460445	0.16907509748533203	0.2123667067152193
65	0.14173572180784055	0.16697354177264856	0.20907934477241347
66	0.1398292294710215	0.16490529485978683	0.20593063193477265
67	0.1379760979841472	0.16287035674674694	0.2029205682022967
68	0.13617632734721777	0.16086872743352879	0.2000491535749857
69	0.13442991756023315	0.15890040692013244	0.19731638805283963
70	0.13273686862319334	0.15696539520655783	0.19472227163585848
71	0.13109718053609837	0.1550636922928051	0.1922668043240423
72	0.12951085329894818	0.15319529817887406	0.189949986117391
73	0.12797788691174283	0.15136021286476484	0.18777181701590462
74	0.12649828137448232	0.14955843635047744	0.18573229701958321
75	0.12507203668716663	0.1477899686360118	0.18383142612842673
76	0.12369778391445825	0.1460547564877333	0.18206396055258245
77	0.12235255685477553	0.1443519068215418	0.18034192686371575
78	0.12102815792236235	0.14268110085884123	0.17863392371230563
79	0.11972458711721876	0.14104233859963158	0.1769399510983522
80	0.11844184443934473	0.13943562004391286	0.1752600090218554
81	0.11717992988874026	0.137860945191685	0.1735940974828152
82	0.11593884346540531	0.13631831404294806	0.17194221648123165
83	0.11471858516933994	0.13480772659770207	0.1703043660171047
84	0.11351915500054417	0.13332918285594697	0.16868054609043442
85	0.11234055295901789	0.1318826828176827	0.16707075670122074
86	0.1111827790447612	0.1304682264829094	0.16547499784946368
87	0.11004583325777408	0.129085813851627	0.1638932695351633
88	0.10892971559805652	0.12773544492383554	0.16232557175831952
89	0.10783442606560849	0.12641711969953495	0.1607719045189324
90	0.10675996466043006	0.12513083817872533	0.1592322678170019
91	0.10570633138252115	0.12387660036140656	0.157706661652528
92	0.10467352623188184	0.12265440624757873	0.15619508602551077
93	0.10366154920851203	0.1214642558372418	0.15469754093595017
94	0.10267040031241183	0.12030614913039578	0.1532140263838462
95	0.10170007954358116	0.11918008612704067	0.15174454236919882
96	0.10075058690202006	0.11808606682717646	0.15028908889200815
97	0.09982192238772852	0.11702409123080316	0.14884766595227406
98	0.09891408600070654	0.11599415933792077	0.1474202735499966
99	0.0980270777409541	0.11499627114852928	0.14600691168517577
100	0.09716089760847124	0.11403042666262872	0.1446075803578116
101	0.09631554560325795	0.11309662588021906	0.143222279567904
102	0.09548740804606715	0.11218722433281475	0.14185322997122324
103	0.09466951219920103	0.11128747171471765	0.14050471641131607
104	0.09386168275221621	0.11039699716978144	0.13917684661886942
105	0.09306391970511271	0.10951580069800612	0.13786962059388336
106	0.09227622305789053	0.10864388229939176	0.13658303833635788
107	0.09149859281054967	0.10778124197393828	0.13531709984629295
108	0.09073102896309013	0.10692787972164572	0.13407180512368855
109	0.08997353151551188	0.1060837955425141	0.1328471541685447
110	0.08922610046781494	0.10524898943654333	0.13164314698086144
111	0.08848873581999935	0.10442346140373351	0.1304597835606387
112	0.08776143757206506	0.1036072114440846	0.12929706390787657
113	0.08704420572401207	0.1028002395575966	0.12815498802257494
114	0.08633704027584041	0.10200254574426948	0.1270335559047339
115	0.08563994122755007	0.10121413000410331	0.1259327675543534
116	0.08495290857914103	0.10043499233709802	0.12485262297143344
117	0.08427594233061331	0.09966513274325367	0.12379312215597409
118	0.0836090424819669	0.09890455122257022	0.12275426510797527
119	0.08295220903320182	0.09815324777504769	0.12173605182743699
120	0.08230544198431805	0.09741122240068607	0.12073848231435931
121	0.0816687413353156	0.09667847509948535	0.11976155656874214
122	0.08104210708619447	0.09595500587144556	0.11880527459058557
123	0.08042553923695461	0.09524081471656666	0.11786963637988951
124	0.07981903778759611	0.09453590163484868	0.11695464193665403
125	0.0792226027381189	0.09384026662629161	0.1160602912608791
126	0.07863623408852302	0.09315390969089547	0.11518658435256475
127	0.07805993183880844	0.0924768308286602	0.11433352121171092
128	0.0774936959889752	0.09180903003958588	0.11350110183831767
129	0.07693752653902325	0.09115050732367247	0.11268932623238498
130	0.07639142348895261	0.09050126268091993	0.11189819439391285
131	0.0758553868387633	0.08986129611132834	0.11112770632290125
132	0.07532941658845532	0.08923060761489765	0.11037786201935024
133	0.07481351273802864	0.08860919719162788	0.10964866148325977
134	0.07430767528748328	0.08799706484151902	0.10894010471462987
135	0.07381190423681921	0.08739421056457106	0.10825219171346048
136	0.07332619958603649	0.08680063436078403	0.1075849224797517
137	0.07285056133513507	0.0862163362301579	0.10693829701350346
138	0.07238498948411495	0.08564131617269267	0.10631231531471577
139	0.07192853160199515	0.08507499665322815	0.10570437006558644
140	0.07147641819533697	0.08451448554602292	0.10510140458757614
141	0.07102799346819727	0.08395938518949028	0.10450162361313134
142	0.07058325742057603	0.08340969558363023	0.10390502714225197
143	0.07014221005247326	0.0828654167284428	0.10331161517493807
144	0.06970485136388893	0.08232654862392799	0.10272138771118966
145	0.06927118135482307	0.08179309127008574	0.10213434475100669
146	0.0688412000252757	0.08126504466691611	0.10155048629438922
147	0.06841490737524679	0.08074240881441909	0.1009698123413372
148	0.06799230340473635	0.08022518371259468	0.10039232289185065
149	0.06757338811374436	0.07971336936144285	0.09981801794592957
150	0.06715816150227084	0.07920696576096364	0.09924689750357396
151	0.0667466235703158	0.07870597291115705	0.09867896156478381
152	0.06633877431787921	0.07821039081202304	0.09811421012955913
153	0.0659346137449611	0.07772021946356164	0.09755264319789991
154	0.06553414185156144	0.07723545886577285	0.09699426076980619
155	0.06513735863768026	0.07675610901865665	0.09643906284527794
156	0.06474426410331754	0.07628216992221307	0.09588704942431514
157	0.0643548582484733	0.07581364157644208	0.0953382205069178
158	0.0639691410731475	0.07535052398134368	0.09479257609308595
159	0.06358711257734019	0.0748928171369179	0.09425011618281955
160	0.06320877276105133	0.07444052104316472	0.0937108407761186
161	0.06283412162428095	0.07399363570008415	0.09317474987298316
162	0.06246315916702902	0.07355216110767618	0.09264184347341317
163	0.06209588538929557	0.07311609726594082	0.09211212157740865
164	0.06173230029108059	0.07268544417487804	0.09158558418496962
165	0.061372403872384074	0.07226020183448789	0.09106223129609606
166	0.06101619613320602	0.07184037024477034	0.09054206291078794
167	0.06066367707354642	0.07142594940572537	0.09002507902904529
168	0.0603148466934053	0.07101693931735303	0.08951127965086811
169	0.059969704992782646	0.07061333997965329	0.0890006647762564
170	0.05962825197167846	0.07021515139262614	0.08849323440521017
171	0.05929048763009274	0.0698223735562716	0.0879889885377294
172	0.05895641196802548	0.06943500647058967	0.08748792717381411
173	0.05862602498547668	0.06905305013558033	0.08699005031346427
174	0.05829932668244636	0.06867650455124362	0.08649535795667992
175	0.0579763170589345	0.06830536971757949	0.08600385010346102
176	0.057656996114941114	0.06793964563458796	0.08551552675380761
177	0.05734136385046618	0.06757933230226906	0.08503038790771966
178	0.05702942026550972	0.06722442972062273	0.08454843356519717
179	0.05672116536007173	0.06687493788964902	0.08406966372624014
180	0.0564161066111204	0.06652981228594115	0.08359504409448815
181	0.05611358343973179	0.06618765197978925	0.08312586988545365
182	0.0558135924071332	0.0658484496783799	0.08266214784163414
183	0.05551613351332465	0.06551220538171312	0.08220387796302962
184	0.05522120675830613	0.06517891908978889	0.08175106024964007
185	0.05492881214207765	0.06484859080260723	0.0813036947014655
186	0.05463894966463918	0.06452122052016812	0.08086178131850592
187	0.05435161932599074	0.06419680824247156	0.08042532010076131
188	0.05406682112613234	0.06387535396951757	0.07999431104823172
189	0.05378455506506397	0.06355685770130615	0.0795687541609171
190	0.053504821142785645	0.06324131943783728	0.07914864943881744
191	0.053227619359297325	0.06292873917911099	0.07873399688193279
192	0.05295294971459906	0.06261911692512726	0.07832479649026314
193	0.05268081220869081	0.06231245267588606	0.07792104826380841
194	0.052411206841572605	0.06200874643138744	0.07752275220256874
195	0.05214413361324442	0.06170799819163139	0.07712990830654401
196	0.05187959252370626	0.061410207956617884	0.07674251657573425
197	0.05161758357295815	0.061115375726346954	0.07636057701013951
198	0.051358106761000055	0.06082350150081857	0.07598408960975975
199	0.051101162087832	0.060534585280032756	0.07561305437459495
200	0.05084674955345397	0.0602486270639895	0.07524747130464515
201	0.05059486915786597	0.059965626852688796	0.07488734039991032
202	0.050345520901068	0.05968558464613067	0.0745326616603905
203	0.05009870478306007	0.05940850044431509	0.07418343508608564
204	0.04985442080384217	0.059134374247242064	0.07383966067699578
205	0.04961266896341429	0.05886320605491162	0.07350133843312089
206	0.04937344926177645	0.05859499586732373	0.07316846835446102
207	0.04913676169892864	0.058329743684478394	0.07284105044101608
208	0.04890260627487085	0.058067449506375615	0.07251908469278615
209	0.04867098298960311	0.057808113333015415	0.07220257110977121
210	0.04844189184312539	0.05755173516439775	0.07189150969197125
211	0.048215332835437705	0.05729831500052267	0.07158590043938627
212	0.047991305966540034	0.05704785284139015	0.07128574335201628
213	0.04776981123643241	0.05680034868700018	0.07099103842986128
214	0.047550848645114815	0.05655580253735276	0.07070178567292124
215	0.047334418192587255	0.056314214392447916	0.0704179850811962
216	0.047120519878849715	0.056075584252285635	0.07013963665468614
217	0.046909153703902216	0.0558399121168659	0.06986674039339105
218	0.04670031966774475	0.055607197986188746	0.06959929629731099
219	0.04649401777037731	0.05537744186025414	0.06933730436644586
220	0.0462902480117999	0.055150643739062095	0.06908076460079575
221	0.04608901039201252	0.054926803622612604	0.0688296770003606
222	0.04589016112324368	0.054705687777259863	0.06858351492199821
223	0.04569249306746076	0.054485333944527835	0.06833785705115578
224	0.04549573410340904	0.054265299778782354	0.06809170670507536
225	0.045299884231088564	0.054045585280023435	0.06784506388375705
226	0.04510494345049929	0.05382619044825106	0.06759792858720079
227	0.04491091176164124	0.053607115283465234	0.06735030081540655
228	0.044717789164514424	0.05338835978566599	0.06710218056837439
229	0.04452557565911883	0.05316992395485329	0.06685356784610427
230	0.04433427124545443	0.05295180779102712	0.0666044626485962
231	0.04414387592352126	0.052734011294187526	0.06635486497585019
232	0.043954389693319315	0.052516534464334484	0.06610477482786623
233	0.043765812554848585	0.052299377301468	0.06585419220464434
234	0.043578144508109075	0.05208253980558806	0.06560311710618448
235	0.04339138555310079	0.05186602197669469	0.0653515495324867
236	0.043205535689823715	0.05164982381478787	0.06509948948355096
237	0.04302059491827787	0.05143394531986759	0.0648469369593773
238	0.04283656323846324	0.05121838649193387	0.06459389195996565
239	0.042653440650379834	0.05100314733098672	0.06434035448531608
240	0.04247122715402765	0.05078822783702612	0.06408632453542856
241	0.04228992274940667	0.050573628010052066	0.06383180211030309
242	0.04210952743651693	0.05035934785006457	0.06357678720993969
243	0.04193004121535839	0.05014538735706362	0.06332127983433831
244	0.04175146408593108	0.04993174653104924	0.063065279983499
245	0.041573796048234996	0.04971842537202141	0.06280878765742177
246	0.04139703710227012	0.04950542387998014	0.06255180285610658
247	0.04122118724803647	0.04929274205492541	0.06229432557955343
248	0.04104624648553404	0.04908037989685725	0.06203635582776235
249	0.04087221481476283	0.04886833740577564	0.061777893600733325
250	0.040699092235722836	0.048656614581680586	0.061518938898466345
251	0.040526878748414055	0.048445211424572074	0.061259491720961415
252	0.0403555743528365	0.04823412793445012	0.06099955206821854
253	0.040185179048990174	0.048023364111314734	0.06073911994023773
254	0.04001569283687506	0.0478129199551659	0.060478195337018974
255	0.039847115716491174	0.047602795466003614	0.060216778258562274
256	0.03967944768783849	0.04739299064382789	0.05995486870486761
257	0.039512688750917034	0.04718350548863871	0.05969246667593501
258	0.03934683890572681	0.0469743400004361	0.05942957217176447
259	0.03918189815226779	0.04676549417922003	0.05916618519235598
260	0.03901786649053998	0.046556968024990514	0.05890230573770955
261	0.038854743920543416	0.04634876153774757	0.05863793380782516
262	0.038692530442278064	0.04614087471749116	0.058373069402702836
263	0.038531226055743925	0.045933307564221315	0.05810771252234255
264	0.038370830760941006	0.04572606007793803	0.05784186316674434
265	0.03821131861575438	0.04551942255929474	0.05757602495860627
266	0.03805261317907234	0.04531425040904563	0.05731168187404289
267	0.03789470946119062	0.04511059946359465	0.05704893077980282
268	0.037737607462109225	0.04490846972294179	0.056787771675886
269	0.03758130718182816	0.04470786118708707	0.05652820456229248
270	0.0374258086203474	0.04450877385603047	0.05627022943902226
271	0.03727111177766699	0.044311207729772	0.0560138463060753
272	0.03711721665378689	0.044115162808311646	0.05575905516345164
273	0.03696412324870711	0.043920639091649435	0.05550585601115127
274	0.03681183156242766	0.043727636579785345	0.05525424884917417
275	0.036660341594948534	0.043536155272719396	0.05500423367752036
276	0.036509653346269724	0.04334619517045156	0.054755810496189834
277	0.03635976681639125	0.04315775627298185	0.05450897930518259
278	0.036210682005313084	0.04297083858031027	0.05426374010449862
279	0.03606239891303524	0.042785442092436815	0.05402009289413794
280	0.035914917539557736	0.0426015668093615	0.053778037674100554
281	0.03576823788488054	0.04241921273108431	0.05353757444438645
282	0.03562235994900368	0.04223837985760524	0.053298703204995634
283	0.035477283731927135	0.0420590681889243	0.05306142395592808
284	0.0353330092336509	0.04188127772504149	0.05282573669718384
285	0.035189536454175024	0.04170500846595682	0.05259164142876287
286	0.03504686539349944	0.04153026041167025	0.052359138150665174
287	0.0349049960516242	0.04135703356218183	0.05212822686289078
288	0.03476392842854927	0.04118532791749153	0.05189890756543967
289	0.034623662524274665	0.04101514347759935	0.05167118025831182
290	0.034484198338800384	0.040846480242505305	0.05144504494150727
291	0.03434553587212643	0.04067933821220939	0.05122050161502602
292	0.034207675124252795	0.040513717386711605	0.05099755027886804
293	0.03407061609517949	0.04034961776601194	0.05077619093303334
294	0.0339343587849065	0.04018703935011042	0.05055642357752193
295	0.033798903193433844	0.040025982139007	0.05033824821233379
296	0.0336642493207615	0.039866446132701724	0.05012166483746895
297	0.033530397166889485	0.039708431331194574	0.04990667345292739
298	0.033397346731817795	0.03955193773448555	0.049693274058709117
299	0.033265098015546425	0.039396965342574655	0.04948146665481413
300	0.03313365101807538	0.039243514155461894	0.04927125124124243
301	0.03300300573940465	0.03909158417314725	0.049062627817993996
302	0.03287316217953425	0.03894117539563074	0.04885559638506885
303	0.03274412033846418	0.03879228782291236	0.04865015694246701
304	0.03261588021619442	0.0386449214549921	0.04844630949018843
305	0.03248844181272499	0.03849907629186997	0.048244054028233146
306	0.03236163769528751	0.03835442164279623	0.04804341066002409
307	0.03223494182127324	0.03820991853895756	0.0478444425467761
308	0.03210831589200967	0.038065491337952236	0.047647154286958274
309	0.0319817599074968	0.037921140039780234	0.047451545880570586
310	0.031855273867734624	0.03777686464444159	0.04725761732761307
311	0.03172885777272314	0.03763266515193628	0.04706536862808571
312	0.031602511622462366	0.037488541562264305	0.046874799781988524
313	0.03147623541695228	0.03734449387542567	0.04668591078932149
314	0.03135002915619291	0.03720052209142038	0.04649870165008461
315	0.031223892840184224	0.037056626210248425	0.0463131723642779
316	0.031097826468926237	0.03691280623190981	0.046129322931901334
317	0.030971830042418956	0.03676906215640455	0.04594715335295495
318	0.03084590356066236	0.0366253939837326	0.0457666636274387
319	0.030720047023656473	0.036481801713894	0.045587853755352625
320	0.03059426043140129	0.036338285346888766	0.04541072373669672
321	0.030468543783896795	0.036194844882716834	0.04523527357147095
322	0.030342897081143003	0.03605148032137827	0.04506150325967535
323	0.030217320323139903	0.03590819166287302	0.04488941280130991
324	0.03009181350988751	0.03576497890720112	0.04471900219637463
325	0.02996637664138581	0.03562184205436257	0.04455027144486952
326	0.029841009717634804	0.03547878110435734	0.04438322054679456
327	0.0297157127386345	0.03533579605718547	0.044217849502149756
328	0.029590485704384904	0.03519288691284692	0.04405415831093512
329	0.029465328614886002	0.03505005367134173	0.04389214697315064
330	0.02934024147013779	0.03490729633266987	0.04373181548879632
331	0.029215224270140287	0.034764614896831345	0.04357316385787216
332	0.029090277014893473	0.03462200936382616	0.043416192080378155
333	0.028965399704397363	0.034479479733654325	0.04326090015631432
334	0.028840592338651952	0.034337026006315816	0.04310728808568064
335	0.028715854917657234	0.03419464818181066	0.042955355868477124
336	0.028591187441413222	0.034052346260138824	0.04280510350470376
337	0.028466589909919897	0.03391012024130034	0.04265653099436055
338	0.02834206232317728	0.0337679701252952	0.04250963833744751
339	0.02821760468118536	0.033625895912123394	0.042364425533964634
340	0.02809321698394414	0.033483897601784926	0.042220892583911915
341	0.02796889923145361	0.033341975194279797	0.042079039487289346
342	0.02784465142371379	0.03320012868960801	0.04193886624409694
343	0.027720554058517744	0.033058436948247984	0.041799269387448316
344	0.02759684525903776	0.03291713324997761	0.04165698471561234
345	0.02747354067550346	0.03277623292670287	0.0415117976946314
346	0.02735064030791484	0.03263573597842376	0.041363708324505435
347	0.02722814415627189	0.03249564240514025	0.04121271660523447
348	0.02710605222057462	0.03235595220685239	0.04105882253681853
349	0.02698436450082303	0.032216665383560134	0.04090202611925757
350	0.02686308099701712	0.03207778193526352	0.04074232735255162
351	0.026742201709156886	0.03193930186196252	0.04057972623670068
352	0.026621726637242327	0.03180122516365715	0.04041422277170474
353	0.02650165578127344	0.0316635518403474	0.040245816957563796
354	0.026381989141250225	0.03152628189203327	0.04007450879427784
355	0.026262726717172696	0.03138941531871478	0.03990029828184691
356	0.026143868509040852	0.0312529521203919	0.03972318542027098
357	0.026025414516854677	0.031116892297064654	0.03954317020955003
358	0.025907364740614176	0.030981235848733024	0.0393602526496841
359	0.025789719180319352	0.030845982775397025	0.03917443274067317
360	0.025672477835970216	0.030711133077056654	0.03898571048251724
361	0.025555640707566746	0.030576686753711897	0.03879408587521631
362	0.025439207795108956	0.030442643805362775	0.038599558918770385
363	0.025323179098596847	0.030309004232009273	0.03840212961317947
364	0.025207554618030408	0.0301757680336514	0.03820179795844354
365	0.02509233435340965	0.03004293521028914	0.03799856395456262
366	0.024977518304734568	0.029910505761922508	0.0377924276015367
367	0.02486310647200516	0.029778479688551504	0.037583388899365786
368	0.024749098855221432	0.029646856990176128	0.03737144784804987
369	0.024635495454383385	0.029515637666796372	0.037156604447588955
370	0.024522296269491012	0.02938482171841224	0.036938858697983044
371	0.024409501300544315	0.029254409145023738	0.03671821059923214
372	0.0242971105475433	0.02912439994663086	0.03649466015133623
373	0.024185055302414743	0.028994530528663385	0.03626874276976378
374	0.024072895707898792	0.02886311340404811	0.0360438860921973
375	0.023960553651999866	0.028729848900607716	0.03582069881523881
376	0.023848029134717987	0.02859473701834221	0.03559918093888831
377	0.02373532215605314	0.02845777775725158	0.0353793324631458
378	0.023622432716005327	0.028318971117335837	0.03516115338801127
379	0.023509360814574554	0.028178317098594974	0.03494464371348474
380	0.023396106451760816	0.028035815701028994	0.03472980343956619
381	0.023282669627564118	0.02789146692463789	0.034516632566255645
382	0.023169050341984458	0.027745270769421675	0.03430513109355308
383	0.02305524859502183	0.027597227235380335	0.0340952990214585
384	0.022941264386676236	0.027447336322513883	0.03388713634997191
385	0.022827097716947686	0.027295598030822314	0.03368064307909332
386	0.02271274858583617	0.02714201236030562	0.0334758192088227
387	0.02259821699334169	0.026986579310963814	0.033272664739160095
388	0.022483502939464245	0.026829298882796882	0.033071179670105456
389	0.022368606424203834	0.02667017107580484	0.03287136400165882
390	0.022253527447560466	0.026509195889987673	0.03267321773382017
391	0.022138266009534134	0.026346373325345396	0.03247674086658951
392	0.022022822110124834	0.026181703381877995	0.032281933399966836
393	0.02190719574933257	0.026015186059585475	0.03208879533395215
394	0.021791626495446352	0.025848687997911485	0.03189856786990433
395	0.021676973775570835	0.02568890557783015	0.03171570369266989
396	0.0215633144977265	0.02553643804202564	0.03154060126207803
397	0.02145064866191334	0.02539128539049794	0.03137326057812871
398	0.021338976268131353	0.025253447623247063	0.031213681640821982
399	0.021228297316380547	0.025122924740273007	0.031061864450157815
400	0.02111861180666091	0.024999716741575764	0.030917809006136214
401	0.021009919738972455	0.024883823627155334	0.03078151530875719
402	0.020902221113315172	0.024775245397011723	0.030652983358020726
403	0.020795515929689066	0.024673982051144933	0.03053221315392683
404	0.02068980418809414	0.02458003358955496	0.0304192046964755
405	0.020585085888530384	0.024493400012241803	0.03031395798566674
406	0.020481361030997812	0.02441408131920546	0.03021647302150056
# Eof

==> anc/inclusiveNpart/5023/Xi0_50/Y1SNpart5023Xi50.tsv <==
#Y1S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9913395668986891	0.9914473322684627	0.9914245505720437
1	0.9914907170194098	0.991411003484713	0.9914278549978823
2	0.991324774712001	0.9914508875560717	0.9914242271870293
3	0.9908417399764625	0.9915669844825389	0.9914136671394845
4	0.9898964373120956	0.9917044682812295	0.9914011617657855
5	0.9876773454514712	0.99155686540182	0.9914145875598328
6	0.9840586701297311	0.9910766692458904	0.9914582656690792
7	0.9790404113468745	0.9902638798134402	0.9915321960935238
8	0.9728404918998153	0.989188518218771	0.9915685177912951
9	0.9658913812411484	0.987989541897271	0.9914325600072126
10	0.9582048697061573	0.9866707392199887	0.9911206512372052
11	0.9497809572948412	0.9852321101869237	0.990632791481272
12	0.9406779884656988	0.9836656488656258	0.9899788513177806
13	0.9315315918085962	0.9818841353266449	0.9892663648977058
14	0.9225158863596538	0.979863677236803	0.9885247892703628
15	0.9136308721188716	0.9776042745961006	0.9877541244357518
16	0.9048765490862499	0.9751059274045376	0.9869543703938729
17	0.8962529172617884	0.9723686356621136	0.9861255271447257
18	0.8877614045743577	0.969393761566615	0.9852672836413412
19	0.8794463375356835	0.966223591171203	0.9843699842016904
20	0.8713287126022097	0.9628781544136927	0.9834290551496764
21	0.863408529773937	0.9593574512940841	0.982444496485299
22	0.8556857890508648	0.9556614818123773	0.9814163082085582
23	0.8481604904329931	0.9517902459685721	0.9803444903194539
24	0.8408326339203224	0.9477437437626685	0.9792290428179864
25	0.8337022195128521	0.9435219751946662	0.9780699657041554
26	0.8267678720700805	0.9391276692088413	0.9768664750162992
27	0.8199815846093818	0.9346560948924282	0.9755912021809336
28	0.8133195919972322	0.9301544137718321	0.9742305987980633
29	0.8067818942336319	0.9256226258470529	0.9727846648676877
30	0.8003684913185811	0.921060731118091	0.9712534003898075
31	0.7940793832520795	0.9164687295849457	0.969636805364422
32	0.7879145700341272	0.9118466212476178	0.9679348797915316
33	0.7818740516647243	0.9071944061061069	0.9661476236711364
34	0.7759578281438706	0.9025120841604131	0.9642750370032361
35	0.7701658994715661	0.8977996554105362	0.9623171197878307
36	0.7644962004860643	0.8930614887517773	0.9602736607277287
37	0.7589200168307008	0.8883583300400487	0.9581417219111973
38	0.7534281414015949	0.8837096571070233	0.9559203613126556
39	0.7480205741987463	0.8791154699527008	0.9536095789321033
40	0.7426973152221553	0.8745757685770819	0.951209374769541
41	0.7374583644718219	0.8700905529801661	0.9487197488249682
42	0.7323037219477458	0.8656598231619536	0.9461407010983852
43	0.7272333876499274	0.8612835791224444	0.9434722315897918
44	0.7222473615783664	0.8569618208616381	0.940714340299188
45	0.7173456437330628	0.8526945483795354	0.9378670272265738
46	0.712528234114017	0.8484817616761358	0.9349302923719494
47	0.7077951327212283	0.8443234607514393	0.9319041357353147
48	0.7031369544287888	0.840217324731262	0.9288094999334487
49	0.6985187833399548	0.8361547191652888	0.9257242987047579
50	0.693937326275225	0.832134829673898	0.9226558806769498
51	0.6893925832345993	0.8281576562570891	0.9196042458500243
52	0.6848845542180778	0.8242231989148623	0.9165693942239813
53	0.6804132392256603	0.820331457647218	0.9135513257988213
54	0.675978638257347	0.8164824324541555	0.9105500405745437
55	0.6715807513131379	0.8126761233356753	0.9075655385511489
56	0.667219578393033	0.8089125302917775	0.9045978197286366
57	0.662895119497032	0.8051916533224616	0.9016468841070069
58	0.6586073746251355	0.8015134924277278	0.8987127316862601
59	0.6543563437773426	0.7978780476075763	0.8957953624663955
60	0.6501420269536542	0.7942853188620069	0.8928947764474141
61	0.645965328981774	0.7907343747449553	0.8900107710186373
62	0.6418473358259867	0.7872035089820043	0.8871386245723041
63	0.6377969047859722	0.7836836037080736	0.8842763537656388
64	0.6338140358617305	0.7801746589231628	0.881423958598642
65	0.6298987290532614	0.7766766746272719	0.8785814390713131
66	0.626050984360565	0.773189650820401	0.8757487951836528
67	0.6222708017836415	0.7697135875025503	0.8729260269356606
68	0.6185581813224905	0.7662484846737194	0.8701131343273366
69	0.6149131229771125	0.7627943423339087	0.8673101173586809
70	0.6113356267475071	0.759351160483118	0.8645169760296934
71	0.6078256926336745	0.7559189391213476	0.8617337103403742
72	0.6043833206356145	0.7524976782485967	0.8589603202907231
73	0.6010085107533273	0.749087377864866	0.8561968058807403
74	0.5977012629868127	0.7456880379701555	0.8534431671104258
75	0.5944615773360712	0.7422996585644651	0.8506994039797796
76	0.5912880704120556	0.7389229885055065	0.8479657043652028
77	0.5881575335278111	0.7355705911457633	0.8452452202105342
78	0.5850616825445382	0.7322469508645524	0.8425390765746926
79	0.5820005174622369	0.7289520676618739	0.839847273457678
80	0.5789740382809071	0.7256859415377281	0.8371698108594905
81	0.575982245000549	0.7224485724921142	0.83450668878013
82	0.5730251376211624	0.7192399605250329	0.8318579072195964
83	0.5701027161427472	0.7160601056364838	0.8292234661778898
84	0.567214980565304	0.7129090078264674	0.8266033656550104
85	0.5643619308888318	0.7097866670949831	0.8239976056509576
86	0.5615435671133314	0.7066930834420312	0.8214061861657319
87	0.5587598892388029	0.7036282568676115	0.8188291071993334
88	0.5560108972652456	0.7005921873717244	0.8162663687517618
89	0.55329659119266	0.6975848749543697	0.8137179708230173
90	0.550616971021046	0.6946063196155473	0.8111839134130999
91	0.5479720367504035	0.6916565213552575	0.8086641965220094
92	0.5453617883807327	0.6887354801734997	0.8061588201497458
93	0.5427862259120334	0.6858431960702744	0.803667784296309
94	0.5402453493443057	0.6829796690455816	0.8011910889616995
95	0.5377391586775494	0.680144899099421	0.7987287341459172
96	0.5352676539117649	0.6773388862317928	0.7962807198489613
97	0.5328308350469518	0.6745616304426969	0.7938470460708329
98	0.5304287020831104	0.6718131317321335	0.7914277128115315
99	0.5280612550202405	0.6690933901001025	0.7890227200710568
100	0.5257284938583422	0.6664024055466038	0.786632067849409
101	0.5234304185974155	0.6637401780716374	0.7842557561465885
102	0.5211619569804379	0.6611034565423471	0.7818923047033002
103	0.518913321885937	0.6584859677687019	0.7795388573004164
104	0.516684267243477	0.6558875540284737	0.7771953421261087
105	0.5144747930530577	0.6533082153216625	0.7748617591803775
106	0.5122848993146797	0.6507479516482682	0.7725381084632225
107	0.510114586028342	0.6482067630082908	0.7702243899746437
108	0.5079638531940454	0.6456846494017303	0.7679206037146411
109	0.5058327008117895	0.6431816108285869	0.765626749683215
110	0.5037211288815746	0.6406976472888603	0.7633428278803648
111	0.5016291374034004	0.6382327587825507	0.7610688383060914
112	0.4995567263772673	0.6357869453096581	0.7588047809603939
113	0.4975038958031748	0.6333602068701824	0.7565506558432729
114	0.49547064568112315	0.6309525434641237	0.754306462954728
115	0.49345697601111244	0.628563955091482	0.7520722022947594
116	0.49146288679314254	0.6261944417522569	0.7498478738633672
117	0.48948837802721357	0.6238440034464492	0.7476334776605511
118	0.48753344971332535	0.6215126401740582	0.7454290136863113
119	0.48559810185147795	0.6192003519350844	0.743234481940648
120	0.4836823344416715	0.6169071387295274	0.7410498824235607
121	0.4817861474839058	0.6146330005573873	0.7388752151350498
122	0.479909540978181	0.6123779374186643	0.7367104800751153
123	0.47805251492449696	0.6101419493133581	0.7345556772437568
124	0.4762150693228538	0.6079250362414689	0.7324108066409747
125	0.47439720417325154	0.6057271982029967	0.7302758682667688
126	0.47259891947569005	0.6035484351979413	0.7281508621211392
127	0.47082021523016954	0.6013887472263033	0.7260357882040861
128	0.4690610914366897	0.5992481342880818	0.723930646515609
129	0.46732154809525084	0.5971265963832774	0.7218354370557082
130	0.46560158520585276	0.5950241335118899	0.719750159824384
131	0.46390120276849545	0.5929407456739193	0.7176748148216356
132	0.4622204007831791	0.5908764328693659	0.7156094020474639
133	0.46055917924990364	0.5888311950982293	0.7135539215018681
134	0.45891753816866887	0.5868050323605097	0.711508373184849
135	0.457295477539475	0.5847979446562069	0.7094727570964058
136	0.455692997362322	0.5828099319853213	0.7074470732365389
137	0.4541100976372099	0.5808409943478525	0.7054313216052484
138	0.4525467783641385	0.5788911317438006	0.7034255022025343
139	0.45100169208674873	0.5769594975788495	0.7014297515276735
140	0.4494680911410187	0.5750418523583628	0.6994447531287892
141	0.4479450477364508	0.5731376131601872	0.6974706009924002
142	0.44643256187304464	0.5712467799843226	0.695507295118506
143	0.4449306335508002	0.5693693528307694	0.6935548355071068
144	0.4434392627697178	0.5675053316995273	0.6916132221582029
145	0.44195844952979735	0.5656547165905963	0.6896824550717938
146	0.44048819383103877	0.5638175075039766	0.68776253424788
147	0.43902849567344215	0.561993704439668	0.685853459686461
148	0.4375793550570073	0.5601833073976705	0.6839552313875374
149	0.4361407719817345	0.5583863163779843	0.6820678493511088
150	0.43471274644762353	0.5566027313806091	0.6801913135771749
151	0.43329527845467464	0.5548325524055454	0.6783256240657365
152	0.4318883680028875	0.5530757794527926	0.676470780816793
153	0.43049201509226226	0.551332412522351	0.6746267838303447
154	0.42910621972279894	0.5496024516142206	0.6727936331063913
155	0.42773098189449754	0.5478858967284015	0.670971328644933
156	0.426366301607358	0.5461827478648935	0.6691598704459698
157	0.4250121788613805	0.5444930050236967	0.6673592585095017
158	0.4236686136565647	0.542816668204811	0.6655694928355286
159	0.4223356059929109	0.5411537374082365	0.6637905734240507
160	0.42101315587041904	0.5395042126339731	0.6620225002750677
161	0.41970126328908913	0.5378680938820208	0.6602652733885799
162	0.418399928248921	0.53624538115238	0.6585188927645871
163	0.4171091507499149	0.5346360744450502	0.6567833584030894
164	0.4158289307920707	0.5330401737600317	0.6550586703040867
165	0.41455926837538837	0.5314576790973242	0.6533448284675794
166	0.41330016349986803	0.529888590456928	0.6516418328935668
167	0.41205161616550945	0.5283329078388428	0.6499496835820494
168	0.4108136263723129	0.526790631243069	0.6482683805330272
169	0.4095861941202782	0.5252617606696062	0.6465979237464998
170	0.4083693194094054	0.5237462961184548	0.6449383132224678
171	0.4071630022396944	0.5222442375896144	0.6432895489609305
172	0.40596724261114553	0.5207555850830852	0.6416516309618887
173	0.4047820405237584	0.519280338598867	0.6400245592253415
174	0.40360739597753326	0.5178184981369602	0.6384083337512897
175	0.4024433089724701	0.5163700636973646	0.6368029545397327
176	0.40128977950856876	0.5149350352800801	0.635208421590671
177	0.40014680758582927	0.5135134128851069	0.6336247349041043
178	0.39901439320425186	0.5121051965124446	0.6320518944800327
179	0.3978925363638361	0.5107103861620936	0.6304899003184562
180	0.3967793949652944	0.5093265414379918	0.6289368126004722
181	0.3956724983587549	0.5079503892460894	0.6273900296132667
182	0.3945718336827666	0.5065819125476557	0.6258495378131146
183	0.3934774009373296	0.505221111342691	0.6243153372000164
184	0.39238920012244394	0.5038679856311948	0.6227874277739717
185	0.3913072312381096	0.5025225354131675	0.621265809534981
186	0.39023149428432663	0.5011847606886088	0.6197504824830439
187	0.38916198926109474	0.4998546614575189	0.6182414466181603
188	0.3880987161684145	0.498532237719898	0.6167387019403309
189	0.3870416750062855	0.49721748947574557	0.6152422484495548
190	0.3859908657747077	0.49591041672506214	0.6137520861458324
191	0.38494628847368123	0.49461101946784725	0.6122682150291641
192	0.38390794310320614	0.4933192977041012	0.6107906350995492
193	0.38287582966328226	0.4920352514338239	0.609319346356988
194	0.38184994815390977	0.49075888065701534	0.6078543488014807
195	0.38083029857508865	0.4894901853736756	0.6063956424330271
196	0.3798168809268188	0.4882291655838046	0.6049432272516273
197	0.3788096952091002	0.48697582128740236	0.6034971032572809
198	0.37780874142193294	0.4857301524844689	0.6020572704499885
199	0.3768140195653171	0.4844921591750041	0.6006237288297498
200	0.3758255296392525	0.4832618413590081	0.5991964783965648
201	0.37484327164373926	0.48203919903648085	0.5977755191504334
202	0.37386724557877726	0.48082423220742243	0.5963608510913557
203	0.37289745144436653	0.47961694087183276	0.5949524742193317
204	0.37193388924050724	0.4784173250297117	0.5935503885343616
205	0.3709765589671992	0.47722538468105946	0.592154594036445
206	0.37002546062444247	0.4760411198258761	0.5907650907255825
207	0.36908059421223716	0.4748645304641614	0.5893818786017733
208	0.36814195973058306	0.47369561659591547	0.588004957665018
209	0.36720955717948045	0.47253437822113836	0.5866343279153166
210	0.3662833865589289	0.4713808153398299	0.5852699893526685
211	0.36536344786892877	0.47023492795199023	0.5839119419770744
212	0.3644497411094799	0.46909671605761943	0.5825601857885339
213	0.3635422662805824	0.4679661796567173	0.5812147207870473
214	0.36264102338223625	0.46684331874928386	0.5798755469726143
215	0.3617460124144414	0.46572813333531915	0.578542664345235
216	0.3608572333771979	0.4646206234148234	0.5772160729049095
217	0.35997468627050566	0.4635207889877962	0.5758957726516376
218	0.3590983710943648	0.46242863005423795	0.5745817635854196
219	0.3582282878487751	0.46134414661414835	0.5732740457062552
220	0.3573644365337369	0.46026733866752745	0.5719726190141444
221	0.35650681714925	0.4591982062143754	0.5706774835090874
222	0.3556552300148365	0.45813650297596903	0.5693886312617982
223	0.3548079987577667	0.4570801613744458	0.5681059957037321
224	0.3539647454787129	0.4560287153223598	0.5668295618285553
225	0.35312547017767537	0.4549821648197114	0.5655593296362682
226	0.3522901728546538	0.45394050986650036	0.5642952991268704
227	0.35145885350964823	0.45290375046272674	0.5630374703003623
228	0.3506315121426591	0.4518718866083906	0.5617858431567436
229	0.3498081487536859	0.45084491830349194	0.5605404176960146
230	0.3489887633427287	0.4498228455480305	0.5593011939181749
231	0.34817335590978776	0.4488056683420067	0.5580681718232249
232	0.34736192645486286	0.4477933866854202	0.5568413514111644
233	0.34655447497795405	0.4467860005782712	0.5556207326819933
234	0.34575100147906135	0.4457835100205595	0.5544063156357117
235	0.34495150595818486	0.44478591501228537	0.55319810027232
236	0.3441559884153244	0.44379321555344864	0.5519960865918173
237	0.34336444885048006	0.44280541164404935	0.5508002745942043
238	0.3425768872636518	0.4418225032840874	0.5496106642794808
239	0.34179330365483973	0.44084449047356294	0.548427255647647
240	0.3410136980240437	0.43987137321247594	0.5472500486987026
241	0.34023807037126375	0.4389031515008264	0.5460790434326478
242	0.3394664206964999	0.4379398253386142	0.5449142398494824
243	0.33869874899975216	0.43698139472583947	0.5437556379492064
244	0.3379350552810205	0.4360278596625022	0.5426032377318203
245	0.33717533954030515	0.4350792201486024	0.5414570391973236
246	0.33641960177760566	0.43413547618413995	0.5403170423457161
247	0.33566784199292243	0.4331966277691149	0.5391832471769985
248	0.3349200601862552	0.4322626749035274	0.5380556536911701
249	0.33417625635760423	0.4313336175873772	0.5369342618882315
250	0.33343643050696925	0.43040945582066453	0.5358190717681823
251	0.33270058263435043	0.4294901896033891	0.5347100833310225
252	0.3319687127397476	0.4285758189355513	0.5336072965767523
253	0.33124082082316103	0.42766634381715085	0.5325107115053717
254	0.33051690688459046	0.4267617642481879	0.5314203281168806
255	0.3297969709240361	0.4258620802286623	0.5303361464112791
256	0.3290810129414978	0.4249672917585742	0.5292581663885669
257	0.32836903293697556	0.42407739883792345	0.5281863880487443
258	0.3276610309104695	0.42319240146671017	0.5271208113918113
259	0.3269570068619794	0.42231229964493433	0.5260614364177678
260	0.32625696079150546	0.42143709337259583	0.5250082631266136
261	0.3255608926990478	0.420566782649695	0.5239612915183494
262	0.3248688025846061	0.4197013674762314	0.5229205215929743
263	0.32418069044818054	0.41884084785220527	0.5218859533504888
264	0.3234965562897711	0.41798522377761643	0.5208575867908929
265	0.32281610514940395	0.41713409188448636	0.5198348815364322
266	0.3221384678971581	0.41628626360754895	0.5188162453084364
267	0.3214635878004564	0.41544166136304034	0.5178015741706923
268	0.32079146485929877	0.41460028515096026	0.5167908681231999
269	0.3201220990736852	0.41376213497130904	0.5157841271659592
270	0.31945549044361576	0.41292721082408645	0.5147813512989704
271	0.31879163896909035	0.41209551270929257	0.5137825405222332
272	0.318130544650109	0.4112670406269273	0.5127876948357478
273	0.3174722074866717	0.41044179457699087	0.5117968142395143
274	0.31681662747877853	0.4096197745594829	0.5108098987335324
275	0.31616380462642946	0.40880098057440395	0.5098269483178023
276	0.3155137389296245	0.4079854126217535	0.5088479629923238
277	0.31486643038836354	0.40717307070153164	0.5078729427570972
278	0.3142218790026467	0.40636395481373855	0.5069018876121221
279	0.31358008477247384	0.40555806495837426	0.5059347975573989
280	0.3129410476978453	0.40475540113543856	0.5049716725929274
281	0.3123047677787606	0.4039559633449316	0.5040125127187078
282	0.31167124501522	0.4031597515868533	0.5030573179347397
283	0.31104047940722357	0.40236676586120357	0.5021060882410235
284	0.3104124709547711	0.40157700616798264	0.501158823637559
285	0.30978721965786293	0.40079047250719063	0.5002155241243464
286	0.3091647255164986	0.400007164878827	0.4992761897013853
287	0.3085449885306785	0.3992270832828923	0.4983408203686761
288	0.3079280087004024	0.39845022771938615	0.4974094161262186
289	0.3073137860256704	0.39767659818830864	0.49648197697401275
290	0.30670232050648244	0.3969061946896598	0.49555850291205866
291	0.3060936121428387	0.39613901722343975	0.49463899394035643
292	0.30548766093473895	0.39537506578964854	0.4937234500589059
293	0.30488446688218324	0.3946143403882858	0.49281187126770704
294	0.3042840299851717	0.39385684101935176	0.49190425756676004
295	0.3036863502437041	0.39310256768284646	0.49100060895606473
296	0.30309142765778063	0.39235152037876986	0.4901009254356211
297	0.3024992622274012	0.39160369910712195	0.48920520700542924
298	0.30190985395256603	0.39085910386790285	0.48831345366548917
299	0.30132320283327474	0.39011773466111227	0.4874256654158008
300	0.30073930886952766	0.38937959148675055	0.4865418422563642
301	0.3001581720613246	0.3886446743448173	0.4856619841871793
302	0.2995797924086656	0.38791298323531287	0.4847860912082461
303	0.2990041699115507	0.3871845181582371	0.4839141633195648
304	0.2984313045699799	0.38645927911359007	0.48304620052113506
305	0.29786119638395314	0.3857372661013717	0.4821822028129572
306	0.29729360402562627	0.3850183078254555	0.48132186881503186
307	0.2967277692878096	0.3843018661052803	0.4804642516474713
308	0.29616363696902653	0.3835879017584665	0.47960928237243255
309	0.2956012070692769	0.3828764147850144	0.4787569609899153
310	0.29504047958856067	0.3821674051849238	0.47790728749991984
311	0.2944814545268781	0.3814608729581948	0.4770602619024462
312	0.2939241318842289	0.3807568181048274	0.4762158841974943
313	0.2933685116606133	0.3800552406248215	0.47537415438506403
314	0.29281459385603115	0.3793561405181771	0.47453507246515547
315	0.29226237847048253	0.3786595177848944	0.4736986384377689
316	0.2917118655039674	0.37796537242497313	0.4728648523029038
317	0.29116305495648576	0.3772737044384135	0.47203371406056055
318	0.29061594682803754	0.37658451382521535	0.47120522371073903
319	0.29007054111862296	0.37589780058537886	0.4703793812534393
320	0.2895268378282418	0.37521356471890394	0.46955618668866134
321	0.2889848369568942	0.37453180622579046	0.46873564001640494
322	0.2884445385045801	0.3738525251060386	0.46791774123667035
323	0.28790594247129936	0.3731757213596482	0.4671024903494574
324	0.2873690488570523	0.37250139498661944	0.4662898873547663
325	0.28683385766183855	0.3718295459869523	0.465479932252597
326	0.28630036888565846	0.37116017436064663	0.46467262504294937
327	0.2857685825285118	0.37049328010770255	0.4638679657258234
328	0.28523849859039857	0.36982886322812	0.4630659543012192
329	0.284710117071319	0.369166923721899	0.46226659076913684
330	0.2841834379712728	0.36850746158903963	0.4614698751295761
331	0.2836584612902602	0.3678504768295418	0.46067580738253716
332	0.28313518702828105	0.3671959694434054	0.4598843875280199
333	0.2826136151853354	0.3665439394306307	0.45909561556602446
334	0.2820937457614233	0.36589438679121755	0.45830949149655065
335	0.28157557875654454	0.36524731152516593	0.45752601531959863
336	0.2810591141706995	0.36460271363247587	0.4567451870351684
337	0.2805443520038878	0.3639605931131473	0.4559670066432598
338	0.2800312922561096	0.3633209499671804	0.45519147414387295
339	0.279519934927365	0.362683784194575	0.4544185895370079
340	0.2790102800176539	0.3620490957953311	0.4536483528226646
341	0.27850232752697623	0.3614168847694489	0.45288076400084293
342	0.27799607745533206	0.36078715111692816	0.4521158230715431
343	0.2774911653103583	0.360159405506708	0.4513532763059481
344	0.2769865128751939	0.35953220043246414	0.4505923731404901
345	0.27648204928591885	0.35890544075937175	0.44983306424568964
346	0.2759777745425331	0.3582791264874308	0.44907534962154677
347	0.2754736886450367	0.35765325761664124	0.44831922926806134
348	0.27496979159342955	0.3570278341470031	0.4475647031852334
349	0.2744660833877118	0.3564028560785163	0.44681177137306294
350	0.2739625640278834	0.3557783234111811	0.44606043383155
351	0.2734592335139443	0.35515423614499725	0.4453106905606945
352	0.2729560918458946	0.35453059427996475	0.4445625415604966
353	0.27245313902373414	0.3539073978160837	0.4438159868309561
354	0.2719503750474629	0.3532846467533539	0.44307102637207285
355	0.2714477999170811	0.3526623410917757	0.4423276601838474
356	0.27094541363258867	0.35204048083134887	0.44158588826627937
357	0.2704432161939855	0.3514190659720734	0.4408457106193688
358	0.26994120760127166	0.35079809651394944	0.4401071272431158
359	0.26943938785444715	0.3501775724569767	0.4393701381375202
360	0.26893775695351196	0.34955749380115564	0.4386347433025822
361	0.26843631489846603	0.34893786054648585	0.4379009427383015
362	0.2679350616893096	0.34831867269296746	0.43716873644467835
363	0.2674339973260424	0.34769993024060053	0.43643812442171276
364	0.26693312180866446	0.3470816331893849	0.4357091066694046
365	0.2664324351371759	0.3464637815393208	0.43498168318775393
366	0.2659319373115767	0.34584637529040796	0.43425585397676075
367	0.26543162833186673	0.34522941444264665	0.43353161903642506
368	0.2649315081980461	0.3446128989960368	0.43280897836674687
369	0.264431576910115	0.34399682895057837	0.4320879319677262
370	0.26393183446807295	0.3433812043062712	0.431368479839363
371	0.26343228087192033	0.34276602506311554	0.43065062198165727
372	0.2629329161216571	0.3421512912211113	0.42993435839460914
373	0.2624336472173723	0.3415369506576537	0.4292193964610401
374	0.26193387878964147	0.34092266969279694	0.4285038628961348
375	0.2614335051098615	0.34030838907003036	0.4277874250328474
376	0.2609325261780322	0.3396941087893541	0.4270700828711779
377	0.26043094199415356	0.33907982885076804	0.42635183641112645
378	0.2599287525582256	0.33846554925427197	0.42563268565269297
379	0.25942595787024836	0.3378512699998662	0.4249126305958774
380	0.2589225579302218	0.33723699108755073	0.42419167124067986
381	0.25841855273814596	0.3366227125173254	0.42346980758710023
382	0.2579139422940208	0.33600843428919025	0.42274703963513866
383	0.25740872659784636	0.33539415640314524	0.42202336738479507
384	0.2569029056496225	0.3347798788591905	0.42129879083606936
385	0.25639647944934935	0.33416560165732606	0.42057330998896153
386	0.25588944799702695	0.3335513247975518	0.4198469248434718
387	0.25538181129265525	0.3329370482798676	0.41911963539960007
388	0.2548735693362341	0.33232277210427374	0.4183914416573462
389	0.25436472212776384	0.3317084962707699	0.4176623436167104
390	0.25385526966724425	0.3310942207793565	0.4169323412776925
391	0.25334521195467524	0.3304799456300332	0.41620143464029263
392	0.2528345489900569	0.32986567082280005	0.41546962370451057
393	0.25232328077338934	0.32925139635765716	0.41473690847034644
394	0.25181086397189795	0.32863460150291723	0.41400159681561827
395	0.251295349433985	0.32800624338757006	0.4132576184224475
396	0.25077656273486215	0.32736551278730236	0.41250443007299853
397	0.25025450387452924	0.32671240970211385	0.4117420317672715
398	0.2497291728529864	0.32604693413200464	0.41097042350526636
399	0.24920056967023357	0.3253690860769749	0.4101896052869831
400	0.24866869432627067	0.3246788655370244	0.4093995771124217
401	0.24813354682109787	0.3239762725121533	0.40860033898158216
402	0.24759512715471496	0.32326130700236133	0.4077918908944645
403	0.24705343532712215	0.3225339690076489	0.4069742328510688
404	0.2465084713383193	0.32179425852801574	0.406147364851395
405	0.24596023518830648	0.3210421755634619	0.405311286895443
406	0.24540872687708368	0.3202777201139874	0.40446599898321306
# Eof

==> anc/inclusiveNpart/5023/Xi0_50/Y2SNpart5023Xi50.tsv <==
#Y2S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.9917778259717281	0.9922655114932208	0.9921834738908758
1	0.9924960661734662	0.9921353274981364	0.9921960103248617
2	0.9917075359640184	0.992278251846651	0.9921822470227061
3	0.9894122353433847	0.9926942845387644	0.992142183984409
4	0.985471739977732	0.9931869569688763	0.9920947407069707
5	0.9791122671675366	0.9926580228691292	0.9921456759038828
6	0.9702138725197758	0.9909372426075579	0.9923113832793528
7	0.958776556034449	0.9880246161841619	0.9925918628333803
8	0.9450485401645101	0.9841697840741138	0.9927296612251636
9	0.9295224242610636	0.9798681597044252	0.9922138603362554
10	0.9122116379697758	0.9751332494403977	0.9910305310997999
11	0.8931161812906462	0.9699650532820306	0.9891796735157965
12	0.8723982919505118	0.9643763115751673	0.98670115873077
13	0.85182545464607	0.958505822901044	0.9840293594562686
14	0.8318818400654442	0.9523916086381274	0.9812832642951608
15	0.812567448208635	0.9460336687864179	0.9784628732474472
16	0.7938822790756423	0.9394320033459155	0.9755681863131278
17	0.7758263326664656	0.9325866123166199	0.9725992034922022
18	0.7584032549038979	0.9254952161310227	0.9695553493113074
19	0.7417262244222099	0.9180870512672143	0.9664187596265577
20	0.7258488513561141	0.9103285986606949	0.9631809726009085
21	0.7107711357056099	0.9022198583114647	0.9598419882343598
22	0.6964930774706976	0.8937608302195235	0.956401806526912
23	0.6830146766513766	0.8849515143848711	0.9528604274785641
24	0.6703359332476475	0.875791910807508	0.9492178510893171
25	0.6584568472595099	0.8662820194874334	0.9454740773591703
26	0.6473664150175705	0.8564278408945527	0.9416294817527335
27	0.6366804918001181	0.8464388550449554	0.9376971719655152
28	0.6262089125498141	0.836418761864788	0.9336836367647094
29	0.6159516772666584	0.8263675613540505	0.929588876150316
30	0.6059087859506511	0.8162852535127434	0.9254128901223352
31	0.5960802386017923	0.8061718383408659	0.9211556786807669
32	0.5864660352200814	0.7960273158384186	0.9168172418256109
33	0.5770661758055193	0.7858516860054011	0.9123975795568676
34	0.5678806603581054	0.7756449488418138	0.9078966918745367
35	0.55890948887784	0.7654071043476564	0.903314578778618
36	0.5501453826481714	0.7551540869998811	0.8986399383541663
37	0.5414871371685611	0.7451074524491177	0.8937156268727335
38	0.5329023017607453	0.7353382413219973	0.8884912570437746
39	0.5243908764247238	0.7258464536185195	0.8829668288672898
40	0.5159528611604965	0.7166320893386848	0.8771423423432787
41	0.5075882559680638	0.707695148482493	0.871017797471742
42	0.4992970608474253	0.6990356310499442	0.864593194252679
43	0.4910792757985813	0.690653537041038	0.8578685326860901
44	0.48293490082153145	0.6825488664557747	0.8508438127719752
45	0.474863935916276	0.6747216192941543	0.8435190345103343
46	0.46686638108281503	0.6671717955561771	0.8358941979011676
47	0.4589422363211483	0.6598993952418426	0.8279693029444747
48	0.45111855710977133	0.6528784671514122	0.8198389494057773
49	0.44349599913542026	0.6460124638949816	0.8118550809539071
50	0.4360840559891303	0.6392922793657322	0.8040508920299108
51	0.4288827276709016	0.6327179135636645	0.7964263826337878
52	0.421892014180734	0.6262893664887779	0.7889815527655385
53	0.41511191551862764	0.6200066381410733	0.781716402425163
54	0.40854243168458243	0.61386972852055	0.7746309316126608
55	0.40218356267859845	0.6078786376272081	0.7677251403280325
56	0.3960353085006756	0.6020333654610478	0.7609990285712777
57	0.3900976691508139	0.596333912022069	0.7544525963423964
58	0.3843706446290135	0.5907802773102716	0.7480858436413887
59	0.3788542349352741	0.5853724613256557	0.7418987704682548
60	0.37354844006959603	0.5801104640682213	0.7358913768229943
61	0.36845016545284526	0.5749885337855054	0.7300605270983882
62	0.36348729549352216	0.5698726325314398	0.7243331495908044
63	0.3586295375573002	0.5647064567744077	0.7186785500446502
64	0.35387689164417935	0.5594900065144086	0.7130967284599252
65	0.34922935775415964	0.5542232817514429	0.7075876848366298
66	0.34468693588724086	0.5489062824855101	0.7021514191747635
67	0.3402496260434234	0.5435390087166106	0.6967879314743267
68	0.33591742822270687	0.5381214604447442	0.6914972217353192
69	0.33169034242509154	0.532653637669911	0.6862792899577411
70	0.32756836865057726	0.5271355403921109	0.6811341361415922
71	0.3235515068991642	0.5215671686113441	0.676061760286873
72	0.31963975717085213	0.5159485223276102	0.6710621623935827
73	0.31583311946564113	0.5102796015409097	0.666135342461722
74	0.3121315937835313	0.5045604062512423	0.6612813004912907
75	0.3085351801245226	0.4987909364586081	0.6565000364822888
76	0.3050420202387111	0.4929778287376321	0.6517906447810333
77	0.30162093884651087	0.4872324228327638	0.6471379315178974
78	0.2982608082032245	0.48159446049668087	0.6425364733733662
79	0.2949616283088517	0.4760639417293832	0.6379862703474393
80	0.2917233991633927	0.4706408665308708	0.6334873224401169
81	0.2885461207668473	0.4653252349011435	0.6290396296513988
82	0.2854297931192157	0.46011704684020155	0.6246431919812852
83	0.2823744162204977	0.45501630234804474	0.6202980094297759
84	0.2793799900706935	0.4500230014246733	0.6160040819968712
85	0.27644651466980286	0.4451371440700868	0.6117614096825706
86	0.27357399001782595	0.4403587302842858	0.6075699924868747
87	0.27076241611476276	0.4356877600672701	0.6034298304097833
88	0.2680117929606133	0.43112423341903944	0.599340923451296
89	0.2653221205553775	0.4266681503395941	0.5953032716114133
90	0.26269339889905546	0.42231951082893404	0.5913168748901351
91	0.26012562799164707	0.41807831488705915	0.5873817332874612
92	0.2576188078331524	0.4139445625139695	0.5834978468033918
93	0.25517293842357136	0.4099182537096651	0.5796652154379268
94	0.25278801976290405	0.405999388474146	0.5758838391910663
95	0.25046405185115045	0.40218796680741203	0.5721537180628101
96	0.24820103468831056	0.39848398870946333	0.5684748520531583
97	0.2459989682743844	0.3948874541802999	0.564847241162111
98	0.24385785260937187	0.3913983632199216	0.5612708853896682
99	0.24177768769327304	0.38801671582832853	0.5577457847358297
100	0.2397584735260879	0.38474251200552084	0.5542719392005957
101	0.2378002101078165	0.3815757517514983	0.550849348783966
102	0.2358890857239185	0.37849132745486996	0.547464751992654
103	0.23399845012237588	0.37544079298179794	0.5440925602484141
104	0.23212763325539668	0.3724229302865777	0.540732130196341
105	0.23027663512298105	0.3694377393692092	0.5373834618364349
106	0.22844545572512898	0.3664852202296925	0.5340465551686958
107	0.2266340950618404	0.36356537286802754	0.5307214101931239
108	0.22484255313311538	0.36067819728421435	0.5274080269097189
109	0.22307082993895394	0.35782369347825305	0.524106405318481
110	0.22131892547935594	0.3550018614501433	0.5208165454194098
111	0.21958683975432158	0.35221270119988546	0.5175384472125059
112	0.21787457276385075	0.34945621272747945	0.5142721106977689
113	0.21618212450794339	0.3467323960329251	0.5110175358751989
114	0.2145094949865996	0.3440412511162226	0.507774722744796
115	0.21285668419981935	0.3413827779773718	0.5045436713065601
116	0.2112236921476026	0.33875697661637283	0.5013243815604911
117	0.20961051882994947	0.33616384703322566	0.4981168535065892
118	0.2080171642468598	0.3336033892279302	0.4949210871448543
119	0.20644362839833372	0.33107560320048657	0.4917370824752865
120	0.20488991128437115	0.3285804889508947	0.48856483949788565
121	0.20335601290497213	0.3261180464791546	0.4854043582126518
122	0.20184193326013664	0.32368827578526627	0.482255638619585
123	0.20034767234986464	0.32129117686922964	0.47911868071868513
124	0.19887323017415623	0.31892674973104485	0.4759934845099523
125	0.19741860673301131	0.31659499437071176	0.47288004999338656
126	0.19598380202642998	0.31429591078823055	0.4697783771689878
127	0.19456881605441217	0.3120294989836011	0.46668846603675607
128	0.19317364881695792	0.3097957589568234	0.4636103165966914
129	0.19179830031406714	0.30759469070789747	0.4605439288487935
130	0.19044277054574	0.30542629423682327	0.4574893027930629
131	0.18910705951197632	0.3032905695436009	0.45444643842949917
132	0.1877911672127762	0.3011875166282303	0.4514153357581025
133	0.18649509364813963	0.2991171354907115	0.44839599477887293
134	0.18521883881806658	0.29707942613104443	0.44538841549181024
135	0.18396240272255704	0.29507438854922907	0.4423925978969146
136	0.18272578536161108	0.2931020227452656	0.4394085419941859
137	0.18150898673522864	0.2911623287191539	0.4364362477836244
138	0.1803120068434097	0.28925530647089387	0.43347571526522977
139	0.17913375528090986	0.28737887930874484	0.4305298954857269
140	0.17796877161987354	0.28552264777297753	0.42761356641671916
141	0.1768163050622379	0.28368518195838544	0.42472876000016196
142	0.17567635560800263	0.2818664818649681	0.4218754762360555
143	0.17454892325716795	0.2800665474927259	0.4190537151243996
144	0.17343400800973383	0.2782853788416587	0.41626347666519437
145	0.17233160986570017	0.27652297591176644	0.4135047608584397
146	0.1712417288250671	0.2747793387030492	0.41077756770413576
147	0.1701643648878345	0.273054467215507	0.40808189720228244
148	0.1690995180540025	0.27134836144913976	0.4054177493528798
149	0.168047188323571	0.2696610214039476	0.4027851241559277
150	0.16700737569654	0.2679924470799304	0.4001840216114262
151	0.16598008017290958	0.2663426384770882	0.39761444171937543
152	0.16496530175267968	0.264711595595421	0.3950763844797753
153	0.1639630404358503	0.26309931843492884	0.3925698498926258
154	0.16297329622242143	0.26150580699561166	0.3900948379579269
155	0.16199606911239314	0.2599310612774695	0.3876513486756786
156	0.16103135910576533	0.25837508128050235	0.38523938204588104
157	0.16007916620253812	0.25683786700471023	0.38285893806853405
158	0.15913949040271136	0.25531941845009304	0.38051001674363766
159	0.15821233170628515	0.2538197356166509	0.37819261807119203
160	0.15729769011325948	0.2523388185043837	0.3759067420511969
161	0.15639556562363433	0.25087666711329165	0.37365238868365247
162	0.15550595823740973	0.24943328144337448	0.3714295579685587
163	0.15462886795458566	0.24800866149463244	0.36923824990591547
164	0.1537642947751621	0.2466028072670653	0.36707846449572307
165	0.1529122386991391	0.2452157187606732	0.3649502017379812
166	0.15207269972651666	0.2438473959754561	0.36285346163268994
167	0.15124567785729465	0.24249783891141397	0.3607882441798493
168	0.15043117309147322	0.2411670475685469	0.3587545493794594
169	0.14962918542905232	0.2398550219468548	0.35675237723152003
170	0.14883971487003195	0.23856176204633775	0.35478172773603134
171	0.1480627614144121	0.23728726786699564	0.35284260089299324
172	0.14729832506219281	0.23603153940882857	0.3509349967024059
173	0.14654640581337403	0.23479457667183654	0.349058915164269
174	0.1458070036679558	0.2335763796560195	0.347214356278583
175	0.14508011862593806	0.23237694836137743	0.3454013200453474
176	0.14436575068732088	0.23119628278791038	0.3436198064645625
177	0.1436638998521042	0.23003438293561837	0.3418698155362283
178	0.1429745661202881	0.22889124880450132	0.3401513472603447
179	0.1422977494918725	0.2277668803945593	0.33846440163691177
180	0.1416297310164591	0.2266565526215248	0.33680056629201494
181	0.14096552278466365	0.22555392813489983	0.3351485584296239
182	0.14030509883094897	0.22445897394436765	0.3335083193149387
183	0.13964845915531515	0.22337169004992855	0.33187984894795947
184	0.13899560375776218	0.22229207645158225	0.33026314732868617
185	0.13834653263829	0.22122013314932892	0.32865821445711874
186	0.13770124579689866	0.22015586014316849	0.3270650503332572
187	0.1370597432335881	0.21909925743310094	0.3254836549571016
188	0.13642202494835842	0.2180503250191264	0.32391402832865196
189	0.13578809094120958	0.21700906290124472	0.32235617044790815
190	0.13515794121214156	0.21597547107945597	0.32081008131487043
191	0.1345315757611543	0.21494954955376014	0.3192757609295385
192	0.13390899458824795	0.21393129832415725	0.3177532092919126
193	0.13329019769342235	0.21292071739064725	0.31624242640199246
194	0.13267518507667758	0.21191780675323021	0.31474341225977837
195	0.1320639567380137	0.21092256641190604	0.3132561668652702
196	0.13145651267743058	0.20993499636667484	0.3117806902184678
197	0.13085285289492832	0.20895509661753645	0.3103169823193715
198	0.13025297739050687	0.20798286716449113	0.308865043167981
199	0.1296568861641663	0.20701830800753865	0.30742487276429653
200	0.12906457921590647	0.2060614191466791	0.3059964711083179
201	0.1284760565457275	0.20511220058191246	0.30457983820004525
202	0.12789131815362936	0.20417065231323875	0.30317497403947846
203	0.12731036403961205	0.20323677434065798	0.3017818786266176
204	0.12673319420367557	0.20231056666417005	0.3004005519614627
205	0.12615980864581985	0.20139202928377514	0.2990309940440136
206	0.12559020736604506	0.20048116219947312	0.29767320487427057
207	0.12502439036435103	0.199577965411264	0.2963271844522334
208	0.12446235764073782	0.19868243891914777	0.2949929327779022
209	0.12390410919520546	0.19779458272312456	0.2936704498512769
210	0.12334964502775395	0.1969143968231942	0.2923597356723574
211	0.1227989651383832	0.19604188121935676	0.29106079024114395
212	0.12225206952709329	0.1951770359116122	0.28977361355763626
213	0.12170895819388425	0.19431986089996062	0.2884982056218347
214	0.12116963113875598	0.19347035618440195	0.28723456643373896
215	0.1206340883617086	0.19262852176493617	0.28598269599334913
216	0.120102329862742	0.19179435764156333	0.28474259430066523
217	0.11957435564185621	0.19096786381428343	0.2835142613556873
218	0.1190501656990513	0.19014904028309648	0.2822976971584153
219	0.11852976003432718	0.18933788704800236	0.2810929017088491
220	0.11801313864768388	0.18853440410900124	0.27989987500698893
221	0.1175003015391214	0.18773859146609295	0.2787186170528346
222	0.11699123156450278	0.18695025184964528	0.2775487930918245
223	0.11648578479406532	0.18616772912664079	0.2763875927670083
224	0.11598392878218436	0.18539064996032545	0.275234382548633
225	0.11548566352885987	0.18461901435069933	0.2740891624366987
226	0.1149909890340919	0.18385282229776237	0.2729519324312053
227	0.11449990529788034	0.18309207380151463	0.2718226925321528
228	0.11401241232022535	0.18233676886195613	0.2707014427395413
229	0.11352851010112681	0.18158690747908673	0.26958818305337073
230	0.11304819864058471	0.1808424896529065	0.268482913473641
231	0.11257147793859913	0.18010351538341557	0.26738563400035226
232	0.11209834799517002	0.17936998467061382	0.26629634463350454
233	0.11162880881029741	0.17864189751450124	0.26521504537309776
234	0.11116286038398124	0.1779192539150778	0.2641417362191318
235	0.1107005027162216	0.17720205387234367	0.2630764171716069
236	0.11024173580701843	0.17649029738629862	0.26201908823052283
237	0.10978655965637171	0.17578398445694282	0.2609697493958798
238	0.10933497426428151	0.1750831150842762	0.25992840066767764
239	0.10888697963074778	0.1743876892682988	0.25889504204591646
240	0.10844257575577053	0.17369770700901052	0.2578696735305962
241	0.10800176263934978	0.17301316830641156	0.25685229512171687
242	0.10756454028148549	0.1723340731605017	0.2558429068192785
243	0.10713090868217767	0.17166042157128106	0.2548415086232811
244	0.10670086784142635	0.1709922135387496	0.25384810053372453
245	0.10627441775923153	0.1703294490629074	0.252862682550609
246	0.10585155843559318	0.1696721281437543	0.2518852546739344
247	0.10543228987051131	0.16902025078129046	0.2509158169037008
248	0.10501661206398592	0.16837381697551576	0.24995436923990802
249	0.10460452501601701	0.16773282672643028	0.24900091168255625
250	0.1041960287266046	0.167097280034034	0.24805544423164538
251	0.10379112319574864	0.16646717689832694	0.24711796688717547
252	0.10338980842344919	0.16584251731930902	0.2461884796491465
253	0.10299208440970622	0.16522330129698037	0.24526698251755846
254	0.10259795115451972	0.16460952883134086	0.24435347549241143
255	0.1022074086578897	0.16400119992239054	0.24344795857370527
256	0.10182045691981617	0.16339831457012943	0.24255043176144003
257	0.1014370959402991	0.1628008727745575	0.24166089505561572
258	0.10105732571933858	0.16220887453567479	0.2407793484562325
259	0.10068114625693446	0.16162231985348124	0.2399057919632901
260	0.10030855755308687	0.1610412087279769	0.2390402255767886
261	0.09993955960779576	0.16046554115916176	0.2381826492967281
262	0.09957415242106112	0.15989531714703584	0.23733306312310853
263	0.09921233599288297	0.15933053669159905	0.23649146705592994
264	0.09885411032326129	0.1587711997928515	0.23565786109519218
265	0.09849899546128423	0.15821662356649926	0.2348313529332114
266	0.09814557718219173	0.15766479582368578	0.23400931329355673
267	0.09779376317226465	0.15711558521850172	0.23319157054984122
268	0.09744355343150293	0.1565689917509471	0.23237812470206484
269	0.09709494795990664	0.15602501542102196	0.23156897575022758
270	0.09674794675747576	0.15548365622872626	0.23076412369432955
271	0.09640254982421026	0.15494491417405995	0.22996356853437064
272	0.09605875716011018	0.15440878925702314	0.2291673102703509
273	0.09571656876517551	0.1538752814776158	0.22837534890227032
274	0.09537598463940622	0.15334439083583784	0.2275876844301288
275	0.09503700478280239	0.1528161173316894	0.22680431685392655
276	0.09469962919536389	0.15229046096517035	0.22602524617366343
277	0.0943638578770908	0.15176742173628077	0.22525047238933937
278	0.09402969082798314	0.1512469996450206	0.22447999550095454
279	0.09369712804804087	0.1507291946913899	0.22371381550850883
280	0.09336616953726402	0.1502140068753887	0.22295193241200234
281	0.09303681529565257	0.1497014361970169	0.22219434621143497
282	0.09270906532320652	0.14919148265627455	0.22144105690680677
283	0.09238291961992585	0.14868414625316165	0.22069206449811768
284	0.0920583781858106	0.14817942698767814	0.2199473689853677
285	0.09173544102086077	0.14767732485982416	0.219206970368557
286	0.0914141081250763	0.1471778398695996	0.21847086864768533
287	0.09109437949845728	0.14668097201700447	0.21773906382275293
288	0.09077625514100363	0.14618672130203883	0.21701155589375962
289	0.09045973505271539	0.1456950877247026	0.21628834486070542
290	0.09014481923359255	0.1452060712849958	0.21556943072359044
291	0.08983150768363513	0.1447196719829185	0.2148548134824146
292	0.0895198004028431	0.14423588981847063	0.21414449313717793
293	0.08920969739121647	0.1437547247916522	0.21343846968788038
294	0.08890119864875526	0.1432761769024632	0.212736743134522
295	0.08859430417545942	0.14280024615090367	0.21203931347710275
296	0.088289013971329	0.14232693253697354	0.21134618071562267
297	0.087985328036364	0.14185623606067288	0.21065734485008175
298	0.08768324637056438	0.1413881567220017	0.20997280588048
299	0.08738276897393017	0.14092269452095996	0.20929256380681738
300	0.08708389584646137	0.14045984945754766	0.20861661862909395
301	0.08678662698815796	0.1399996215317648	0.20794497034730958
302	0.08649096239901997	0.1395420107436114	0.20727761896146438
303	0.08619690207904739	0.1390870170930874	0.2066145644715584
304	0.08590444602824018	0.1386346405801929	0.20595580687759157
305	0.08561359424659838	0.1381848812049278	0.20530134617956386
306	0.08532421347165361	0.13773756210358942	0.2046507596608559
307	0.08503588501752267	0.13729212760332757	0.20400271922449276
308	0.08474857840166809	0.1368485372482321	0.20335712817801957
309	0.08446229362408984	0.13640679103830303	0.20271398652143635
310	0.08417703068478795	0.1359668889735404	0.2020732942547432
311	0.08389278958376238	0.13552883105394414	0.20143505137794007
312	0.0836095703210132	0.1350926172795143	0.20079925789102696
313	0.08332737289654035	0.1346582476502509	0.2001659137940039
314	0.08304619731034384	0.13422572216615383	0.1995350190868708
315	0.0827660435624237	0.1337950408272232	0.19890657376962773
316	0.08248691165277991	0.13336620363345897	0.19828057784227462
317	0.08220880158141246	0.13293921058486116	0.1976570313048116
318	0.08193171334832136	0.1325140616814297	0.19703593415723855
319	0.0816556469535066	0.1320907569231647	0.19641728639955555
320	0.08138060239696822	0.13166929631006613	0.1958010880317626
321	0.08110657967870617	0.1312496798421339	0.1951873390538596
322	0.08083357879872047	0.13083190751936813	0.19457603946584665
323	0.0805615997570111	0.13041597934176868	0.1939671892677237
324	0.08029064255357812	0.1300018953093357	0.19336078845949078
325	0.08002070718842148	0.1295896554220691	0.19275683704114785
326	0.07975179366154117	0.1291792596799689	0.19215533501269494
327	0.07948390197293723	0.12877070808303512	0.19155628237413205
328	0.07921703212260962	0.12836400063126774	0.1909596791254592
329	0.07895118411055838	0.12795913732466677	0.19036552526667633
330	0.07868635793678347	0.1275561181632322	0.18977382079778354
331	0.07842255360128493	0.12715494314696404	0.18918456571878073
332	0.07815977110406273	0.12675561227586227	0.1885977600296679
333	0.07789801044511689	0.12635812554992693	0.18801340373044514
334	0.07763727162444739	0.12596248296915794	0.18743149682111238
335	0.07737755464205426	0.1255686845335554	0.1868520393016696
336	0.07711885949793743	0.12517673024311923	0.18627503117211688
337	0.07686118619209699	0.1247866200978495	0.1857004724324542
338	0.07660453472453288	0.12439835409774616	0.18512836308268146
339	0.07634890509524514	0.1240119322428092	0.18455870312279876
340	0.07609429730423374	0.12362735453303866	0.18399149255280609
341	0.07584071135149868	0.12324462096843455	0.18342673137270343
342	0.07558814723704	0.12286373154899681	0.18286441958249078
343	0.07533620824714707	0.12248416428918335	0.18230479226989707
344	0.07508372084992977	0.12210437508637415	0.18174854485567396
345	0.07483060791705433	0.12172426245712147	0.18119572304513581
346	0.0745768694485207	0.12134382640142519	0.18064632683828258
347	0.0743225054443289	0.12096306691928539	0.18010035623511433
348	0.07406751590447894	0.12058198401070205	0.17955781123563105
349	0.07381190082897078	0.12020057767567519	0.17901869183983263
350	0.07355566021780445	0.1198188479142048	0.17848299804771925
351	0.07329879407097994	0.11943679472629085	0.17795072985929075
352	0.07304130238849728	0.11905441811193336	0.17742188727454725
353	0.07278318517035642	0.11867171807113233	0.17689647029348862
354	0.07252444241655738	0.11828869460388775	0.17637447891611496
355	0.07226507412710018	0.11790534771019963	0.1758559131424262
356	0.0720050803019848	0.117521677390068	0.17534077297242248
357	0.07174446094121124	0.1171376836434928	0.17482905840610366
358	0.0714832160447795	0.11675336647047409	0.1743207694434698
359	0.07122134561268958	0.11636872587101181	0.17381590608452085
360	0.07095884964494152	0.11598376184510602	0.17331446832925693
361	0.07069572814153523	0.11559847439275668	0.17281645617767785
362	0.07043198110247081	0.11521286351396381	0.17232186962978377
363	0.07016760852774821	0.1148269292087274	0.17183070868557465
364	0.06990261041736742	0.11444067147704744	0.17134297334505041
365	0.06963698677132846	0.11405409031892394	0.17085866360821123
366	0.06937073758963129	0.11366718573435691	0.17037777947505683
367	0.06910386287227599	0.11327995772334633	0.16990032094558744
368	0.0688363626192625	0.11289240628589221	0.16942628801980306
369	0.06856823683059082	0.11250453142199454	0.1689556806977036
370	0.06829948550626098	0.11211633313165335	0.16848849897928903
371	0.06803010864627297	0.11172781141486862	0.16802474286455943
372	0.06776010625062678	0.11133896627164039	0.16756441235351482
373	0.06748969481490469	0.11095002880674083	0.16710630593222348
374	0.067220260306565	0.11056247851314807	0.1666427317152787
375	0.06695204885246257	0.11017657812643447	0.16617232374018867
376	0.06668506045259741	0.10979232764660009	0.16569508200695338
377	0.06641929510696952	0.10940972707364491	0.16521100651557283
378	0.06615475281557884	0.1090287764075689	0.16472009726604697
379	0.06589143357842546	0.10864947564837209	0.1642223542583759
380	0.06562933739550932	0.10827182479605449	0.16371777749255947
381	0.06536846426683042	0.1078958238506161	0.16320636696859786
382	0.0651088141923888	0.10752147281205687	0.16268812268649097
383	0.06485038717218441	0.10714877168037681	0.16216304464623876
384	0.06459318320621728	0.106777720455576	0.16163113284784128
385	0.06433720229448743	0.10640831913765435	0.1610923872912986
386	0.06408244443699482	0.1060405677266119	0.16054680797661058
387	0.06382890963373948	0.10567446622244865	0.15999439490377734
388	0.06357659788472138	0.10531001462516458	0.1594351480727988
389	0.06332550918994054	0.10494721293475971	0.158869067483675
390	0.06307564354939697	0.10458606115123403	0.1582961531364059
391	0.06282700096309064	0.10422655927458754	0.15771640503099157
392	0.06257958143102156	0.10386870730482027	0.15712982316743193
393	0.06233338495318974	0.10351250524193217	0.15653640754572706
394	0.06208684807341022	0.10315312287451221	0.15593775299812115
395	0.061834362050109094	0.10277323230567935	0.15533958082464036
396	0.06157542497078046	0.10237128290450644	0.15474240301036996
397	0.06131003683542432	0.10194727467099352	0.1541462195553099
398	0.06103819764404064	0.10150120760514057	0.15355103045946036
399	0.060759907396629446	0.10103308170694765	0.1529568357228212
400	0.06047516609319074	0.10054289697641464	0.1523636353453924
401	0.06018397373372451	0.10003065341354166	0.15177142932717402
402	0.059886330318230756	0.09949635101832867	0.15118021766816606
403	0.059582235846709485	0.09893998979077563	0.15059000036836845
404	0.0592716903191607	0.0983615697308826	0.15000077742778134
405	0.05895469373558439	0.09776109083864952	0.1494125488464046
406	0.05863124609598057	0.09713855311407649	0.14882531462423823
# Eof

==> anc/inclusiveNpart/5023/Xi0_50/Y3SNpart5023Xi50.tsv <==
#Y3S-Npart
#Npart	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0	0.98755977082859	0.9935335608234395	0.9925016641024231
1	0.9963150120126841	0.9918962277870532	0.9926595169145985
2	0.9867029460938561	0.9936937971224826	0.9924862159621516
3	0.9587235730721058	0.9989262688297271	0.991981761245082
4	0.9143073003537192	1.0051226437790208	0.9913843780681078
5	0.8642449752749206	0.9984702033232882	0.9920257298337124
6	0.8102092917777488	0.9768278319334007	0.9941122382654887
7	0.7522002498622034	0.9401955296093578	0.9976439033634361
8	0.6939967182795447	0.8934188552883182	0.9993789951511461
9	0.6430978908884912	0.8461138576386773	0.992884275765406
10	0.5997082168343281	0.7985426972297329	0.9779843570235227
11	0.5638276961170546	0.7507053740614844	0.9546792389254957
12	0.535079471657151	0.7029516654093041	0.9235066180423754
13	0.5093579070290948	0.6590921891456694	0.8903243825443724
14	0.48553833687253156	0.6201707955969455	0.8567371956863493
15	0.46362076118746165	0.5861874847631326	0.8227450574683066
16	0.4436051799738849	0.5571422566442308	0.7883479678902441
17	0.4254915932318012	0.5330351112402398	0.7535459269521615
18	0.4092580805546381	0.5137755307987071	0.7183991335466238
19	0.39422417726442927	0.49655361610225646	0.6847763130509129
20	0.38006756278108844	0.4800383820534162	0.6535626380054005
21	0.3667882371046154	0.464229828652186	0.6247581084100862
22	0.3543862002350103	0.4491279558985659	0.5983627242649704
23	0.34286145217227293	0.43473276379255577	0.574376485570053
24	0.3322139929164035	0.4210442523341559	0.5527993923253338
25	0.3224438224674019	0.4080624215233659	0.533631444530813
26	0.31353942320127925	0.3957837202785557	0.5168421229083248
27	0.30509870793205185	0.38408417820259	0.5013659810873461
28	0.29692262945574616	0.37290242561798237	0.4866755858931112
29	0.28901118777236207	0.3622384625247328	0.4727709373256198
30	0.2813643828818998	0.3520922889228414	0.4596520353848723
31	0.2739822147843592	0.34246390481230804	0.4473188800708683
32	0.2668646834797403	0.33335331019313275	0.4357714713836079
33	0.2600117889680431	0.3247605050653155	0.42500980932309124
34	0.25342353124926764	0.31668548942885644	0.41503389388931816
35	0.24709991032341386	0.3091282632837554	0.40584372508228883
36	0.24103996042085588	0.3020744904568302	0.3974063666711035
37	0.23523025331809708	0.2953248383821942	0.3892638677554497
38	0.2296664833275639	0.28881539214570123	0.3812693888445177
39	0.22434865044925634	0.28254615174735137	0.37342292993830756
40	0.21927675468317448	0.27651711718714467	0.3657244910368194
41	0.2144507960293182	0.270728288465081	0.35817407214005315
42	0.20987077448768762	0.26517966558116046	0.35077167324800873
43	0.20553669005828268	0.2598712485353831	0.3435172943606861
44	0.20144854274110335	0.2548030373277488	0.3364109354780854
45	0.19760633253614965	0.24997503195825754	0.3294525966002067
46	0.19401005944342162	0.24538723242690952	0.3226422777270499
47	0.19065972346291923	0.2410396387337046	0.31597997885861495
48	0.1875214881915029	0.23690339100981322	0.30949121928828865
49	0.1844694705702096	0.2328711206157691	0.3032709395657758
50	0.18149179762574974	0.22893270081173106	0.29732809424477125
51	0.17858846935812334	0.22508813159769925	0.29166268332527484
52	0.1757594857673304	0.2213374129736735	0.2862747068072866
53	0.17300484685337095	0.21768054493965394	0.2811641646908067
54	0.17032455261624496	0.21411752749564048	0.27633105697583493
55	0.16771860305595243	0.2106483606416332	0.2717753836623714
56	0.16518699817249333	0.20727304437763203	0.267497144750416
57	0.1627297379658677	0.203991578703637	0.26349634023996893
58	0.1603468224360756	0.20080396361964814	0.25977297013102996
59	0.15803825158311688	0.19771019912566534	0.2563270344235993
60	0.15580402540699168	0.1947102852216888	0.2531585331176768
61	0.153643290184471	0.19180397307377917	0.2502595462829789
62	0.15153615088202466	0.1889854638944662	0.24744550909426405
63	0.1494742504583649	0.186252321864467	0.24463889386792959
64	0.14745758891349176	0.18360454698378154	0.24183970060397553
65	0.14548616624740524	0.18104213925240975	0.23904792930240176
66	0.1435599824601053	0.1785650986703518	0.2362635799632084
67	0.14167903755159197	0.1761734252376075	0.2334866525863954
68	0.13984333152186526	0.17386711895417697	0.23071714717196276
69	0.13805286437092518	0.1716461798200602	0.22795506371991048
70	0.13630763609877167	0.16951060783525712	0.22520040223023854
71	0.13460764670540482	0.16746040299976778	0.22245316270294704
72	0.13295289619082457	0.16549556531359216	0.21971334513803586
73	0.13134338455503086	0.16361609477673028	0.216980949535505
74	0.12977911179802387	0.16182199138918218	0.21425597589535456
75	0.12826007791980343	0.16011325515094776	0.2115384242175845
76	0.12678544075851547	0.15848707256778727	0.20883035562870197
77	0.1253410716271602	0.15689624252355544	0.2061663490058478
78	0.12392192741388948	0.15532391699068415	0.20355874697824183
79	0.12252800811870339	0.1537700959691733	0.20100754954588418
80	0.12115931374160187	0.15223477945902297	0.19851275670877477
81	0.11981584428258493	0.15071796746023314	0.19607436846691365
82	0.11849759974165258	0.1492196599728038	0.1936923848203007
83	0.11720458011880483	0.1477398569967349	0.19136680576893605
84	0.11593678541404168	0.14627855853202654	0.1890976313128197
85	0.11469421562736304	0.1448357645786786	0.18688486145195154
86	0.11347687075876906	0.1434114751366912	0.18472849618633166
87	0.11228475080825964	0.1420056902060643	0.1826285355159601
88	0.11111785577583481	0.14061840978679785	0.18058497944083668
89	0.10997618566149459	0.13924963387889192	0.17859782796096157
90	0.10885974046523894	0.13789936248234647	0.17666708107633475
91	0.10776852018706787	0.1365675955971615	0.17479273878695617
92	0.1067025248269814	0.13525433322333705	0.17297480109282581
93	0.1056617543849795	0.13395957536087305	0.17121326799394376
94	0.10464620886106221	0.13268332200976957	0.16950813949030993
95	0.10365588825522949	0.13142557317002654	0.16785941558192435
96	0.10269079256748134	0.130186328841644	0.16626709626878705
97	0.10175092179781783	0.12896558902462202	0.16473118155089803
98	0.10083627594623887	0.12776335371896047	0.16325167142825725
99	0.0999468550127445	0.12657962292465938	0.1618285659008647
100	0.09908265899733473	0.12541439664171883	0.1604618649687204
101	0.09824368790000952	0.12426767487013873	0.1591515686318244
102	0.09742444785467971	0.1231386522921161	0.15788245011334107
103	0.09661433822842566	0.12202577501495031	0.15662512874232548
104	0.09581309249728828	0.12092900397025393	0.15537886582206012
105	0.09502071066126758	0.1198483391580269	0.15414366135254504
106	0.09423719272036354	0.1187837805782693	0.15291951533378018
107	0.09346253867457616	0.11773532823098104	0.15170642776576557
108	0.09269674852390547	0.11670298211616217	0.15050439864850118
109	0.09193982226835146	0.1156867422338127	0.14931342798198707
110	0.09119175990791409	0.11468660858393259	0.1481335157662232
111	0.09045256144259342	0.11370258116652189	0.14696466200120956
112	0.08972222687238939	0.11273465998158055	0.14580686668694617
113	0.08900075619730205	0.1117828450291086	0.144660129823433
114	0.08828814941733137	0.11084713630910603	0.1435244514106701
115	0.0875844065324774	0.10992753382157286	0.14239983144865748
116	0.08688952754274004	0.10902403756650904	0.14128626993739501
117	0.08620351244811941	0.10813664754391464	0.14018376687688286
118	0.0855263612486154	0.10726536375378959	0.13909232226712093
119	0.08485807394422809	0.10641018619613393	0.13801193610810925
120	0.08419865053495744	0.10557111487094767	0.13694260839984784
121	0.08354809102080349	0.10474814977823077	0.13588433914233666
122	0.08290639540176617	0.10394129091798329	0.1348371283355757
123	0.08227356367784552	0.10315053829020514	0.133800975979565
124	0.08164959584904158	0.1023758918948964	0.13277588207430452
125	0.08103449191535428	0.10161735173205702	0.1317618466197943
126	0.08042825187678365	0.10087491780168706	0.13075886961603436
127	0.07983087573332973	0.10014859010378646	0.12976695106302463
128	0.07924236348499245	0.09943836863835524	0.12878609096076515
129	0.07866271513177181	0.09874425340539342	0.1278162893092559
130	0.07809193067366788	0.09806624440490097	0.12685754610849692
131	0.07753001011068061	0.0974043416368779	0.1259098613584882
132	0.07697695344281003	0.09675854510132423	0.12497323505922966
133	0.07643276067005611	0.09612885479823993	0.12404766721072143
134	0.07589743179241885	0.09551527072762502	0.12313315781296343
135	0.07537096680989826	0.09491779288947946	0.12222970686595563
136	0.07485336572249435	0.0943364212838033	0.12133731436969811
137	0.07434462853020712	0.09377115591059657	0.12045598032419083
138	0.07384475523303655	0.09322199676985915	0.1195857047294338
139	0.07335322299447267	0.09268695669899837	0.11872653639699939
140	0.07286741360348134	0.09215608457385226	0.11787871976084555
141	0.07238696706120804	0.09162801213447053	0.11704228843015953
142	0.07191188336765275	0.09110273938085316	0.11621724240494122
143	0.07144216252281549	0.09058026631300015	0.11540358168519069
144	0.07097780452669625	0.09006059293091152	0.11460130627090798
145	0.070518809379295	0.08954371923458725	0.113810416162093
146	0.0700651770806118	0.08902964522402736	0.11303091135874584
147	0.06961690763064661	0.08851837089923184	0.11226279186086643
148	0.06917400102939944	0.08800989626020067	0.11150605766845481
149	0.0687364572768703	0.08750422130693389	0.11076070878151095
150	0.06830427637305916	0.08700134603943145	0.11002674520003485
151	0.06787745831796606	0.0865012704576934	0.10930416692402656
152	0.06745600311159097	0.08600399456171973	0.10859297395348602
153	0.06703991075393391	0.08550951835151041	0.10789316628841328
154	0.06662918124499484	0.08501784182706545	0.1072047439288083
155	0.06622381458477383	0.08452896498838489	0.10652770687467109
156	0.06582381077327082	0.08404288783546866	0.10586205512600166
157	0.06542916981048583	0.08355961036831683	0.10520778868280002
158	0.06503989169641887	0.08307913258692937	0.10456490754506614
159	0.06465597643106992	0.08260145449130626	0.10393341171280004
160	0.06427742401443898	0.08212657608144752	0.10331330118600171
161	0.06390423444652607	0.08165449735735317	0.10270457596467117
162	0.06353640772733118	0.08118521831902316	0.10210723604880839
163	0.06317394385685432	0.08071873896645754	0.10152128143841341
164	0.06281684283509545	0.08025505929965629	0.10094671213348616
165	0.06246510466205465	0.0797941793186194	0.10038352813402676
166	0.06211872933773183	0.0793360990233469	0.0998317294400351
167	0.06177771686212703	0.07888081841383872	0.09929131605151117
168	0.061442067235240275	0.07842833749009495	0.09876228796845507
169	0.06111178045707151	0.07797865625211554	0.09824464519086673
170	0.06078685652762078	0.0775317746999005	0.09773838771874617
171	0.06046729544688807	0.07708769283344982	0.09724351555209337
172	0.060153097214873386	0.07664641065276351	0.09676002869090837
173	0.059844261831576706	0.07620792815784158	0.09628792713519112
174	0.05954078929699806	0.07577224534868401	0.09582721088494167
175	0.059242679611137425	0.0753393622252908	0.09537787994015998
176	0.05894993277399482	0.07490927878766199	0.09493993430084607
177	0.058662548785570236	0.07448199503579754	0.09451337396699995
178	0.05838052764586366	0.07405751096969745	0.09409819893862158
179	0.05810386935487512	0.07363582658936173	0.09369440921571098
180	0.057830782434527626	0.07321764188889	0.0932969898427119
181	0.05755886412884048	0.07280389571036532	0.0928992146896141
182	0.05728810192979781	0.07239459294111358	0.09250104874223329
183	0.05701849583739963	0.07198973358113482	0.09210249200056948
184	0.05675004585164593	0.071589317630429	0.09170354446462264
185	0.05648275197253673	0.07119334508899614	0.09130420613439282
186	0.05621661420007201	0.07080181595683624	0.09090447700988
187	0.055951632534251755	0.07041473023394929	0.09050435709108412
188	0.05568780697507602	0.0700320879203353	0.09010384637800528
189	0.05542513752254476	0.06965388901599427	0.08970294487064343
190	0.05516362417665799	0.06928013352092621	0.08930165256899855
191	0.0549032669374157	0.0689108214351311	0.08889996947307068
192	0.054644065804817905	0.06854595275860896	0.08849789558285981
193	0.05438602077886458	0.06818552749135975	0.0880954308983659
194	0.05412913185955575	0.06782954563338352	0.087692575419589
195	0.05387339904689142	0.06747800718468025	0.0872893291465291
196	0.05361882234087156	0.06713091214524994	0.08688569207918619
197	0.05336540174149618	0.06678826051509257	0.08648166421756026
198	0.053113137248765305	0.06645005229420817	0.08607724556165136
199	0.05286202886267891	0.06611628748259674	0.08567243611145944
200	0.05261207658323701	0.06578696608025825	0.08526723586698448
201	0.052363280410439576	0.06546208808719273	0.08486164482822653
202	0.052115640344286646	0.06514165350340016	0.08445566299518559
203	0.051869156384778195	0.06482566232888057	0.08404929036786161
204	0.051623828531914225	0.06451411456363391	0.08364252694625465
205	0.05137965678569474	0.06420701020766022	0.08323537273036467
206	0.051136641146119766	0.06390434926095949	0.0828278277201917
207	0.05089478161318926	0.06360613172353172	0.0824198919157357
208	0.05065407818690324	0.0633123575953769	0.08201156531699672
209	0.05041453086726172	0.06302302687649505	0.08160284792397474
210	0.050176139654264665	0.06273813956688616	0.08119373973666971
211	0.04993890454791211	0.06245769566655022	0.0807842407550817
212	0.04970282554820403	0.06218169517548723	0.08037435097921067
213	0.04946790265514046	0.06191013809369722	0.07996407040905665
214	0.04923413586872136	0.06164302442118015	0.0795533990446196
215	0.049001525188946744	0.06138035415793604	0.07914233688589956
216	0.04877007061581662	0.0611221273039649	0.07873088393289651
217	0.04853977214933099	0.06086834385926672	0.07831904018561045
218	0.048310629789489835	0.0606190038238415	0.0779068056440414
219	0.04808264353629317	0.06037410719768922	0.07749418030818932
220	0.04785581338974099	0.06013365398080991	0.07708116417805422
221	0.0476301393498333	0.05989764417320355	0.07666775725363614
222	0.04740564580583197	0.05966573569456224	0.07625441515237844
223	0.04718253751232278	0.05943505668627364	0.07584496290848632
224	0.04696086062647524	0.059204959754462515	0.07544026278715152
225	0.04674061514828935	0.058975444899128884	0.07504031478837407
226	0.046521801077765115	0.05874651212027272	0.07464511891215395
227	0.04630441841490253	0.05851816141789403	0.07425467515849114
228	0.0460884671597016	0.05829039279199283	0.07386898352738569
229	0.04587394731216232	0.058063206242569096	0.07348804401883757
230	0.04566085887228467	0.05783660176962284	0.07311185663284678
231	0.045449201840068704	0.05761057937315406	0.07274042136941332
232	0.04523897621551436	0.05738513905316277	0.07237373822853718
233	0.04503018199862168	0.05716028080964894	0.07201180721021841
234	0.04482281918939064	0.056936004642612593	0.07165462831445693
235	0.04461688778782127	0.05671231055205373	0.07130220154125282
236	0.044412387793913544	0.05648919853797234	0.07095452689060602
237	0.044209319207667463	0.056266668600368434	0.07061160436251657
238	0.044007682029083034	0.05604472073924199	0.07027343395698442
239	0.043807476258160255	0.055823354954593035	0.06994001567400962
240	0.04360870189489913	0.05560257124642155	0.06961134951359216
241	0.043411358939299656	0.05538236961472756	0.06928743547573205
242	0.04321544739136182	0.05516275005951104	0.06896827356042923
243	0.04302096725108565	0.05494371258077198	0.06865386376768376
244	0.042827918518471134	0.054725257178510414	0.06834420609749564
245	0.042636301193518265	0.05450738385272633	0.06803930054986485
246	0.042446115276227034	0.054290092603419715	0.06773914712479139
247	0.042257360766597474	0.05407338343059058	0.06744374582227525
248	0.04207003766462955	0.05385725633423892	0.06715309664231645
249	0.04188414597032328	0.05364171131436473	0.06686719958491498
250	0.041699685683678656	0.05342674837096804	0.06658605465007086
251	0.04151665680469569	0.053212367504048806	0.06630966183778404
252	0.04133505933337437	0.05299856871360705	0.06603802114805457
253	0.04115489326971471	0.05278535199964278	0.06577113258088244
254	0.040976158613716694	0.05257271736215599	0.06550899613626764
255	0.04079885536538033	0.05236066480114668	0.06525161181421017
256	0.040622983524705614	0.052149194316614834	0.06499897961471003
257	0.040448543091692546	0.05193830590856047	0.06475109953776723
258	0.04027553406634114	0.051727999576983597	0.06450797158338177
259	0.040103956448651376	0.05151827532188419	0.06426959575155362
260	0.03993381023862326	0.05130913314326225	0.06403597204228281
261	0.03976509543625681	0.0511005730411178	0.06380710045556935
262	0.039597812041551994	0.050892595015450834	0.06358298099141321
263	0.03943196005450883	0.05068519906626133	0.06336361364981441
264	0.039267539475127324	0.050478385193549316	0.06314899843077293
265	0.039104370844589675	0.05027221573313362	0.0629382506558337
266	0.03894192536901871	0.05006687436392034	0.06272876352887452
267	0.03878016853132009	0.049862373075575755	0.06252036689091367
268	0.03861910033149381	0.049658711868099864	0.06231306074195115
269	0.03845872076953988	0.04945589074149269	0.06210684508198696
270	0.03829902984545829	0.04925390969575422	0.0619017199110211
271	0.03814002755924904	0.04905276873088445	0.061697685229053556
272	0.03798171391091214	0.04885246784688338	0.061494741036084356
273	0.0378240889004476	0.04865300704375102	0.06129288733211348
274	0.03766715252785538	0.04845438632148736	0.06109212411714092
275	0.03751090479313552	0.04825660568009241	0.0608924513911667
276	0.037355345696288	0.04805966511956615	0.060693869154190803
277	0.03720047523731281	0.04786356463990861	0.06049637740621323
278	0.03704629341620998	0.04766830424111976	0.06029997614723398
279	0.03689280023297948	0.047473883923199615	0.060104665377253064
280	0.03673999568762133	0.047280303686148176	0.05991044509627048
281	0.036587879780135536	0.047087563529965445	0.059717315304286214
282	0.03643645251052208	0.04689566345465142	0.059525276001300295
283	0.03628571387878096	0.04670460346020609	0.059334327187312685
284	0.03613566388491219	0.046514383546629456	0.059144468862323406
285	0.03598630252891576	0.04632500371392155	0.05895570102633247
286	0.03583762981079168	0.04613646396208232	0.058768023679339844
287	0.03568964573053995	0.04594876429111182	0.05858143682134556
288	0.03554235028816055	0.045761904701010006	0.058395940452349596
289	0.0353957434836535	0.045575885191776896	0.058211534572351946
290	0.035249825317018785	0.04539070576341249	0.05802821918135263
291	0.035104595788256435	0.045206366415916785	0.057845994279351665
292	0.034960054897366415	0.0450228671492898	0.05766485986634901
293	0.034816202644348745	0.04484020796353151	0.05748481594234468
294	0.03467303902920341	0.04465838885864192	0.05730586250733869
295	0.034530564051930425	0.044477409834621034	0.057127999561331015
296	0.03438877771252978	0.04429727089146885	0.05695122710432167
297	0.03424768001100148	0.044117972029185375	0.056775545136310654
298	0.03410727094734553	0.04393951324777061	0.056600953657297975
299	0.03396755052156192	0.04376189454722453	0.05642745266728361
300	0.03382851873365066	0.04358511592754717	0.05625504216626759
301	0.03369017558361174	0.04340917738873851	0.05608372215424988
302	0.03355252107144516	0.043234078930798545	0.055913492631230494
303	0.03341555519715093	0.043059820553727285	0.05574435359720945
304	0.033279277960729034	0.04288640225752473	0.055576305052186734
305	0.0331436893621795	0.04271382404219089	0.05540934699616235
306	0.03300877951601488	0.0425422584470521	0.05524261876167343
307	0.032874517363872896	0.04237224755857228	0.055073416291672006
308	0.03274090064454117	0.04220383084350108	0.05490154271656303
309	0.03260792935801969	0.0420370083018385	0.0547269980363465
310	0.03247560350430849	0.041871779933584555	0.05454978225102243
311	0.03234392308340754	0.041708145738739225	0.05436989536059082
312	0.03221288809531686	0.04154610571730254	0.05418733736505165
313	0.03208249854003643	0.04138565986927446	0.05400210826440495
314	0.03195275441756627	0.04122680819465502	0.05381420805865069
315	0.031823655727906366	0.04106955069344421	0.05362363674778889
316	0.03169520247105673	0.04091388736564201	0.053430394331819536
317	0.03156739464701734	0.04075981821124845	0.05323448081074265
318	0.03144023225578822	0.040607343230263514	0.0530358961845582
319	0.031313715297369364	0.040456462422687196	0.05283464045326621
320	0.031187843771760773	0.040307175788519514	0.05263071361686668
321	0.031062617678962432	0.04015948332776046	0.052424115675359595
322	0.030938037018974355	0.04001338504041003	0.05221484662874497
323	0.030814101791796535	0.03986888092646821	0.052002906477022784
324	0.03069081199742898	0.039725970985935034	0.05178829522019306
325	0.03056816763587169	0.03958465521881048	0.0515710128582558
326	0.030446168707124653	0.03944493362509455	0.05135105939121098
327	0.03032481521118788	0.039306806204787256	0.05112843481905861
328	0.03020410714806137	0.03917027295788858	0.050903139141798705
329	0.030084044517745122	0.03903533388439853	0.05067517235943125
330	0.029964627320239128	0.0389019889843171	0.050444534471956244
331	0.029845855555543404	0.03877023825764431	0.0502112254793737
332	0.029727729223657934	0.03864008170438013	0.04997524538168359
333	0.029610248324582727	0.03851151932452459	0.04973659417888596
334	0.02949341285831778	0.038384551118077676	0.04949527187098076
335	0.029377222824863096	0.038259177085039384	0.04925127845796802
336	0.029261678224218674	0.03813539722540972	0.049004613939847744
337	0.02914677905638451	0.03801321153918868	0.04875527831661991
338	0.029032525321360608	0.037892620026376264	0.04850327158828453
339	0.028918917019146964	0.03777362268697248	0.048248593754841605
340	0.02880595414974358	0.03765621952097732	0.04799124481629114
341	0.028693636713150457	0.037540410528390786	0.04773122477263311
342	0.028581964709367608	0.03742619570921287	0.04746853362386756
343	0.02847061268599787	0.03731254087143583	0.047204963378863665
344	0.028358617911588915	0.03719638673762807	0.046945815038063915
345	0.028245917112297524	0.0370775322421236	0.04669143700046395
346	0.02813251028812368	0.036955977384922414	0.04644182926606373
347	0.028018397439067387	0.03683172216602451	0.04619699183486327
348	0.027903578565128647	0.03670476658542991	0.045956924706862565
349	0.027788053666307447	0.0365751106431386	0.04572162788206162
350	0.02767182274260381	0.03644275433915056	0.04549110136046043
351	0.027554885794017724	0.036307697673465825	0.04526534514205901
352	0.027437242820549185	0.03616994064608438	0.045044359226857345
353	0.027318893822198195	0.03602948325700622	0.04482814361485543
354	0.027199838798964752	0.03588632550623133	0.04461669830605327
355	0.027080077750848867	0.03574046739375975	0.04441002330045088
356	0.02695961067785053	0.03559190891959145	0.04420811859804824
357	0.026838437579969742	0.03544065008372645	0.04401098419884536
358	0.026716558457206503	0.03528669088616472	0.04381862010284224
359	0.02659397330956082	0.035130031326906286	0.04363102631003888
360	0.026470682137032693	0.03497067140595115	0.043448202820435274
361	0.026346684939622105	0.03480861112329929	0.04327014963403142
362	0.026221981717329073	0.03464385047895073	0.04309686675082734
363	0.02609657247015359	0.034476389472905454	0.04292835417082301
364	0.02597045719809566	0.034306228105163455	0.04276461189401844
365	0.02584363590115528	0.03413336637572476	0.04260563992041362
366	0.025716108579332445	0.03395780428458934	0.042451438250008564
367	0.025587875232627167	0.03377954183175722	0.042302006882803264
368	0.025458935861039436	0.03359857901722839	0.04215734581879772
369	0.025329290464569255	0.03341491584100284	0.04201745505799194
370	0.025198939043216628	0.03322855230308058	0.041882334600385915
371	0.025067881596981555	0.03303948840346162	0.041751984445979655
372	0.02493611812586403	0.03284772414214593	0.04162640459477315
373	0.02480385500483714	0.032654331091113833	0.04150430172127875
374	0.02467241341096086	0.0324661692697626	0.041377396178309295
375	0.024542027965295397	0.03228445691376462	0.04124421762577189
376	0.024412698667840745	0.03210919402311992	0.04110476606366651
377	0.024284425518596907	0.031940380597828485	0.04095904149199318
378	0.024157208517563887	0.03177801663789028	0.040807043910751864
379	0.02403104766474168	0.03162210214330537	0.0406487733199426
380	0.023905942960130294	0.03147263711407371	0.04048422971956536
381	0.023781894403729714	0.03132962155019531	0.040313413109620166
382	0.02365890199553996	0.031193055451670174	0.040136323490107
383	0.02353696573556101	0.031062938818498295	0.03995296086102587
384	0.023416085623792875	0.03093927165067968	0.03976332522237677
385	0.023296261660235566	0.030822053948214332	0.039567416574159714
386	0.023177493844889062	0.030711285711102244	0.03936523491637468
387	0.023059782177753375	0.030606966939343422	0.039156780249021694
388	0.022943126658828507	0.030509097632937854	0.03894205257210073
389	0.02282752728811445	0.03041767779188555	0.03872105188561181
390	0.02271298406561121	0.030332707416186516	0.03849377818955493
391	0.02259949699131878	0.030254186505840736	0.03826023148393008
392	0.02248706606523717	0.030182115060848218	0.03802041176873726
393	0.02237569128736637	0.030116493081208957	0.037774319043976476
394	0.022265679701852233	0.030053111629556362	0.03752453184816398
395	0.02215813279863888	0.029976871567061542	0.03728030042848608
396	0.022053149147355667	0.02988642170888075	0.037042452566840835
397	0.02195072874800259	0.029781762055013976	0.036810988263228255
398	0.021850871600579656	0.029662892605461236	0.03658590751764832
399	0.021753577705086864	0.02952981336022252	0.036367210330101055
400	0.02165884706152421	0.029382524319297828	0.036154896700586435
401	0.021566679669891703	0.029221025482687166	0.03594896662910449
402	0.021477075530189328	0.029045316850390527	0.03574942011565519
403	0.021390034642417097	0.02885539842240791	0.03555625716023855
404	0.02130555700657501	0.02865127019873933	0.035369477762854575
405	0.02122364262266306	0.02843293217938477	0.03518908192350324
406	0.021144291490681255	0.028200384364344237	0.03501506964218459
# Eof

==> anc/pt/2760/Xi0_0/Y1Spt2760Xi0.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.4285136022868232	0.4806861893119521	0.5391804609717795
3.75	0.4285368193361432	0.4807121771250299	0.5392096393232316
6.5	0.43148628812839046	0.48480998797062613	0.5441751107104607
10	0.4454121861900391	0.504242707129868	0.566577830068471
16	0.46906344271521283	0.5328803498833025	0.6023559421413494
# Eof

==> anc/pt/2760/Xi0_0/Y2Spt2760Xi0.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.15080948682284168	0.17228074273909258	0.1881932378218221
8.5	0.17319455843273274	0.20744804558959026	0.2336082140018367
16	0.22944659727049668	0.29821182530852813	0.3390700909955631
# Eof

==> anc/pt/2760/Xi0_0/Y3Spt2760Xi0.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.07808297017986265, 0.08010812882036629, 0.08094268795571465}, {8.5, 0.09036443844393303, 0.09224629500566082, 0.0928836997526093}, {16, 0.12383164161489445, 0.1250979051171279, 0.12612398571790265}}, {"# Eof"}]

==> anc/pt/2760/Xi0_10/Y1Spt2760Xi10.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.49597091709228963	0.6248112555437662	0.7324723323838683
3.75	0.49599765826403674	0.6248446356225099	0.7325111785244968
6.5	0.4966292359860004	0.6253309274894708	0.7333419104739961
10	0.49914160764929644	0.6267209415937013	0.736604861288123
16	0.511664513666545	0.6289170897144973	0.7412860848910142
# Eof

==> anc/pt/2760/Xi0_10/Y2Spt2760Xi10.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.22063308877855345	0.34262721685743486	0.448974330167228
8.5	0.22694693957645143	0.3501389978473623	0.4660074400098329
16	0.25059369093355083	0.36515386779548564	0.5066629705578016
# Eof

==> anc/pt/2760/Xi0_10/Y3Spt2760Xi10.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.08222050305165764, 0.10790150974452348, 0.1538455309239025}, {8.5, 0.08992555932830697, 0.1139179246202621, 0.15398214852203412}, {16, 0.12126478743143648, 0.13935591936893826, 0.1594376474831736}}, {"# Eof"}]

==> anc/pt/2760/Xi0_50/Y1Spt2760Xi50.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.5166997246115084	0.6453205571545869	0.7512405720635335
3.75	0.5167273706721943	0.6453549476142079	0.7512804779891741
6.5	0.5168031813094885	0.6453848827287271	0.7513151457033757
10	0.5173223283480988	0.6454334222923567	0.7513714634994563
16	0.5228726613605994	0.645849548876737	0.7517099947232291
# Eof

==> anc/pt/2760/Xi0_50/Y2Spt2760Xi50.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.24880474138723568	0.39102542002038665	0.530453007305928
8.5	0.2497987906725194	0.39114223469513715	0.5306095513836613
16	0.260830237200377	0.39239735058866637	0.5319012884077777
# Eof

==> anc/pt/2760/Xi0_50/Y3Spt2760Xi50.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.08972897863419389, 0.13116165323151485, 0.17874026076093436}, {8.5, 0.09338496284665142, 0.13125169615970267, 0.1787858280181053}, {16, 0.12060433752551387, 0.14317269187085194, 0.1790487607311428}}, {"# Eof"}]

==> anc/pt/5023/Xi0_0/Y1Spt5023Xi0.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.3222120854827838	0.3635606222385068	0.4116101421535253
3.75	0.32222962000965155	0.36358033636687626	0.41163238664380614
6.5	0.32394470522530877	0.3659462795420265	0.41449880759754115
10	0.3319624953470061	0.37708115776599044	0.42714327619254866
16	0.3473612359387845	0.39572721357258955	0.45018803653903255
# Eof

==> anc/pt/5023/Xi0_0/Y2Spt5023Xi0.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.09822764910016285	0.11270066193424053	0.12300136710341526
8.5	0.11146468624908062	0.13300446370858865	0.14930615129321248
16	0.1436236238383952	0.18534100774218176	0.20902010425217477
# Eof

==> anc/pt/5023/Xi0_0/Y3Spt5023Xi0.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.052288428718248105, 0.054038718427623866, 0.05461205026288235}, {8.5, 0.06000556037154369, 0.061830381128978984, 0.06246049339567242}, {16, 0.0808169440608239, 0.0824667040075455, 0.08320734499582741}}, {"# Eof"}]

==> anc/pt/5023/Xi0_10/Y1Spt5023Xi10.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.37195944655360597	0.47343717480751446	0.5699241875232716
3.75	0.37197960154808846	0.47346261720353605	0.5699546566096806
6.5	0.3722914305440211	0.4737120785264135	0.5708827886967395
10	0.37373389124171047	0.47462104074563355	0.5751342982299235
16	0.3811675065463354	0.47599403540245727	0.5790887698305016
# Eof

==> anc/pt/5023/Xi0_10/Y2Spt5023Xi10.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.13931261777131093	0.2122636150884611	0.27487125296207865
8.5	0.14257045305703026	0.2167377938479405	0.2852885906662508
16	0.15599817033335892	0.22574633629349983	0.31377951373228885
# Eof

==> anc/pt/5023/Xi0_10/Y3Spt5023Xi10.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.055045771552185, 0.07255846821302411, 0.10031860902020515}, {8.5, 0.05972244529046456, 0.07633897777150313, 0.10034709830413066}, {16, 0.07936798020065863, 0.09080339785214006, 0.10377288861436015}}, {"# Eof"}]

==> anc/pt/5023/Xi0_50/Y1Spt5023Xi50.tsv <==
#Y1S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
1.25	0.3856704466581792	0.48903540749020424	0.5898452592377444
3.75	0.3856913766734887	0.48906157532811434	0.5898767675857347
6.5	0.38574095998165264	0.4890844857322162	0.5899043359222996
10	0.38605220663971107	0.48912111862104174	0.5899518364022425
16	0.38934207044735103	0.489399724164507	0.5903766847825375
# Eof

==> anc/pt/5023/Xi0_50/Y2Spt5023Xi50.tsv <==
#Y3S-pt
#pt	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
2.5	0.1552324276690215	0.24068412980426002	0.3326344733651793
8.5	0.15582517960430006	0.24075524836685427	0.3327439729813613
16	0.1621762627291025	0.24151130637618012	0.33483962622910746
# Eof

==> anc/pt/5023/Xi0_50/Y3Spt5023Xi50.tsv <==
Join[Y3Spt, {{"#pt", "etabar=1/(4pi)", "        etabar=2/(4pi)", "        etabar=3/(4pi)"}}, {{2.5, 0.05980801488230588, 0.08722075408105766, 0.11538104345782305}, {8.5, 0.06211254307049112, 0.08727029700956969, 0.11541046207938806}, {16, 0.07899875310521517, 0.09339302264125997, 0.11559782150313948}}, {"# Eof"}]

==> anc/rapidity/2760/Xi0_0/Y1Srapidity2760Xi0.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.4507084415266059	0.5078294108261694	0.5712659383826852
0.2	0.45073631618980164	0.5078592490340003	0.5712989089974534
0.4	0.4508152700089623	0.5079232499026243	0.5713645245018292
0.6000000000000001	0.4509475809785607	0.5080573304758633	0.5715141646963422
0.8	0.4511990095226301	0.5083258255436437	0.571784682964965
1.	0.4516541806968062	0.5088119160931371	0.5723072054762057
1.2000000000000002	0.452401280007053	0.5096282132544117	0.573179971525254
1.4000000000000001	0.4534866326196778	0.51083437154408	0.5745428467321364
1.6	0.45496336934347376	0.5125721430226987	0.5765370933318927
1.8	0.4568905857395257	0.514896074950422	0.5791720878738761
2.	0.45945194721414667	0.5178644384223438	0.582758910058674
2.2	0.46265851041399225	0.521749699381369	0.5875189563753156
2.4000000000000004	0.4669365761342726	0.5269201011373408	0.5937479429171699
2.6	0.47282725351151345	0.5339716966793863	0.6021610008110091
2.8000000000000003	0.48099551129541845	0.5434386407095902	0.6131700260390651
3.	0.49168275730516076	0.5558446067643008	0.6272446882479232
3.2	0.5052136220201364	0.57147155351575	0.6447010678620461
3.4000000000000004	0.5219522410954442	0.5906538390697031	0.6659047980560103
3.6	0.5421491068913106	0.6135089465155606	0.690820376890805
3.8000000000000003	0.5661256495022695	0.639987698289593	0.7198111460183022
4.	0.5942350382455902	0.6706278048302121	0.752808326713608
4.2	0.626639044833761	0.7048373462279024	0.7887734057389661
4.4	0.6633691611690465	0.7423160922351657	0.8261802921651286
4.6000000000000005	0.7036828475167042	0.7822536275803267	0.8607838341793954
4.800000000000001	0.7480528784922935	0.8229465617682512	0.8915488274647269
5.	0.7936065060384896	0.8634520902451011	0.9184450574199013
5.2	0.8393393474330492	0.8976813250078461	0.9365885834071627
5.4	0.884420461943784	0.9263927574172307	0.9469925398553605
5.6000000000000005	0.92319806291712	0.9469394984425217	0.9566433331702624
5.800000000000001	0.952045564210811	0.9621409624658198	0.9661606178786231
6.	0.9726819315018448	0.9757273762144388	0.9767849133756944
6.2	0.9842641353358581	0.9852277674280997	0.9855527535840948
6.4	0.9895403613202375	0.9899432244766889	0.9900656505100862
6.6000000000000005	0.9913811534994231	0.9914246111715846	0.9914264499999998
6.800000000000001	0.9914264499999998	0.9914264499999998	0.9914264499999998
# Eof

==> anc/rapidity/2760/Xi0_0/Y2Srapidity2760Xi0.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.20264036991101328	0.24707349912941565	0.2794697552023353
0.2	0.2026523366843752	0.2470871106317595	0.27948512725892666
0.4	0.2026959011431846	0.24712699244834074	0.2795190125174864
0.6000000000000001	0.20276970359417265	0.24720062419017078	0.27960751857493804
0.8	0.20291585804996942	0.24735857754889304	0.27977081047229513
1.	0.20317972680800586	0.2476537464082631	0.28010968247350077
1.2000000000000002	0.20365650147486375	0.24820822499600417	0.28069364501866223
1.4000000000000001	0.20428476966454043	0.24907679045819067	0.2815792112244168
1.6	0.2051306573362149	0.2501931485139759	0.28276810930351376
1.8	0.20619622432033358	0.2516938817707041	0.2843674918329317
2.	0.20760818289266925	0.25344061872676277	0.2865749975961257
2.2	0.20926327510136772	0.2557959080738456	0.28962467867856945
2.4000000000000004	0.21199608300596093	0.2590436064774298	0.29430313238844963
2.6	0.21608351616000826	0.264147773659638	0.3010809220748813
2.8000000000000003	0.2220819295439556	0.2716425659438973	0.3101423765842742
3.	0.23040478724816926	0.28198019032720334	0.32262167467343855
3.2	0.24183274885497097	0.29633326944409727	0.33943202704263964
3.4000000000000004	0.256643777445001	0.31479515734642877	0.361408086065983
3.6	0.2756330798271787	0.3381486726112652	0.3890421858762124
3.8000000000000003	0.29982010796636305	0.36745039059318657	0.42461076061091474
4.	0.3302395009422832	0.40412838272625967	0.468112363537639
4.2	0.3681860270102876	0.44998027342571206	0.523044076218888
4.4	0.41642636134556993	0.506023536589424	0.5893409617982568
4.6000000000000005	0.4763182748967635	0.5771069039053045	0.6631384304304697
4.800000000000001	0.5494681795425671	0.6594871466804532	0.7494281426731424
5.	0.6371590726816911	0.7515692457787433	0.8405233554021068
5.2	0.7234138438037202	0.8195424171671666	0.901722141861947
5.4	0.8163897856495305	0.8798028640468977	0.9267311991647132
5.6000000000000005	0.8938752143096074	0.9232481926948408	0.9463418275324764
5.800000000000001	0.9443778542235908	0.9554617049678333	0.9630326470021571
6.	0.9782619310319385	0.9815835295627778	0.9826555957520265
6.2	0.9901051237982863	0.9906121457381144	0.9907690867591978
6.4	0.9921701097356006	0.9921906799999999	0.9921906799999999
6.6000000000000005	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.800000000000001	0.9921906799999999	0.9921906799999999	0.9921906799999999
# Eof

==> anc/rapidity/2760/Xi0_0/Y3Srapidity2760Xi0.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.11410371314617258	0.11521657902454957	0.11532119000702014
0.2	0.11411346410623321	0.11522168933474906	0.11532696571292357
0.4	0.11413386890337543	0.11523977677864872	0.11533671076058788
0.6000000000000001	0.11417553355658494	0.11526735335791179	0.11536645634344053
0.8	0.11425905866476156	0.11534467566519152	0.11542893001099669
1.	0.11442405672651303	0.11549483225391809	0.11558817509757548
1.2000000000000002	0.11472413893783624	0.11577859549925139	0.11588963588353507
1.4000000000000001	0.11510741605492379	0.11615142797351245	0.11637892607448959
1.6	0.11561006618051486	0.11657158903888726	0.11689772596716297
1.8	0.11614101627247102	0.11707514976826297	0.11757453242288082
2.	0.11685314077367326	0.11777459746546107	0.1184173456998467
2.2	0.11778031575471379	0.11865247735953517	0.11939259749071546
2.4000000000000004	0.11917401984055209	0.12007486112724615	0.1209439608904881
2.6	0.121314685155881	0.12210111662985897	0.1231569061325879
2.8000000000000003	0.12429290013134198	0.1251274136879707	0.12630527498077035
3.	0.12867488654948936	0.12937820536058167	0.1306164276472735
3.2	0.13435944613596615	0.13517350107205967	0.13652315005797003
3.4000000000000004	0.14173869603813774	0.1424051393916945	0.14423968979836627
3.6	0.15121580808044513	0.15200166167972284	0.1540826211856142
3.8000000000000003	0.16294418321387316	0.16394123602769864	0.16676119815958773
4.	0.17765123411610267	0.17867454423130974	0.18240883830617882
4.2	0.19617927351220638	0.19721447164117786	0.20194110296198542
4.4	0.21911975740793552	0.22064687667159347	0.2275052898521403
4.6000000000000005	0.24862786085583516	0.2503183475948611	0.2604651392963704
4.800000000000001	0.2868395113984624	0.2891357738317867	0.3067159650342949
5.	0.33727152856567394	0.3404736269996199	0.3732391218639772
5.2	0.4047961908870572	0.4100110426485764	0.4777560018683077
5.4	0.4947238483504329	0.5031955223964805	0.618484654459174
5.6000000000000005	0.6177978239816391	0.630156094909012	0.709671901054825
5.800000000000001	0.7742260018238658	0.7914880904264792	0.8167800840985397
6.	0.9458338204210707	0.9598983022858747	0.9630170043739235
6.2	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.4	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.6000000000000005	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.800000000000001	0.9925923999999999	0.9925923999999999	0.9925923999999999
# Eof

==> anc/rapidity/2760/Xi0_10/Y1Srapidity2760Xi10.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.5013621703311926	0.6213715255876775	0.7285154015489839
0.2	0.5013800155296451	0.6213798800087829	0.7285284949820335
0.4	0.5014271236270862	0.621412589485043	0.7285608465304328
0.6000000000000001	0.5015136948610318	0.6214884876869992	0.7286156597285162
0.8	0.5016850110390609	0.6216402242281999	0.7287517903498576
1.	0.5020178265061827	0.6219683867284083	0.7290285279188704
1.2000000000000002	0.5026028518565964	0.6225665553132506	0.7295727320331488
1.4000000000000001	0.5035020899780642	0.6234307032899594	0.7304176366404667
1.6	0.5047560876974625	0.6248230786328395	0.7317565363741682
1.8	0.5064238477562902	0.6266811062549414	0.7337066317173604
2.	0.5086012642166878	0.6294109031565867	0.7365266187508512
2.2	0.5116706315343953	0.6331807895625842	0.7404422711357619
2.4000000000000004	0.5158496225533754	0.6384287864760658	0.7458062290365717
2.6	0.5217995406058739	0.645855262101565	0.7532350519686157
2.8000000000000003	0.5303106124503327	0.6565306623349094	0.7634720120032469
3.	0.5418669201507254	0.6706643970633205	0.776704128049654
3.2	0.5567404716615227	0.6885474091746446	0.793071729757157
3.4000000000000004	0.5754740280532333	0.7098893270809415	0.8127788262007771
3.6	0.598264855704799	0.7340345007509463	0.8351834446820768
3.8000000000000003	0.625278938001449	0.7614452067277885	0.8595988282204003
4.	0.6571317902704262	0.7914967423708179	0.8853648296202168
4.2	0.6927584015715453	0.8237195150199869	0.9119423135902446
4.4	0.7303588197410845	0.8584161001066262	0.9369516806198064
4.6000000000000005	0.7700710588335107	0.8945002984243353	0.9570517172428546
4.800000000000001	0.8127623855666756	0.9281050221653653	0.9718209260632235
5.	0.8580550399756336	0.9547319409681285	0.9808074456634186
5.2	0.9042751074659303	0.9735227640270235	0.9855766635019488
5.4	0.942842458453496	0.9832219031634899	0.9898393382409283
5.6000000000000005	0.9701186542670257	0.9881452722309702	0.9914264499999998
5.800000000000001	0.98525680370772	0.9905540828189957	0.9914264499999998
6.	0.9910399579261704	0.9914264499999998	0.9914264499999998
6.2	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.4	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.6000000000000005	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.800000000000001	0.9914264499999998	0.9914264499999998	0.9914264499999998
# Eof

==> anc/rapidity/2760/Xi0_10/Y2Srapidity2760Xi10.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.24402445618885985	0.35865271028559503	0.4756250701363493
0.2	0.2440333580434343	0.35865693492279155	0.4756364518779967
0.4	0.24405696637603677	0.35867712966427334	0.47565838603552374
0.6000000000000001	0.2441001502159035	0.35872386027940045	0.4756987140570905
0.8	0.24419722172172909	0.3588193199936692	0.4758082397507144
1.	0.2444067969609669	0.3590663439789455	0.47602754427025573
1.2000000000000002	0.24478588231477633	0.35952397406919795	0.47651479369406147
1.4000000000000001	0.24536261844370097	0.36021111211840234	0.47724128371376906
1.6	0.24600746342649812	0.3611017634804996	0.478325194828577
1.8	0.24681579089802697	0.36225306743748104	0.47987871945473654
2.	0.2478417682019042	0.36402572889315293	0.48205978735493316
2.2	0.24954929345074384	0.3668661332249705	0.48511584805788655
2.4000000000000004	0.2522528500473085	0.3714398126519152	0.4901049790029122
2.6	0.2567006185766701	0.3782224903116916	0.498557889761796
2.8000000000000003	0.26338383354760075	0.3891718760522402	0.5120227791859158
3.	0.273520408649526	0.40556372842388033	0.5319478826298052
3.2	0.28741555196483365	0.4274055253410311	0.5586770568106338
3.4000000000000004	0.3062386588495968	0.45697378463611676	0.5937017496041671
3.6	0.33077293148702286	0.493728179209786	0.6358019804695161
3.8000000000000003	0.36192530870196843	0.5373166553709227	0.6819075883047925
4.	0.4022234448789671	0.5843958492435422	0.7326479325435242
4.2	0.4523607720678591	0.6347843430350251	0.7897233100795571
4.4	0.5114600513665284	0.6952500833252938	0.846768090956661
4.6000000000000005	0.5693563259314232	0.7662185699687374	0.8908254939485655
4.800000000000001	0.6352623004152864	0.836282902763359	0.9266979638891728
5.	0.7154489169289775	0.8896294321620537	0.9537050454081989
5.2	0.8092581628967306	0.9335529370665485	0.9705908839170978
5.4	0.8832366240110858	0.9628498519082479	0.9853660994359916
5.6000000000000005	0.9357441958214238	0.9797781636787554	0.9921906799999999
5.800000000000001	0.9717757923360798	0.9884395011216816	0.9921906799999999
6.	0.9908426152411579	0.9921906799999999	0.9921906799999999
6.2	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.4	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.6000000000000005	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.800000000000001	0.9921906799999999	0.9921906799999999	0.9921906799999999
# Eof

==> anc/rapidity/2760/Xi0_10/Y3Srapidity2760Xi10.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.1135670200203484	0.13107877207607865	0.16351234507511278
0.2	0.11356794614428821	0.1310788125504291	0.16352672652104977
0.4	0.11357439175051036	0.13109025303612837	0.1635290079710787
0.6000000000000001	0.11359248417948076	0.13111464666023367	0.16356221759347625
0.8	0.11364227503059965	0.13121666235450052	0.1636052841897701
1.	0.11372555297179604	0.13137812652307984	0.16368077602580225
1.2000000000000002	0.11389646356499301	0.13162228625669406	0.16400940341962914
1.4000000000000001	0.11414002323765403	0.131880344419855	0.1643882272466581
1.6	0.11444198641775653	0.13228737637521001	0.16484410819694809
1.8	0.11484319290958181	0.13253734805047607	0.16564912727705833
2.	0.1154346456677072	0.13319435459352566	0.1662509015404658
2.2	0.11630032490514074	0.13416788269264068	0.16711002441053252
2.4000000000000004	0.11766368848559675	0.13573693892835723	0.16898109149899596
2.6	0.11962898841280613	0.13779214056887715	0.1718408122213384
2.8000000000000003	0.12269285022829822	0.14145791851497483	0.17645984327273687
3.	0.12685100472408248	0.14628772548578142	0.18273615518285552
3.2	0.13238734497661636	0.15303132418308943	0.19120692505490255
3.4000000000000004	0.13982876896427185	0.1621239745703926	0.20289392393269728
3.6	0.14927975630246115	0.17309236635185235	0.21836533196915
3.8000000000000003	0.16134111351578576	0.18757059790820427	0.23817221111071343
4.	0.175952911512661	0.20556081524917214	0.2630889483577285
4.2	0.19482656479555616	0.22887812924355033	0.2951751972504134
4.4	0.21823692103078765	0.2585872151803598	0.33736825276509874
4.6000000000000005	0.24892859353384272	0.2973533039177214	0.3893736670451206
4.800000000000001	0.28854406998455395	0.3487007611471749	0.45878842345850623
5.	0.34155768741862386	0.4188470495799039	0.5716486724858209
5.2	0.41215826600499084	0.5191378701060353	0.728311072347842
5.4	0.5079887055270068	0.6648335645269078	0.8973656944556984
5.6000000000000005	0.6383846949985723	0.8371009554578133	0.9925924
5.800000000000001	0.80272561522971	0.9402503691397452	0.9925923999999999
6.	0.977084158935191	0.9925923999999999	0.9925923999999999
6.2	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.4	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.6000000000000005	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.800000000000001	0.9925923999999999	0.9925923999999999	0.9925923999999999
# Eof

==> anc/rapidity/2760/Xi0_50/Y1Srapidity2760Xi50.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.5170887718017776	0.6391131852686193	0.7430357935125889
0.2	0.5171033954403527	0.6391216331512918	0.7430391142477112
0.4	0.517134991293695	0.6391484346874727	0.7430521400592306
0.6000000000000001	0.5172062811573473	0.6392059887398165	0.7430900057324077
0.8	0.5173714513053278	0.6393204523830882	0.7432020010661431
1.	0.5176605332718139	0.6395676119782607	0.7434237332114143
1.2000000000000002	0.5181982313127704	0.6400188655974468	0.7438375826853995
1.4000000000000001	0.5190170584834479	0.6408819873910737	0.7445695364919125
1.6	0.5202297742975137	0.6420727385240512	0.7457518297647787
1.8	0.5218619452272679	0.643860384230785	0.7474990356757667
2.	0.5240829552335433	0.6463926621944346	0.7500512938296212
2.2	0.5271026629123239	0.650016326661288	0.7537137392302822
2.4000000000000004	0.5313435532129215	0.6550319889733074	0.7588360369322364
2.6	0.5374537578161998	0.6623182351480941	0.7660391394783809
2.8000000000000003	0.5463230050375633	0.6726431363497513	0.7758311818814294
3.	0.5584236647052974	0.6863276515712448	0.7885123894671305
3.2	0.5739510392859619	0.7032127095576094	0.8041240175310871
3.4000000000000004	0.5932738574452723	0.7234618112500303	0.8228267153596838
3.6	0.6166667464285919	0.7470772615554147	0.8444210591055217
3.8000000000000003	0.6435333599801593	0.7734075853700805	0.8684163896719383
4.	0.6732118265288516	0.8027938532463877	0.8941675762842269
4.2	0.7065364013067721	0.8353068421174401	0.9201264618450656
4.4	0.742284925621728	0.870268653731174	0.9428296589669518
4.6000000000000005	0.7819020658203989	0.9056838172915564	0.9619974015522814
4.800000000000001	0.8247679124519598	0.936701295120202	0.9757696227377787
5.	0.8700841433969788	0.9615017637449484	0.9832786071992693
5.2	0.9156785447504874	0.9779060691477656	0.988309471711164
5.4	0.951678324814656	0.985800983924958	0.9909122263307621
5.6000000000000005	0.9759716494693131	0.9903142842767257	0.9914264499999998
5.800000000000001	0.9877159804127845	0.9914264499999998	0.9914264499999998
6.	0.9912433184809297	0.9914264499999998	0.9914264499999998
6.2	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.4	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.6000000000000005	0.9914264499999998	0.9914264499999998	0.9914264499999998
6.800000000000001	0.9914264499999998	0.9914264499999998	0.9914264499999998
# Eof

==> anc/rapidity/2760/Xi0_50/Y2Srapidity2760Xi50.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.26167707629310955	0.39295758604510983	0.5267612084740518
0.2	0.26168514543423144	0.3929627565082783	0.5267640319156688
0.4	0.2616980402438022	0.39298450573884514	0.5267769516594881
0.6000000000000001	0.2617324951115438	0.3930239230677815	0.5268150391256532
0.8	0.2618303754608055	0.39310737004447655	0.5269225933898698
1.	0.26200251784949397	0.39332042803163386	0.527128585019613
1.2000000000000002	0.2623361825322766	0.393718820589045	0.5275573927471244
1.4000000000000001	0.26283801367223475	0.3944119942717051	0.5283052804207279
1.6	0.2634815436453773	0.39533746802889763	0.5294960099083325
1.8	0.2643314521413131	0.39662248154238305	0.5311560416332741
2.	0.26555793397934935	0.39834992139862235	0.5336687448844769
2.2	0.2673760381788964	0.4013597759903286	0.537439037934659
2.4000000000000004	0.2705876274050415	0.4057785144445368	0.543054534168321
2.6	0.27517230663220305	0.4130266043838212	0.5517430678589026
2.8000000000000003	0.28272487493918963	0.42450518459172254	0.5644108023266707
3.	0.2938598791160208	0.44161599479852676	0.5814581495639694
3.2	0.309031518047026	0.46463798287971797	0.604098433400494
3.4000000000000004	0.329522171912247	0.4939892071633019	0.6331965880156069
3.6	0.3559069627995793	0.5283991396060264	0.6689353197850109
3.8000000000000003	0.38997636751592213	0.5649013851224018	0.7121637796673362
4.	0.43209228900750973	0.6079379864834471	0.7632415202210846
4.2	0.48050870740357804	0.6612162842520152	0.8180258542423328
4.4	0.5273911000088912	0.7251453668372208	0.863036167326952
4.6000000000000005	0.5830288695056383	0.7956637340825922	0.9045242743380966
4.800000000000001	0.6513094888103752	0.8552414525650582	0.9390838672239666
5.	0.734357849439758	0.9062247018029564	0.9626926533681028
5.2	0.8299270371117465	0.9465624568775355	0.9804422451664077
5.4	0.8985148639657272	0.9721003394139065	0.9899795182222774
5.6000000000000005	0.9479783436390044	0.9874083673899208	0.9921906799999999
5.800000000000001	0.9792810564806835	0.9921906799999999	0.9921906799999999
6.	0.9914032144679978	0.9921906799999999	0.9921906799999999
6.2	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.4	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.6000000000000005	0.9921906799999999	0.9921906799999999	0.9921906799999999
6.800000000000001	0.9921906799999999	0.9921906799999999	0.9921906799999999
# Eof

==> anc/rapidity/2760/Xi0_50/Y3Srapidity2760Xi50.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.11611001974030077	0.14410584660208045	0.18342652300597154
0.2	0.11611280076361967	0.1441101076624529	0.18342656535577384
0.4	0.11611581230651516	0.14411170650134186	0.18342661835770566
0.6000000000000001	0.11612419531957165	0.1441152863926261	0.1834276963879802
0.8	0.1161482935309209	0.1441287920438408	0.18343801057388978
1.	0.11621562255595556	0.14416922004475755	0.1834800272454044
1.2000000000000002	0.11636774942934917	0.14421251426381654	0.1835852332357717
1.4000000000000001	0.11657105820318536	0.14446150995284715	0.18382624844219578
1.6	0.11680524187550506	0.14466892403864318	0.18435760700641757
1.8	0.11722474949310013	0.14481361281609792	0.18495531711966973
2.	0.11787033251485061	0.14553791391142923	0.18558173559088859
2.2	0.11867592796943952	0.14664616875988584	0.18684202626958057
2.4000000000000004	0.12001733543266203	0.1481940050003865	0.18868099372761035
2.6	0.12212875219515099	0.15051449473681655	0.1914519847596531
2.8000000000000003	0.1251069378707009	0.15424872780053628	0.19637589900173366
3.	0.12951489075844486	0.15957144588212638	0.20268469429257802
3.2	0.13529429318185038	0.16658711617378452	0.21268571169993766
3.4000000000000004	0.14295737899208724	0.1763311600161865	0.22583518952650036
3.6	0.1526451940550822	0.1887419553335245	0.24382743542013294
3.8000000000000003	0.16484023708585901	0.20483449451130986	0.2666213952705215
4.	0.18043043253134156	0.22546195334316563	0.2961541721996994
4.2	0.1998147157758651	0.25130123777563307	0.3332488478438807
4.4	0.2248709584495664	0.2857305319061451	0.3835828212973564
4.6000000000000005	0.25621806341971143	0.3286323090430417	0.4503650726317003
4.800000000000001	0.29779636677356774	0.3873128107604077	0.5370438321304367
5.	0.35407891168590716	0.4672316505241261	0.6570141266670046
5.2	0.4290405754113908	0.5843353706612434	0.8459291126308754
5.4	0.5313514204620338	0.758051245619161	0.961738979845733
5.6000000000000005	0.6720107877898076	0.925862456603548	0.9925923999999999
5.800000000000001	0.854086139778326	0.9925924	0.9925923999999999
6.	0.9816045088557854	0.9925923999999999	0.9925923999999999
6.2	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.4	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.6000000000000005	0.9925923999999999	0.9925923999999999	0.9925923999999999
6.800000000000001	0.9925923999999999	0.9925923999999999	0.9925923999999999
# Eof

==> anc/rapidity/5023/Xi0_0/Y1Srapidity5023Xi0.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.3365604600335441	0.38146342192808663	0.4327956301522353
0.2	0.33657292547624124	0.3814815847352761	0.4328079153948827
0.4	0.3366143186530125	0.38152020974851597	0.43283961801950577
0.6000000000000001	0.3366962726465196	0.381603414122119	0.43292379712864304
0.8	0.3368466228976905	0.3817528800809468	0.43307636927167403
1.	0.3371127309383806	0.38202265066669866	0.43336501395026483
1.2000000000000002	0.3375780850501609	0.38248842408648215	0.43388693179818794
1.4000000000000001	0.3382789149256821	0.38323188861104757	0.43472251907936793
1.6	0.33932522270968607	0.38436470689114216	0.4360256316049838
1.8	0.34068799044815806	0.38586827164176013	0.4377877996481065
2.	0.3424087006088073	0.3878089081518428	0.4401413169175956
2.2	0.34456607329183453	0.3902707509188466	0.44307426223974766
2.4000000000000004	0.34730009434011805	0.39338392305189657	0.44690773637525116
2.6	0.3507642663516112	0.3974813536934486	0.4517577956629737
2.8000000000000003	0.35532963350679353	0.40284893523222637	0.45816163028295864
3.	0.36148545851218694	0.41014471326196816	0.46672874668850367
3.2	0.3696883615325677	0.41968325019047986	0.4778499721575479
3.4000000000000004	0.3801449111579352	0.43185809487928295	0.49188688757236565
3.6	0.3931334692066127	0.44696894245717345	0.5091559831015208
3.8000000000000003	0.40883607620234175	0.4653177176339646	0.5300327037601142
4.	0.42770262043959245	0.487429383057197	0.5548445097772658
4.2	0.44991419064403193	0.5134099421243038	0.5839920872382807
4.4	0.4758711408292203	0.5435811127656437	0.617950888347148
4.6000000000000005	0.5061482105532246	0.5787076053477487	0.6571251579120505
4.800000000000001	0.5415970404901821	0.6189448219807625	0.7013594333375223
5.	0.5823782520020818	0.6638329659792936	0.7505437714449783
5.2	0.628712099538196	0.7125390029959487	0.8017180048409471
5.4	0.6791667428194692	0.7638407531886592	0.8487861711221529
5.6000000000000005	0.7344409403698073	0.8156866181503016	0.8892248237239582
5.800000000000001	0.7909198022636866	0.8660278783335812	0.9222611227717717
6.	0.8480804787492572	0.9056040821048584	0.9407810666302568
6.2	0.8999382838404141	0.937313956171402	0.9531514351913878
6.4	0.9401008272776004	0.9563792144242481	0.962441578244886
6.6000000000000005	0.9669903487849192	0.9721527274082497	0.9739773131974884
6.800000000000001	0.9827235009737102	0.9842845242236029	0.9847628073490811
# Eof

==> anc/rapidity/5023/Xi0_0/Y2Srapidity5023Xi0.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.12835110198361308	0.15618038472093673	0.17644093773235695
0.2	0.12835469624783433	0.15618361499742475	0.17644599714072112
0.4	0.1283651353033961	0.1561964970974411	0.17645765066487826
0.6000000000000001	0.12839005763695172	0.15622386283763043	0.1764905495422075
0.8	0.12845330030054924	0.15628315734138565	0.17655447871184143
1.	0.128557008488264	0.1563926663841106	0.17669279482463102
1.2000000000000002	0.12874695511061113	0.15660986569471935	0.17695127161104166
1.4000000000000001	0.1290693536807729	0.1569691001299141	0.17737230126403136
1.6	0.1295151304778179	0.15754698834003455	0.1780285424479276
1.8	0.13006934569238338	0.15831320023205206	0.17886860929276077
2.	0.1307192353554942	0.15908848561489794	0.17984978364154022
2.2	0.13154097792953018	0.1600790930140667	0.1810009129978695
2.4000000000000004	0.13263310237113157	0.16139027082635904	0.1826560316151702
2.6	0.13406067041730574	0.16320095865591175	0.18495277277930883
2.8000000000000003	0.1360651177673857	0.16586940735766076	0.18815319435445516
3.	0.13917099290516846	0.1697717169706109	0.1930119967574841
3.2	0.14351677736974439	0.17528438356913278	0.19980843784172242
3.4000000000000004	0.14945582177329347	0.18283990755715054	0.20879427794646607
3.6	0.15718671947332882	0.19277493106968557	0.22063814513706428
3.8000000000000003	0.167327609900826	0.20565131772214787	0.23597503013455762
4.	0.18013542649649744	0.22253527806241163	0.25570462786999965
4.2	0.19627561810873728	0.24351279370394652	0.2803028113165927
4.4	0.21673741775072303	0.2700483666151262	0.31187904632904245
4.6000000000000005	0.242822061062606	0.303005618229543	0.3517782098066031
4.800000000000001	0.2766148643103058	0.3450346091007472	0.40215101412591014
5.	0.319367976111709	0.39807414237051136	0.4656883695192605
5.2	0.37463368875451947	0.46406417584121007	0.5471952647670507
5.4	0.44470822398185395	0.5493799706501712	0.6408678983115614
5.6000000000000005	0.5331806675283113	0.6509387120931389	0.7486137223114713
5.800000000000001	0.635805381989195	0.7604962139075101	0.8563490754624477
6.	0.7462455500196626	0.8320259978343613	0.9109835349789736
6.2	0.8480955740633351	0.9012030023340242	0.9404856780061238
6.4	0.92420040885732	0.9432005413127161	0.9565657531737198
6.6000000000000005	0.9690274496531981	0.975348094480071	0.9777077577296911
6.800000000000001	0.989058543997555	0.9900434530800006	0.990309073493177
# Eof

==> anc/rapidity/5023/Xi0_0/Y3Srapidity5023Xi0.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.07424334935095601	0.07573092172081607	0.07605982324041768
0.2	0.07424427218777162	0.07573441799033956	0.07606142133396736
0.4	0.07424964889509868	0.07573764880395668	0.07606484378004379
0.6000000000000001	0.0742616423124674	0.07574366705079283	0.0760773713201593
0.8	0.0742830175627849	0.07577399917942168	0.0761015476682149
1.	0.07433507153832786	0.07582412972915302	0.07614539383800552
1.2000000000000002	0.07445072056437074	0.0759140690965673	0.07622364460160747
1.4000000000000001	0.07462235023046443	0.0760871589877905	0.07641056334187005
1.6	0.07486467697255232	0.0763067063143214	0.07669186915682445
1.8	0.07517881147522298	0.07658127999448751	0.07706034633858136
2.	0.07546601890343312	0.07690457918647593	0.07746431620355598
2.2	0.0759528746959277	0.07730530057760228	0.07794875365299465
2.4000000000000004	0.07651654535371091	0.07784074564703143	0.07859488925200912
2.6	0.07732201820680086	0.07863194972753039	0.07948506722085363
2.8000000000000003	0.07847720292822069	0.07978849402392331	0.08065937413251353
3.	0.08014499142699788	0.08150400036495499	0.08241701434977262
3.2	0.08255532713194848	0.08386359909509643	0.08487064890686624
3.4000000000000004	0.08563647800374335	0.0870904511223547	0.08814875824419147
3.6	0.08973347790754341	0.09126174312109259	0.09243147982626872
3.8000000000000003	0.09515211477768978	0.09663563096918447	0.09796052108392418
4.	0.10185832053138266	0.10339608902970429	0.10497816717441465
4.2	0.11017318243486397	0.11188518306293564	0.1137794094842861
4.4	0.1203717235243494	0.1223130046459847	0.12457838473929352
4.6000000000000005	0.13306821547373246	0.13513119915823427	0.13787661515584831
4.800000000000001	0.14867739154609638	0.15127319859281768	0.1545055655177713
5.	0.1685805628248817	0.17159481644389105	0.17565853907243445
5.2	0.1940547499536027	0.19759357144322515	0.2033977510587422
5.4	0.22671961194974796	0.2314534638368266	0.24074061692494705
5.6000000000000005	0.27047017962843684	0.276184472322307	0.29522010842405216
5.800000000000001	0.3302813379740708	0.33857428137474166	0.377941953732738
6.	0.4147542673602187	0.42584510435801226	0.5098596507291006
6.2	0.53275863391752	0.5499158276793037	0.6806147195113622
6.4	0.6960483435962145	0.720684925387116	0.772604344276324
6.6000000000000005	0.8922587603011298	0.9189879709955155	0.9275085325485767
6.800000000000001	0.9917338621054894	0.9925923999999997	0.9925923999999998
# Eof

==> anc/rapidity/5023/Xi0_10/Y1Srapidity5023Xi10.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.375098715042634	0.4714226524735586	0.5686966710608566
0.2	0.3751055117766524	0.4714300278915845	0.568704297980303
0.4	0.37513123399014275	0.47145130231586857	0.5687242216191709
0.6000000000000001	0.37518386661135544	0.47150047283741164	0.5687792801664603
0.8	0.3752974195426483	0.4715856081422441	0.568858504277023
1.	0.37549532776688255	0.47175056576691127	0.5690307996131743
1.2000000000000002	0.3758351892246791	0.47207262633994546	0.5693338017796474
1.4000000000000001	0.37640545269563275	0.472639626785828	0.5699082702977398
1.6	0.3773005770825984	0.4735327502956815	0.5708577397641984
1.8	0.3785054902620467	0.47480393201092674	0.5722248312541911
2.	0.3800429925081448	0.4764664992334802	0.574159836226346
2.2	0.3820117358145806	0.4787180303137683	0.5767784234299914
2.4000000000000004	0.38464465413881427	0.4817511119657597	0.5804278508452458
2.6	0.38811540060260064	0.48593175034131264	0.5854527383097258
2.8000000000000003	0.392747144349834	0.4916522782681553	0.5923718205517161
3.	0.3992816912003059	0.499706797549401	0.6019773636704558
3.2	0.4080921125677506	0.510732137764106	0.6150178681103019
3.4000000000000004	0.41955311085048613	0.5251156314768978	0.6318929473267282
3.6	0.43382476415788895	0.5435139436873353	0.6527993797598808
3.8000000000000003	0.45145348263603347	0.5660108148404012	0.6779150076840286
4.	0.4726065887491907	0.5930802143917543	0.7064920224457661
4.2	0.49767015676982085	0.6251760270616387	0.7381581203634408
4.4	0.5274561342590601	0.6622076928697487	0.7728611852793377
4.6000000000000005	0.5622581228867817	0.7023913565327697	0.8106825837126559
4.800000000000001	0.6029472864297857	0.7450864949805138	0.8494729535775625
5.	0.6495099402136911	0.789369612302804	0.8883528992595071
5.2	0.6985742011229022	0.8359192666653484	0.9249579806194101
5.4	0.7493997904922872	0.8836493000051097	0.9531908457611556
5.6000000000000005	0.8033769823919936	0.9267460868430106	0.972514458022827
5.800000000000001	0.8603966281802572	0.9589233746549507	0.9822828963141194
6.	0.9162157377759915	0.9784012854593301	0.9876972723576222
6.2	0.9566374392961189	0.9861336976052033	0.9908948859014761
6.4	0.9806968301241206	0.9901699717339447	0.9914264499999998
6.6000000000000005	0.9899786174075758	0.9914264499999998	0.9914264499999998
6.800000000000001	0.9914264499999998	0.9914264499999998	0.9914264499999998
# Eof

==> anc/rapidity/5023/Xi0_10/Y2Srapidity5023Xi10.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.15259266502614488	0.2224527886936958	0.29356044271791243
0.2	0.1525953084014925	0.22245771024747954	0.2935628904701774
0.4	0.15260158373674035	0.22246375748262184	0.2935688619776268
0.6000000000000001	0.15261528446184475	0.2224852185535743	0.29359091231855877
0.8	0.15265396492469024	0.2225160691628481	0.2936279335531076
1.	0.15272905182489133	0.22259939230286915	0.29372202034330064
1.2000000000000002	0.15288382710651074	0.22277268680841153	0.2938948405996026
1.4000000000000001	0.15315264290133412	0.22310337886190182	0.2942535617487265
1.6	0.1535459903985518	0.22362031701772228	0.29482222214843656
1.8	0.15402899401356232	0.22421911458499094	0.2955009404700719
2.	0.15447978097253925	0.22501260705617773	0.2963483715144926
2.2	0.15518415885904427	0.22589189586222047	0.2973980793875682
2.4000000000000004	0.1561778315295888	0.22726577553544788	0.2990969119112836
2.6	0.15770176173585518	0.22953829593981326	0.3018067160405131
2.8000000000000003	0.15991028184756798	0.2328799436475147	0.30627715388900384
3.	0.16341262355608452	0.23807096238549982	0.3136116556997986
3.2	0.16844152740585205	0.2458573967281915	0.32435077234491344
3.4000000000000004	0.17539724051329825	0.2572674648561067	0.3399297739410921
3.6	0.18462132305370668	0.27255914937047615	0.361234288083058
3.8000000000000003	0.1970423288882808	0.29262612547037764	0.3901315214374587
4.	0.21268476650354928	0.3188261598119375	0.427278260034573
4.2	0.23306958719490775	0.35282956805366045	0.4741136883719638
4.4	0.2597542208192056	0.3968714181959105	0.5305728735077941
4.6000000000000005	0.29414883941727515	0.4518648969246388	0.5971918297096023
4.800000000000001	0.33915790826670245	0.5176255102710037	0.6671274056444323
5.	0.39738214023912743	0.5829992127395426	0.7430299401146303
5.2	0.4696398944773988	0.6580867257985882	0.8227539873496135
5.4	0.5408125748256476	0.7480811441083334	0.8821100957030557
5.6000000000000005	0.62117295806806	0.8338451921994848	0.9285319873697097
5.800000000000001	0.7217026337175856	0.898571151354731	0.9590743780855209
6.	0.8365181723999395	0.9470507286211024	0.9777441986515829
6.2	0.9085825180910171	0.9731639922328252	0.9899049543763475
6.4	0.9596648311599166	0.9867878234559624	0.9921906799999999
6.6000000000000005	0.9871361235841738	0.9921906799999999	0.9921906799999999
6.800000000000001	0.9921906799999999	0.9921906799999999	0.9921906799999999
# Eof

==> anc/rapidity/5023/Xi0_10/Y3Srapidity5023Xi10.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.07398148598835003	0.08631417035159827	0.10602092714967563
0.2	0.07398188838335379	0.08631423431875994	0.10602077530623683
0.4	0.07398408054706328	0.08631423431875994	0.10602146468990141
0.6000000000000001	0.07398737798268938	0.08631903841026003	0.10602325773130357
0.8	0.07399567816896406	0.08632915288604782	0.10604327198959794
1.	0.07401516281349509	0.08634990574917342	0.10609653724922144
1.2000000000000002	0.07406424564314032	0.08642864446634323	0.1061423915544781
1.4000000000000001	0.07418282844446103	0.08654595480295588	0.1062505358523556
1.6	0.07433909944643949	0.08669506504800827	0.10657741425909084
1.8	0.07450957763943922	0.08688970913389782	0.1068684049643604
2.	0.07474084654068146	0.08716007780589623	0.10725928828439131
2.2	0.0750848763352995	0.08760591436638807	0.1077166433512438
2.4000000000000004	0.0756321267075198	0.08823981280927629	0.108422744193265
2.6	0.07642014702263031	0.08904846947513209	0.10940949252445478
2.8000000000000003	0.0775761194330088	0.09028866625921905	0.11117299337803542
3.	0.07922921952247562	0.09235187007290793	0.11345982299172237
3.2	0.08153386005522192	0.09495862192359618	0.11682603289218209
3.4000000000000004	0.08473868018631335	0.09877341508494919	0.1218299571807363
3.6	0.0888210115893524	0.10367385773758685	0.1277173793065081
3.8000000000000003	0.0941855170196778	0.10988895129962055	0.13609475735427576
4.	0.10098465245413468	0.11786626826121377	0.14627471624191493
4.2	0.1093464596664473	0.12786593975120344	0.15891939593345644
4.4	0.1197753795756652	0.14033259898394182	0.1758318830194037
4.6000000000000005	0.13270341213785214	0.1561393947698047	0.1969902492369065
4.800000000000001	0.1490826555680152	0.17607699288789713	0.2248517487115329
5.	0.16991963423075898	0.20211476911137014	0.2616967411019182
5.2	0.19617180201013337	0.23548727545455347	0.31077652811216616
5.4	0.23089041803929986	0.2806804121078042	0.37216772475643
5.6000000000000005	0.27723126865919834	0.3425707835574797	0.4639088595899429
5.800000000000001	0.341730009897655	0.4303544062003391	0.6107821845365817
6.	0.4318406703669703	0.5675729280892742	0.8075974125258084
6.2	0.5596779410697024	0.7661756161325939	0.9606985540885713
6.4	0.7334916689247812	0.9172037040366857	0.9925923999999999
6.6000000000000005	0.9364219564617583	0.9925924000000002	0.9925923999999999
6.800000000000001	0.9925923999999996	0.9925923999999997	0.9925923999999999
# Eof

==> anc/rapidity/5023/Xi0_50/Y1Srapidity5023Xi50.tsv <==
#Y1S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.3858113202443023	0.4851450791813871	0.5838622357139613
0.2	0.38581896682608935	0.48514852655304175	0.5838666976856605
0.4	0.38583996554375305	0.48515883403027166	0.583881465167318
0.6000000000000001	0.3858887135512326	0.4851865391277162	0.5839126215789675
0.8	0.38598412621741984	0.48525825909727527	0.5839865379838717
1.	0.3861672690498463	0.4854076081258862	0.5841181282752136
1.2000000000000002	0.3864721927820236	0.4856675539241932	0.5843917593269732
1.4000000000000001	0.38700824537954676	0.48614544989531516	0.5848577974797943
1.6	0.3878563823655799	0.4869595862923764	0.5856401776834811
1.8	0.3889892225042273	0.48811802512720237	0.5868302980859664
2.	0.3904942000626647	0.4896731310394977	0.5886276129503113
2.2	0.39241568074790284	0.4918208177750618	0.5912289484070222
2.4000000000000004	0.3949716965665026	0.49472911871819203	0.5950978035997289
2.6	0.3984203552269845	0.49874318784165117	0.5999774356438604
2.8000000000000003	0.4030524570140789	0.5043953530630629	0.6067532266061572
3.	0.40963736481914015	0.5124864104248953	0.6163786574554001
3.2	0.4186322209250411	0.5237153496666758	0.629426317695429
3.4000000000000004	0.4304110417986094	0.5385348563460041	0.6462412859617575
3.6	0.4452174945190154	0.5571998128078586	0.6670865056391386
3.8000000000000003	0.4635588670103908	0.5803785397909706	0.6914541013779365
4.	0.4857191888347426	0.6082055747103152	0.7195458904661545
4.2	0.5121163084628528	0.6406652936347104	0.7510125625579439
4.4	0.5434370072316177	0.6771362846628689	0.7847243860578998
4.6000000000000005	0.5796763656711706	0.715970649381764	0.821248672573996
4.800000000000001	0.6205182625567021	0.7573919482673871	0.859748070646219
5.	0.6642249670893292	0.8013956072367407	0.8985490007154631
5.2	0.711028430763449	0.8485214150430562	0.932537022055303
5.4	0.7615121556921021	0.8958646409159841	0.9592782515686171
5.6000000000000005	0.8158201490500433	0.9360871924886035	0.9768199850726245
5.800000000000001	0.8729192293599002	0.9657528827293584	0.985023534966045
6.	0.9270105435476911	0.9820755431469069	0.99032106062387
6.2	0.964458293883826	0.9890282525270566	0.9914264499999998
6.4	0.9844776329523697	0.9913842594078368	0.9914264499999998
6.6000000000000005	0.9910653109212965	0.9914264499999998	0.9914264499999998
6.800000000000001	0.9914264499999998	0.9914264499999998	0.9914264499999998
# Eof

==> anc/rapidity/5023/Xi0_50/Y2Srapidity5023Xi50.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.16277139043670535	0.24236347470908534	0.33188791136742263
0.2	0.16277282863233333	0.24236488938021802	0.3318896141289578
0.4	0.16277617758470564	0.24236971670605995	0.3318947523268245
0.6000000000000001	0.16279027767395657	0.2423782834505089	0.3319105127722447
0.8	0.16282003589180657	0.24240897409972026	0.33195077614148344
1.	0.16289102039763706	0.24248908547367526	0.3320260297686221
1.2000000000000002	0.16300141412226263	0.2426316207750933	0.33220644787832254
1.4000000000000001	0.16324009934754932	0.24291174579282043	0.33253248204569175
1.6	0.16361302074432163	0.24338539449381177	0.3331127035995813
1.8	0.1640606347873725	0.24398686774689307	0.3338696468501995
2.	0.16461261815768027	0.24472053962057888	0.33487351098522683
2.2	0.16531031495008183	0.2457140799336204	0.3362584028085285
2.4000000000000004	0.16624039240267585	0.24722947733969372	0.3381707082115692
2.6	0.16786155389617416	0.24921943756060413	0.34117983113911177
2.8000000000000003	0.17006726447439435	0.2529492201142269	0.34620073755135106
3.	0.1737213510015496	0.25850180830577224	0.35460177838999535
3.2	0.1791700906729624	0.26728894559847377	0.3673910823881403
3.4000000000000004	0.18671484954516573	0.2798585183266285	0.3853420674271722
3.6	0.19669825857088216	0.29663325069488716	0.41055911356698266
3.8000000000000003	0.21040122380144663	0.3189153185798162	0.4424383494178212
4.	0.22776907932448018	0.3482510956584135	0.4828137395534184
4.2	0.25018096961571124	0.38537218762584263	0.5290858960885498
4.4	0.27917744013067225	0.4323283088284666	0.5765896159704689
4.6000000000000005	0.31648869261208373	0.4876206694610357	0.6326443888558619
4.800000000000001	0.3646732899542995	0.5438322886709754	0.6991336232895388
5.	0.4258611816912655	0.6073111775085885	0.7756464946908833
5.2	0.4878017346683912	0.6874685972750039	0.8425701274310056
5.4	0.5544085648043359	0.7787047727561326	0.8982108339951868
5.6000000000000005	0.6373828307671286	0.8540354668348159	0.9419610228939
5.800000000000001	0.7420838928528464	0.9157923132465839	0.9691682449673859
6.	0.8538102849366044	0.9590590212315466	0.9874375056826411
6.2	0.9234229685325207	0.9830575184304106	0.9921906799999999
6.4	0.9693955232031277	0.9920092604536985	0.9921906799999999
6.6000000000000005	0.9907997979339332	0.9921906799999999	0.9921906799999999
6.800000000000001	0.9921906799999999	0.9921906799999999	0.9921906799999999
# Eof

==> anc/rapidity/5023/Xi0_50/Y3Srapidity5023Xi50.tsv <==
#Y2S-Rapidity
#Rapidity	etabar=1/4pi	        etabar=2/4pi	        etabar=3/4pi
0.	0.07566910999913458	0.09441031901516878	0.11818671568523675
0.2	0.07566942382984486	0.09441031901516878	0.11818671568523675
0.4	0.07566956457772588	0.09441031901516878	0.1181869704355602
0.6000000000000001	0.07567375933054062	0.09441158608661925	0.1181871926914333
0.8	0.07568037523173979	0.09441606446313958	0.11818864864628684
1.	0.075695199783888	0.09441906388399325	0.11818659716236479
1.2000000000000002	0.07574063219036438	0.09446142530026061	0.11821216804136479
1.4000000000000001	0.0758270096106478	0.09452657621067358	0.11827745718486217
1.6	0.07597723430623242	0.09457543084428564	0.11844501175659303
1.8	0.0761210644310671	0.09477443085466128	0.11846333325377002
2.	0.07636585609625983	0.09486100054147409	0.118773485616716
2.2	0.07669051585657613	0.09531678018741052	0.11917907270638022
2.4000000000000004	0.07719141996954848	0.095871531500288	0.12009269520786241
2.6	0.07803731215734165	0.09669614274989151	0.12134235166072631
2.8000000000000003	0.07915920201719773	0.09817453051861862	0.12283929222181472
3.	0.08088812903243828	0.10012374141150351	0.12570722286266403
3.2	0.08330873941624088	0.10311441500253399	0.12960910331461334
3.4000000000000004	0.08659178405645851	0.10707947606965403	0.13415325914083043
3.6	0.09081511460114672	0.11229148831304123	0.1408494668137147
3.8000000000000003	0.0962746988183588	0.11940827067878519	0.14983374553881895
4.	0.10323902872149501	0.12793279123411522	0.16186724106468478
4.2	0.11185340025892748	0.13911236621576054	0.17729316951656643
4.4	0.12236532877722639	0.15294682255280675	0.1960387358810846
4.6000000000000005	0.13587958723925653	0.17083153179727506	0.22110235005658802
4.800000000000001	0.15284237040376875	0.1936278837593873	0.2532185649426889
5.	0.17439104604137612	0.2232238214709681	0.29717970992453785
5.2	0.20205253669726242	0.26174900115957406	0.3549875209160648
5.4	0.23838611186763578	0.31352809510511187	0.4355464291745993
5.6000000000000005	0.28697696331976996	0.38463446661124834	0.5434654419893845
5.800000000000001	0.3556409560113416	0.48630863515624645	0.720966447108031
6.	0.45243038974951527	0.6474029010482353	0.926269037432203
6.2	0.5900407665017102	0.8774587848933288	0.9925923999999999
6.4	0.7794670986104035	0.9900609644702143	0.9925923999999999
6.6000000000000005	0.9749408868228655	0.9925923999999998	0.9925923999999999
6.800000000000001	0.9925923999999994	0.9925924	0.9925923999999999
# Eof

==> anc/rawNpart/2760/Xi0_0/rawChib1PNpart2760Xi0.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9917011811530957	0.9917186092432467	0.9917152993681497
1	0.991937464559143	0.9919245730832276	0.9919270213821937
2	0.991678057464958	0.9916984527553958	0.9916945793611609
3	0.9909229598705408	0.9910402482597513	0.9910179733050515
4	0.9895855393805197	0.9899022494890221	0.989882926099069
5	0.9871815267417916	0.9880177601581148	0.9882096296334492
6	0.9836358551666666	0.9853454395598049	0.9859857128183629
7	0.9789485246551445	0.9818852876940918	0.9832111756538098
8	0.973404708267991	0.9778938955274201	0.9801526675014599
9	0.9675703341193403	0.9738804697897457	0.9773393560533098
10	0.9614608310034619	0.9698588928906549	0.9747856679109894
11	0.9550761989203553	0.9658291648301471	0.9724916030744982
12	0.948434223900588	0.9617882594194549	0.9704453585709943
13	0.9417286742954312	0.9577032081102579	0.9685183479472474
14	0.9350126294645796	0.953564979760868	0.9666753472538445
15	0.9282860894080335	0.9493735743712852	0.9649163564907862
16	0.9215490541257929	0.94512899194151	0.9632413756580721
17	0.9148015236178576	0.9408312324715418	0.961650404755702
18	0.9080452466355453	0.9364816317206827	0.9601394445722942
19	0.9013345088280807	0.9321216550248932	0.9585843495051423
20	0.8946950240679327	0.9277709435669907	0.9569263146170107
21	0.8881267923551011	0.9234294973469751	0.9551653399078996
22	0.8816298136895862	0.9190973163648466	0.9533014253778087
23	0.8752040880713878	0.9147744006206049	0.9513345710267378
24	0.8688496155005058	0.9104607501142501	0.9492647768546874
25	0.8625663959769403	0.9061563648457822	0.9470920428616572
26	0.856353248212435	0.9018599629870734	0.9448170172153603
27	0.8501689327229389	0.8975267951466406	0.9424623278408025
28	0.8439930345231459	0.8931347088123804	0.940039176351368
29	0.8378255536130556	0.8886837039842923	0.9375475627470566
30	0.8316664899926685	0.8841737806623771	0.9349874870278683
31	0.8255158436619843	0.8796049388466338	0.932358949193803
32	0.819373614621003	0.8749771785370631	0.929661949244861
33	0.8132398028697247	0.870290499733665	0.9268964871810421
34	0.8071144084081494	0.8655449024364394	0.9240625630023465
35	0.8009974312362771	0.860740386645386	0.9211601767087736
36	0.7948858536477273	0.8558816214335153	0.9181922887515214
37	0.7887377169448639	0.8510335263781548	0.9152000617425271
38	0.7825395672971736	0.8462169175922801	0.912196694251709
39	0.7762914047046562	0.8414317950758913	0.9091821862790676
40	0.7699932291673118	0.8366781588289883	0.9061565378246026
41	0.7636450406851405	0.8319560088515712	0.9031197488883143
42	0.7572468392581422	0.8272653451436398	0.9000718194702024
43	0.750798624886317	0.8226061677051943	0.8970127495702669
44	0.7443003975696647	0.8179784765362346	0.893942539188508
45	0.7377521573081856	0.8133822716367607	0.8908611883249256
46	0.7311539041018796	0.8088175530067729	0.88776869697952
47	0.7245056379507465	0.8042843206462706	0.8846650651522906
48	0.7178451365192087	0.7997624583391374	0.8815133186750079
49	0.7113129457139425	0.7951771268416991	0.8781759009232222
50	0.7049223214711294	0.7905212675048539	0.8746398379023279
51	0.6986732637907697	0.7857948803286016	0.8709051296123252
52	0.6925657726728628	0.7809979653129422	0.8669717760532141
53	0.6865998481174093	0.776130522457876	0.8628397772249945
54	0.680775490124409	0.7711925517634026	0.8585091331276664
55	0.6750926986938616	0.7661840532295223	0.8539798437612299
56	0.6695514738257673	0.7611050268562349	0.8492519091256852
57	0.6641518155201263	0.7559554726435406	0.8443253292210318
58	0.6588937237769386	0.7507353905914391	0.8392001040472699
59	0.6537771985962036	0.7454447806999307	0.8338762336043994
60	0.6488022399779221	0.7400836429690152	0.828353717892421
61	0.643964799326639	0.7346572976132192	0.8226421964924882
62	0.6391705288026859	0.7292897260855578	0.816966308706649
63	0.6343797969678797	0.7240330076207895	0.8114204157692883
64	0.6295926038222204	0.7188871422189146	0.8060045176804062
65	0.624808949365708	0.7138521298799326	0.8007186144400026
66	0.6200288335983424	0.7089279706038438	0.7955627060480777
67	0.6152522565201235	0.7041146643906484	0.790536792504631
68	0.6104792181310517	0.6994122112403461	0.7856408738096632
69	0.6057097184311265	0.694820611152937	0.780874949963174
70	0.6009437574203482	0.690339864128421	0.7762390209651633
71	0.596181335098717	0.6859699701667983	0.7717330868156311
72	0.5914224514662323	0.6817109292680688	0.7673571475145774
73	0.5866671065228944	0.6775627414322322	0.7631112030620022
74	0.5819153002687035	0.6735254066592891	0.7589952534579059
75	0.5771670327036595	0.6695989249492391	0.755009298702288
76	0.5724253687713134	0.6657791699509268	0.751147845442302
77	0.567741728074552	0.6619969151568345	0.7473187334090319
78	0.5631344643930684	0.6582274507676529	0.7434890667966532
79	0.5586035777268622	0.6544707767833823	0.7396588456051663
80	0.5541490680759337	0.6507268932040225	0.7358280698345707
81	0.5497709354402827	0.6469958000295737	0.731996739484867
82	0.5454691798199091	0.6432774972600357	0.7281648545560547
83	0.5412438012148132	0.6395719848954086	0.7243324150481341
84	0.537094799624995	0.6358792629356923	0.7204994209611051
85	0.5330221750504539	0.6321993313808869	0.7166658722949675
86	0.5290259274911908	0.6285321902309924	0.7128317690497216
87	0.5251060569472051	0.6248778394860088	0.7089971112253673
88	0.521262563418497	0.621236279145936	0.7051618988219045
89	0.5174954469050664	0.6176075092107741	0.7013261318393335
90	0.5138047074069136	0.6139915296805232	0.6974898102776539
91	0.5101903449240381	0.6103883405551831	0.6936529341368661
92	0.5066523594564404	0.6067979418347539	0.6898155034169697
93	0.50319075100412	0.6032203335192354	0.685977518117965
94	0.4998055195670774	0.5996555156086281	0.6821389782398519
95	0.49649666514531227	0.5961034881029313	0.6782998837826304
96	0.4932641877388247	0.5925642510021456	0.6744602347463005
97	0.4901080873476148	0.5890378043062708	0.6706200311308621
98	0.4870283639716823	0.5855241480153068	0.6667792729363153
99	0.48402501761102734	0.5820232821292537	0.66293796016266
100	0.48109804826565017	0.5785352066481114	0.6590960928098964
101	0.47824745593555035	0.5750599215718801	0.6552536708780244
102	0.47545477348436915	0.5716043897878299	0.6514237672896915
103	0.472684367838704	0.5681820464636218	0.6476316067686031
104	0.46993534310225626	0.564793229389848	0.643877823521535
105	0.46720769927502587	0.5614379385665088	0.6401624175484874
106	0.46450143635701285	0.5581161739936041	0.63648538884946
107	0.46181655434821706	0.554827935671134	0.6328467374244533
108	0.4591530532486387	0.5515732235990982	0.6292464632734669
109	0.4565109330582778	0.5483520377774971	0.6256845663965009
110	0.4538901937771341	0.5451643782063303	0.6221610467935554
111	0.45129083540520776	0.5420102448855981	0.6186759044646304
112	0.44871285794249877	0.5388896378153004	0.6152291394097258
113	0.4461562613890071	0.5358025569954371	0.6118207516288415
114	0.4436210457447329	0.5327490024260084	0.6084507411219778
115	0.44110721100967587	0.5297289741070144	0.6051191078891345
116	0.43861475718383625	0.5267424720384545	0.6018258519303116
117	0.436143684267214	0.5237894962203293	0.598570973245509
118	0.43369399225980915	0.5208700466526387	0.595354471834727
119	0.4312656811616215	0.5179841233353825	0.5921763476979653
120	0.42885875097265136	0.5151317262685609	0.5890366008352242
121	0.42647320169289854	0.5123128554521736	0.5859352312465034
122	0.42410903332236305	0.5095275108862211	0.5828722389318033
123	0.4217662458610448	0.5067756925707028	0.5798476238911232
124	0.419444839308944	0.5040574005056191	0.5768613861244638
125	0.4171448136660605	0.5013726346909699	0.5739135256318249
126	0.41486616893239436	0.4987213951267553	0.5710040424132062
127	0.41260890510794557	0.4961036818129751	0.5681329364686082
128	0.41037302219271415	0.4935194947496294	0.5653002077980305
129	0.40815852018669996	0.49096883393671825	0.5625058564014731
130	0.4059653990899032	0.4884516993742416	0.5597498822789363
131	0.4037936589023238	0.4859680910621994	0.5570322854304198
132	0.40164329962396184	0.48351800900059183	0.5543530658559239
133	0.3995143212548171	0.48110145318941866	0.5517122235554484
134	0.3974067237948897	0.47871842362868006	0.5491097585289932
135	0.39532050724417966	0.47636892031837585	0.5465456707765586
136	0.39325567160268704	0.4740529432585062	0.5440199602981444
137	0.39121221687041174	0.4717704924490711	0.5415326270937505
138	0.3891901430473537	0.4695215678900705	0.5390836711633771
139	0.3871886987454429	0.46730348245700915	0.5366701517231423
140	0.3852041212348423	0.4651027798229686	0.5342773421947348
141	0.38323589314761886	0.462917609769531	0.5319032177026748
142	0.3812840144837722	0.4607479722966964	0.5295477782469621
143	0.3793484852433026	0.4585938674044647	0.5272110238275971
144	0.37742930542621006	0.456455295092836	0.5248929544445795
145	0.3755264750324943	0.45433225536181016	0.5225935700979094
146	0.37363999406215576	0.45222474821138736	0.520312870787587
147	0.3717698625151941	0.4501327736415675	0.5180508565136122
148	0.36991608039160945	0.44805633165235065	0.5158075272759849
149	0.3680786476914018	0.44599542224373667	0.513582883074705
150	0.3662575644145711	0.44395004541572564	0.5113769239097725
151	0.3644528305611175	0.44192020116831776	0.5091896497811879
152	0.3626644461310408	0.43990588950151266	0.5070210606889506
153	0.3608924111243411	0.43790711041531055	0.5048711566330609
154	0.35913672554101844	0.43592386390971144	0.5027399376135188
155	0.35739738938107274	0.4339561499847152	0.5006274036303241
156	0.355674402644504	0.43200396864032203	0.49853355468347704
157	0.35396776533131236	0.4300673198765318	0.4964583907729775
158	0.3522774774414976	0.42814620369334444	0.49440191189882543
159	0.35060353897505986	0.42624062009076014	0.492364118061021
160	0.3489459499319991	0.42435056906877877	0.490345009259564
161	0.34730471031231536	0.42247605062740035	0.48834458549445453
162	0.34567982011600856	0.4206170647666249	0.4863628467656926
163	0.3440712793430789	0.4187736114864524	0.48439979307327835
164	0.34247908799352605	0.41694569078688287	0.48245542441721156
165	0.3409032460673504	0.4151333026679163	0.4805297407974922
166	0.3393437535645516	0.41333644712955275	0.4786227422141206
167	0.33780061048512977	0.4115551241717921	0.47673442866709625
168	0.33627381682908497	0.4097893337946344	0.47486480015641963
169	0.3347633725964172	0.40803907599807965	0.4730138566820905
170	0.3332692777871264	0.4063043507821279	0.47118159824410893
171	0.33179153240121256	0.4045851581467791	0.46936802484247486
172	0.3303301364386757	0.4028814980920332	0.4675731364771883
173	0.32888508989951587	0.4011933706178903	0.4657969331482493
174	0.3274563927837331	0.3995207757243504	0.4640394148556578
175	0.32604404509132723	0.3978637134114134	0.46230058159941395
176	0.3246480468222984	0.39622218367907946	0.4605804333795176
177	0.3232683979766465	0.3945961865273484	0.4588789701959688
178	0.32190509855437166	0.3929857219562203	0.4571961920487674
179	0.3205581485554738	0.3913907899656952	0.45553209893791363
180	0.3192241550338134	0.38980911931489615	0.4538820149317458
181	0.3178985673215738	0.38823766378312397	0.45223966860394293
182	0.31658136172936435	0.38667640751268145	0.4506050273073696
183	0.31527253825718504	0.38512535050356855	0.448978091042026
184	0.31397209690503586	0.3835844927557851	0.4473588598079118
185	0.31268003767291686	0.3820538342693315	0.4457473336050273
186	0.3113963605608279	0.38053337504420737	0.44414351243337225
187	0.310121065568769	0.37902311508041275	0.4425473962929467
188	0.3088541526967404	0.3775230543779479	0.4409589851837509
189	0.3075956219447418	0.3760331929368126	0.43937827910578453
190	0.3063454733127734	0.37455353075700687	0.4378052780590478
191	0.3051037068008351	0.3730840678385309	0.4362399820435407
192	0.30387032240892703	0.3716248041813845	0.4346823910592631
193	0.3026453201370489	0.3701757397855675	0.43313250510621504
194	0.30142869998520105	0.3687368746510803	0.4315903241843966
195	0.30022046195338326	0.3673082087779227	0.4300558482938077
196	0.29902060604159564	0.3658897421660946	0.4285290774344484
197	0.29782913224983815	0.36448147481559623	0.42701001160631863
198	0.2966460405781107	0.36308340672642747	0.42549865080941845
199	0.2954713310264135	0.36169553789858827	0.42399499504374794
200	0.29430500359474643	0.36031786833207874	0.42249904430930685
201	0.2931470582831094	0.35895039802689876	0.42101079860609536
202	0.2919974950915025	0.3575931269830484	0.4195302579341135
203	0.2908563140199258	0.3562460552005277	0.4180574222933612
204	0.2897235150683791	0.35490918267933647	0.4165922916838384
205	0.28859909823686264	0.35358250941947494	0.4151348661055452
206	0.2874830635253764	0.3522660354209431	0.41368514555848157
207	0.2863754109339201	0.3509597606837408	0.4122431300426475
208	0.28527614046249405	0.3496636852078681	0.41080881955804305
209	0.28418525211109813	0.34837780899332504	0.4093822141046682
210	0.2831027458797323	0.3471021320401116	0.40796331368252287
211	0.28202862176839655	0.34583665434822775	0.4065521182916071
212	0.28096287977709095	0.3445813759176734	0.4051486279319208
213	0.2799055199058155	0.34333629674844884	0.4037528426034642
214	0.2788565421545702	0.3421014168405538	0.4023647623062372
215	0.27781594652335506	0.3408767361939884	0.40098438704023964
216	0.27678373301216996	0.33966225480875256	0.39961171680547175
217	0.27575990162101505	0.3384579726848464	0.3982467516019334
218	0.2747444523498903	0.33726388982226985	0.3968894914296247
219	0.27373738519879565	0.33608000622102285	0.39553993628854545
220	0.2727387001677311	0.3349063218811055	0.3941980861786958
221	0.27174839725669664	0.3337428368025177	0.3928639411000757
222	0.2707663059174964	0.33258928443833746	0.3915375780742874
223	0.26979099435094656	0.33144342705357627	0.39021964371894224
224	0.2688221397911499	0.33030476020281324	0.38891028379897424
225	0.26785974223810655	0.3291732838860486	0.38760949831438357
226	0.26690380169181627	0.32804899810328225	0.38631728726516995
227	0.2659543181522791	0.3269319028545141	0.3850336506513336
228	0.26501129161949527	0.3258219981397444	0.38375858847287453
229	0.26407472209346455	0.3247192839589729	0.38249210072979256
230	0.2631446095741869	0.3236237603121997	0.3812341874220877
231	0.26222095406166257	0.32253542719942485	0.37998484854976017
232	0.26130375555589136	0.3214542846206482	0.3787440841128098
233	0.2603930140568734	0.3203803325758699	0.3775118941112366
234	0.25948872956460844	0.3193135710650898	0.37628827854504054
235	0.25859090207909685	0.3182540000883082	0.3750732374142219
236	0.2576995316003383	0.3172016196455247	0.3738667707187802
237	0.25681461812833306	0.3161564297367396	0.3726688784587159
238	0.2559361616630809	0.3151184303619527	0.37147956063402865
239	0.25506416220458195	0.31408762152116415	0.37029881724471864
240	0.2541986197528362	0.31306400321437394	0.3691266482907859
241	0.25333953430784356	0.31204757544158196	0.3679630537722304
242	0.25248690586960415	0.31103833820278826	0.36680803368905196
243	0.25164073443811785	0.3100362914979929	0.3656615880412507
244	0.25080102001338483	0.30904143532719575	0.36452371682882667
245	0.24996776259540496	0.30805376969039705	0.36339442005177996
246	0.24914096218417825	0.3070732945875965	0.3622736977101103
247	0.2483206187797047	0.3061000100187944	0.3611615498038179
248	0.24750673238198437	0.3051339159839904	0.3600579763329027
249	0.24669930299101717	0.3041750124831848	0.3589629772973647
250	0.24589833060680322	0.3032232995163775	0.357876552697204
251	0.24510381522934238	0.3022787770835685	0.3567987025324203
252	0.24431575685863471	0.3013414451847577	0.3557294268030139
253	0.24353415549468024	0.3004113038199453	0.35466872550898465
254	0.242759011137479	0.2994883529891311	0.3536165986503327
255	0.2419903237870309	0.29857259269231534	0.3525730462270579
256	0.24122809344333593	0.29766402292949773	0.35153806823916023
257	0.2404723201063942	0.29676264370067845	0.35051166468663975
258	0.23972300377620565	0.29586845500585757	0.3494938355694966
259	0.23898014445277022	0.29498145684503485	0.34848458088773054
260	0.23824374213608798	0.2941016492182104	0.34748390064134166
261	0.23751379682615897	0.29322903212538437	0.3464917948303301
262	0.2367903085229831	0.2923636055665566	0.34550826345469565
263	0.2360732772265604	0.29150536954172707	0.34453330651443836
264	0.23536270293689088	0.29065432405089586	0.34356692400955835
265	0.23465769926261745	0.28980975205335047	0.34260814586564964
266	0.23395565436037585	0.2889695407148312	0.34165411365863163
267	0.2332563977417249	0.28813355211978614	0.3407046408044725
268	0.2325599294066646	0.2873017862682152	0.3397597273031722
269	0.23186624935519498	0.28647424316011827	0.33881937315473076
270	0.23117535758731603	0.2856509227954956	0.33788357835914823
271	0.23048725410302773	0.28483182517434696	0.3369523429164245
272	0.2298019389023301	0.2840169502966725	0.3360256668265597
273	0.22911941198522315	0.28320629816247217	0.33510355008955367
274	0.22843967335170684	0.282399868771746	0.33418599270540655
275	0.22776272300178121	0.28159766212449394	0.33327299467411825
276	0.2270885609354462	0.28079967822071594	0.33236455599568876
277	0.22641718715270184	0.2800059170604121	0.33146067667011814
278	0.22574860165354818	0.2792163786435824	0.3305613566974064
279	0.22508280443798515	0.27843106297022685	0.3296665960775535
280	0.22441979550601285	0.2776499700403454	0.3287763948105594
281	0.22375957485763118	0.27687309985393815	0.3278907528964242
282	0.2231021424928402	0.27610045241100495	0.3270096703351479
283	0.2224474984116398	0.2753320277115459	0.32613314712673036
284	0.2217956426140301	0.27456782575556093	0.32526118327117165
285	0.2211465751000111	0.2738078465430502	0.3243937787684719
286	0.22050029586958264	0.2730520900740135	0.3235309336186309
287	0.219856804922745	0.272300556348451	0.32267264782164884
288	0.21921610225949795	0.2715532453663626	0.32181892137752555
289	0.21857818787984154	0.27081015712774825	0.3209697542862612
290	0.21794306178377582	0.2700712916326081	0.3201251465478556
291	0.21731072397130075	0.2693366488809421	0.3192850981623089
292	0.2166811744424164	0.2686062288727502	0.3184496091296211
293	0.21605441319712265	0.2678800316080325	0.31761867944979205
294	0.21543044023541955	0.26715805708678886	0.31679230912282197
295	0.21480925555730715	0.26644030530901935	0.31597049814871064
296	0.2141908591627854	0.2657267762747239	0.3151532465274582
297	0.21357525105185426	0.2650174699839027	0.3143405542590646
298	0.21296243122451386	0.2643123864365556	0.3135324213435299
299	0.21235239968076408	0.2636115256326826	0.31272884778085397
300	0.211745156420605	0.26291488757228376	0.31192983357103693
301	0.21114070144403657	0.262222472255359	0.3111353787140787
302	0.21053903475105878	0.2615342796819084	0.31034548320997934
303	0.20994015634167168	0.2608503098519319	0.3095601470587389
304	0.2093440662158752	0.26017056276542955	0.3087793702603572
305	0.2087507643736694	0.25949503842240135	0.3080031528148345
306	0.20816014693403656	0.2588231606170304	0.3072309913747049
307	0.20757188752214534	0.25815311901783905	0.3064613045158756
308	0.20698596237618896	0.25748478182316076	0.3056939771023432
309	0.20640237149616747	0.25681814903299544	0.30492900913410775
310	0.20582111488208085	0.2561532206473432	0.3041664006111694
311	0.2052421925339291	0.2554899966662041	0.30340615153352796
312	0.20466560445171225	0.254828477089578	0.30264826190118366
313	0.20409135063543035	0.25416866191746507	0.3018927317141363
314	0.20351943108508322	0.2535105511498652	0.30113956097238587
315	0.20294984580067105	0.25285414478677837	0.30038874967593254
316	0.20238259478219367	0.25219944282820456	0.29964029782477614
317	0.20181767802965128	0.25154644527414394	0.29889420541891676
318	0.2012550955430437	0.2508951521245963	0.2981504724583544
319	0.200694847322371	0.2502455633795617	0.297409098943089
320	0.20013693336763327	0.24959767903904034	0.29667008487312063
321	0.19958135367883034	0.2489514991030319	0.29593343024844926
322	0.19902810825596232	0.2483070235715366	0.2951991350690749
323	0.19847719709902914	0.2476642524445543	0.2944671993349975
324	0.19792862020803087	0.2470231857220852	0.29373762304621714
325	0.19738237758296748	0.2463838234041291	0.2930104062027338
326	0.19683846922383896	0.24574616549068606	0.2922855488045474
327	0.19629689513064533	0.24511021198175614	0.291563050851658
328	0.19575765530338657	0.24447596287733925	0.2908429123440657
329	0.19522074974206272	0.2438434181774355	0.2901251332817703
330	0.19468617844667374	0.24321257788204473	0.2894097136647719
331	0.19415394141721962	0.24258344199116713	0.2886966534930706
332	0.19362403865370037	0.24195601050480248	0.28798595276666616
333	0.19309647015611608	0.24133028342295104	0.2872776114855588
334	0.19257123592446662	0.2407062607456126	0.28657162964974847
335	0.19204833595875204	0.24008394247278725	0.28586800725923506
336	0.1915277702589723	0.23946332860447497	0.2851667443140187
337	0.19100953882512747	0.23884441914067572	0.2844678408140993
338	0.19049364165721755	0.23822721408138964	0.283771296759477
339	0.18998007875524248	0.23761171342661658	0.2830771121501516
340	0.1894688501192023	0.23699791717635657	0.28238528698612325
341	0.188959955749097	0.23638582533060964	0.28169582126739184
342	0.18845339564492658	0.23577543788937583	0.2810087149939575
343	0.18794887017139303	0.23516687256866362	0.2803232015670475
344	0.18744549296745486	0.23456047758807383	0.27963701328559
345	0.1869432057785808	0.2339562758337317	0.27895000110889295
346	0.18644200860477086	0.2333542673056372	0.27826216503695633
347	0.18594190144602496	0.23275445200379025	0.27757350506977996
348	0.18544288430234313	0.23215682992819087	0.27688402120736405
349	0.18494495717372542	0.23156140107883913	0.27619371344970844
350	0.18444812006017175	0.23096816545573495	0.2755025817968132
351	0.1839523729616822	0.23037712305887842	0.2748106262486784
352	0.18345771587825666	0.22978827388826945	0.2741178468053039
353	0.18296414880989528	0.2292016179439081	0.27342424346668975
354	0.18247167175659787	0.22861715522579423	0.2727298162328359
355	0.18198028471836464	0.22803488573392805	0.2720345651037425
356	0.18148998769519542	0.22745480946830948	0.27133849007940947
357	0.18100078068709033	0.22687692642893845	0.27064159115983677
358	0.18051266369404928	0.22630123661581503	0.2699438683450245
359	0.18002563671607236	0.22572774002893922	0.2692453216349725
360	0.1795396997531595	0.225156436668311	0.26854595102968093
361	0.1790548528053107	0.22458732653393038	0.26784575652914966
362	0.17857109587252598	0.22402040962579736	0.2671447381333788
363	0.17808842895480534	0.22345568594391194	0.2664428958423683
364	0.17760685205214877	0.2228931554882741	0.26574022965611815
365	0.1771263651645563	0.22233281825888382	0.26503673957462837
366	0.17664696829202786	0.22177467425574116	0.26433242559789893
367	0.17616866143456353	0.22121872347884608	0.26362728772592986
368	0.1756914445921633	0.22066496592819862	0.2629213259587212
369	0.17521531776482713	0.22011340160379878	0.26221454029627284
370	0.174740280952555	0.2195640305056465	0.2615069307385849
371	0.174266334155347	0.2190168526337418	0.2607984972856573
372	0.1737934773732031	0.21847186798808474	0.26008923993749006
373	0.17332134689144849	0.21792798501761634	0.25937962292827754
374	0.17284761427133155	0.21737821580031635	0.25867261820543597
375	0.1723718660173527	0.21682131938694144	0.2579687535418694
376	0.1718941021295119	0.2162572957774915	0.25726802893757783
377	0.1714143226078092	0.21568614497196667	0.2565704443925612
378	0.17093252745224452	0.2151078669703668	0.25587599990681953
379	0.17044871666281797	0.21452246177269202	0.25518469548035294
380	0.16996289023952946	0.21392992937894223	0.2544965311131613
381	0.169475048182379	0.2133302697891175	0.2538115068052446
382	0.16898519049136665	0.2127234830032178	0.253129622556603
383	0.16849331716649232	0.21210956902124312	0.25245087836723623
384	0.1679994282077561	0.2114885278431935	0.2517752742371446
385	0.16750352361515797	0.21086035946906886	0.25110281016632785
386	0.16700560338869785	0.21022506389886927	0.2504334861547861
387	0.16650566752837587	0.20958264113259475	0.24976730220251941
388	0.1660037160341919	0.20893309117024522	0.24910425830952765
389	0.16549974890614602	0.20827641401182073	0.24844435447581087
390	0.16499376614423822	0.20761260965732128	0.24778759070136913
391	0.16448576774846846	0.20694167810674685	0.24713396698620232
392	0.16397575371883677	0.20626361936009746	0.2464834833303105
393	0.16346372405534315	0.20557843341737309	0.24583613973369364
394	0.16294579534154438	0.20488819520767568	0.2451849636720899
395	0.16240803621213384	0.20420034833014708	0.24450494191706437
396	0.16184919998345174	0.20351555889418976	0.24379383609624777
397	0.16126928665549803	0.2028338268998037	0.24305164620964015
398	0.16066829622827278	0.20215515234698897	0.24227837225724153
399	0.16004622870177596	0.20147953523574555	0.24147401423905182
400	0.15940308407600756	0.20080697556607338	0.24063857215507112
401	0.1587388623509676	0.2001374733379725	0.23977204600529936
402	0.15805356352665603	0.1994710285514429	0.23887443578973658
403	0.15734718760307292	0.19880764120648464	0.23794574150838274
404	0.15661973458021822	0.19814731130309765	0.23698596316123793
405	0.15587120445809194	0.19749003884128188	0.235995100748302
406	0.15510159723669414	0.1968358238210375	0.2349731542695751
# Eof

==> anc/rawNpart/2760/Xi0_0/rawChib2PNpart2760Xi0.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9923913562350257	0.9924115284450439	0.9923997601438245
1	0.9923681204560766	0.9923531991676648	0.9923619041244569
2	0.992393630186104	0.9924172367935136	0.9924034648931361
3	0.9924678854251084	0.9926036413225905	0.9925244424498623
4	0.9925409123803974	0.9928197739921553	0.992665400720684
5	0.9923333609179003	0.9925477903602045	0.9924940960568313
6	0.9918019288517542	0.9917074191344043	0.991959027225708
7	0.9909466161819591	0.9902986603147543	0.9910601942273134
8	0.9888525250395624	0.9884657670299926	0.989912652118794
9	0.9837040336255992	0.9864950107143323	0.9887447285385914
10	0.9754516429763218	0.9843941959333242	0.9875626483411915
11	0.9640953530917296	0.9821633226869679	0.9863664115265933
12	0.9497540278525751	0.9796594323983462	0.9851109282446434
13	0.9337226193906272	0.9753250753799552	0.9833049710744624
14	0.9163558565846682	0.9687336162621496	0.9808139770866864
15	0.8976537394346987	0.9598850550449299	0.9776379462813156
16	0.8776162679407186	0.948779391728296	0.97377687865835
17	0.8562434421027276	0.9354166263122476	0.9692307742177895
18	0.8335815520558462	0.919851637841475	0.9639951472683274
19	0.811067560284457	0.9037880102047252	0.957930750644065
20	0.7893821231055258	0.8880326921901248	0.9509716261421137
21	0.7685252405190522	0.8725856837976734	0.943117773762474
22	0.7484969125250365	0.8574469850273712	0.9343691935051455
23	0.7292971391234786	0.8426165958792177	0.9247258853701281
24	0.7109259203143783	0.8280945163532135	0.9141878493574223
25	0.6933832560977355	0.8138807464493583	0.9027550854670273
26	0.6766647689733112	0.7999743077703385	0.8904475547070778
27	0.6606176377728998	0.7863410438770345	0.8779621078861984
28	0.6451662106794339	0.7729640461388272	0.8656437104991338
29	0.6303104876929134	0.7598433145557161	0.8534923625458833
30	0.6160504688133387	0.7469788491277018	0.8415080640264477
31	0.6023861540407094	0.7343706498547841	0.8296908149408267
32	0.5893175433750255	0.7220187167369628	0.8180406152890201
33	0.5768446368162872	0.7099230497742381	0.8065574650710283
34	0.5649674343644944	0.69808364896661	0.795241364286851
35	0.5536859360196471	0.6865005143140785	0.7840923129364882
36	0.5429832434461915	0.6751773689875469	0.7731125217959348
37	0.5326243993412046	0.6641659805821754	0.76233272986688
38	0.5225340659103952	0.653482948098661	0.7517627934447324
39	0.5127122431537631	0.643128271537004	0.7414027125294919
40	0.5031589310713084	0.6331019508972043	0.7312524871211581
41	0.4938741296630312	0.6234039861792621	0.7213121172197317
42	0.48485783892893136	0.6140343773831771	0.711581602825212
43	0.47611005886900903	0.6049931245089493	0.7020609439375993
44	0.467630789483264	0.596280227556579	0.6927501405568937
45	0.45942003077169635	0.5878956865260658	0.6836491926830952
46	0.4514777827343063	0.5798395014174103	0.6747581003162036
47	0.4438040453710935	0.5721116722306117	0.6660768634562191
48	0.4363844425710233	0.564668376267066	0.657601559019839
49	0.4291654902558495	0.5573465780135246	0.6493175917876874
50	0.4221421439419248	0.5501309003707172	0.6412235851754073
51	0.41531440362924904	0.5430213433386442	0.6333195391829988
52	0.4086822693178224	0.5360179069173054	0.6256054538104616
53	0.40224574100764493	0.5291205911067012	0.6180813290577959
54	0.39600481869871645	0.522329395906831	0.6107471649250017
55	0.389959502391037	0.5156443213176953	0.6036029614120789
56	0.3841097920846067	0.509065367339294	0.5966487185190276
57	0.3784556877794254	0.5025925339716268	0.5898844362458477
58	0.37299718947549315	0.496225821214694	0.5833101145925395
59	0.3677342971728099	0.4899652290684955	0.5769257535591024
60	0.36266701087137587	0.4838107575330313	0.5707313531455369
61	0.3577925626112517	0.4777625996119328	0.5647234250863115
62	0.35304644828392234	0.4718252530318499	0.5588206793832581
63	0.34840157250916337	0.4660006070928059	0.5529889696314506
64	0.34385793528697456	0.4602886617948008	0.5472282958308886
65	0.33941553661735596	0.4546894171378345	0.541538657981572
66	0.3350743765003075	0.44920287312190726	0.5359200560835009
67	0.3308344549358294	0.44382902974701877	0.5303724901366754
68	0.3266957719239215	0.4385678870131693	0.5248959601410954
69	0.3226583274645838	0.4334194449203586	0.519490466096761
70	0.31872212155781626	0.4283837034685869	0.5141560080036719
71	0.31488715420361907	0.42346066265785415	0.5088925858618285
72	0.31115342540199203	0.4186503224881602	0.5037001996712305
73	0.3075209351529352	0.41395268295950516	0.49857884943187797
74	0.3039896834564486	0.4093677440718891	0.49352853514377104
75	0.3005596703125323	0.4048955058253119	0.48854925680690964
76	0.2972290099835354	0.4005341008502166	0.48364132756997325
77	0.29396606603650827	0.3962522008694389	0.4788100010307761
78	0.2907595461220738	0.39203862352712715	0.4740571524153307
79	0.2876094502402321	0.38789336882328135	0.469382781723637
80	0.28451577839098313	0.38381643675790156	0.46478688895569503
81	0.281478530574327	0.3798078273309877	0.4602694741115048
82	0.2784977067902634	0.3758675405425398	0.4558305371910662
83	0.27557330703879257	0.3719955763925579	0.45147007819437934
84	0.27270533131991453	0.36819193488104196	0.44718809712144425
85	0.26989377963362915	0.36445661600799195	0.4429845939722607
86	0.2671386519799366	0.3607896197734079	0.43885956874682897
87	0.26443994835883666	0.3571909461772899	0.4348130214451491
88	0.2617976687703295	0.35366059521963783	0.43084495206722073
89	0.2592118132144151	0.3501985669004517	0.4269553606130442
90	0.2566823816910934	0.34680486121973153	0.42314424708261933
91	0.25420937420036444	0.34347947817747737	0.4194116114759463
92	0.25179279074222816	0.34022241777368917	0.41575745379302487
93	0.24943263131668464	0.3370336800083669	0.41218177403385503
94	0.24712889592373383	0.33391326488151063	0.4086845721984372
95	0.24488158456337578	0.3308611723931203	0.4052658482867708
96	0.2426906972356104	0.327877402543196	0.4019256022988562
97	0.24055623394043782	0.3249619553317376	0.3986638342346934
98	0.2384781946778579	0.3221148307587452	0.39548054409428235
99	0.2364565794478707	0.31933602882421874	0.39237573187762287
100	0.2344913882504763	0.31662554952815825	0.3893493975847151
101	0.23258262108567457	0.3139833928705637	0.38640154121555914
102	0.23071834138700922	0.31139728487556695	0.38351562635971265
103	0.22887551707519962	0.30884354241902	0.38065974535614827
104	0.22705356907152438	0.3063215700534565	0.37783309597388515
105	0.22525249737598352	0.3038313677788767	0.3750356782129235
106	0.223472301988577	0.30137293559528044	0.37226749207326326
107	0.22171298290930494	0.2989462735026677	0.36952853755490433
108	0.21997454013816722	0.2965513815010387	0.3668188146578467
109	0.21825697367516395	0.29418825959039324	0.36413832338209057
110	0.216560283520295	0.2918569077707313	0.3614870637276357
111	0.21488446967356045	0.28955732604205303	0.35886503569448236
112	0.2132295321349603	0.2872895144043583	0.3562722392826303
113	0.21159547090449451	0.2850534728576472	0.3537086744920796
114	0.20998228598216317	0.28284920140191966	0.35117434132283026
115	0.2083899773679662	0.2806767000371757	0.3486692397748823
116	0.20681854506190356	0.2785359687634153	0.34619336984823573
117	0.20526798906397534	0.27642700758063854	0.34374673154289054
118	0.20373830937418153	0.2743498164888453	0.34132932485884676
119	0.20222950599252207	0.2723043954880358	0.33894114979610424
120	0.20074157891899705	0.2702907445782098	0.33658220635466324
121	0.19927452815360638	0.26830886375936736	0.3342524945345235
122	0.19782835369635013	0.2663587530315086	0.3319520143356852
123	0.19640305554722817	0.2644404123946333	0.3296807657581482
124	0.1949986337062407	0.26255384184874164	0.3274387488019126
125	0.19361508817338757	0.2606990413938336	0.3252259634669784
126	0.19225241894866885	0.2588760110299091	0.3230424097533456
127	0.19091062603208453	0.25708475075696824	0.3208880876610141
128	0.18958970942363457	0.2553252605750109	0.318762997189984
129	0.188289669123319	0.25359754048403726	0.31666713834025534
130	0.18701050513113782	0.25190159048404714	0.31460051111182796
131	0.18575221744709103	0.2502374105750406	0.312563115504702
132	0.18451480607117862	0.2486050007570177	0.3105549515188774
133	0.18329827100340063	0.24700436102997836	0.30857601915435423
134	0.182102612243757	0.24543549139392262	0.30662631841113236
135	0.18092782979224772	0.24389839184885043	0.30470584928921185
136	0.1797739236488729	0.24239306239476185	0.30281461178859276
137	0.17864089381363246	0.2409195030316569	0.3009526059092751
138	0.17752874028652635	0.23947771375953547	0.29911983165125866
139	0.17643583572465565	0.23806471259299988	0.2973144319287121
140	0.17535403087475804	0.23666556662869825	0.29552710700352836
141	0.17428220523057902	0.23527822262186504	0.2937565781800553
142	0.17322035879211845	0.23390268057250005	0.29200284545829264
143	0.17216849155937639	0.23253894048060336	0.2902659088382406
144	0.17112660353235284	0.23118700234617504	0.2885457683198992
145	0.17009469471104777	0.22984686616921493	0.28684242390326825
146	0.16907276509546124	0.22851853194972319	0.285155875588348
147	0.1680608146855932	0.22720199968769975	0.2834861233751383
148	0.16705884348144365	0.2258972693831446	0.28183316726363916
149	0.16606685148301262	0.22460434103605775	0.2801970072538506
150	0.16508483869030008	0.2233232146464392	0.27857764334577256
151	0.1641128051033061	0.22205389021428903	0.27697507553940515
152	0.16315075072203059	0.22079636773960712	0.27538930383474836
153	0.16219867554647358	0.2195506472223935	0.2738203282318021
154	0.16125657957663506	0.21831672866264823	0.2722681487305664
155	0.16032446281251506	0.21709461206037123	0.2707327653310413
156	0.15940232525411357	0.21588429741556256	0.2692141780332268
157	0.15849016690143058	0.21468578472822217	0.26771238683712284
158	0.1575879877544661	0.2134990739983501	0.26622739174272947
159	0.15669578781322013	0.21232416522594635	0.26475919275004667
160	0.15581356707769267	0.21116105841101085	0.26330778985907444
161	0.1549413255478837	0.21000975355354376	0.2618731830698128
162	0.15407906322379325	0.20887025065354492	0.2604553723822617
163	0.15322678010542132	0.20774254971101438	0.2590543577964212
164	0.15238447619276788	0.20662665072595218	0.2576701393122913
165	0.15155215148583295	0.20552255369835828	0.25630271692987205
166	0.15072980598461655	0.20443025862823266	0.2549520906491633
167	0.14991743968911858	0.20334976551557535	0.25361826047016506
168	0.14911505259933922	0.20228107436038636	0.2523012263928775
169	0.14832264471527828	0.2012241851626657	0.25100098841730045
170	0.14754021603693587	0.20017909792241334	0.24971754654343406
171	0.14676776656431198	0.19914581263962924	0.24845090077127818
172	0.1460052962974066	0.1981243293143135	0.24720105110083287
173	0.1452528052362197	0.19711464794646602	0.24596799753209814
174	0.14451029338075133	0.1961167685360869	0.24475174006507405
175	0.14377776073100146	0.19513069108317604	0.24355227869976043
176	0.1430552072869701	0.19415641558773356	0.24236961343615748
177	0.14234263304865724	0.19319394204975932	0.2412037442742651
178	0.14164003801606287	0.19224327046925338	0.24005467121408325
179	0.14094742218918704	0.1913044008462158	0.23892239425561201
180	0.14026278175829537	0.1903756526605069	0.23780311941478052
181	0.13958342918515607	0.18945477197451605	0.2366917581459715
182	0.13890935047926356	0.18854174705493054	0.2355882839597662
183	0.13824054564061788	0.18763657790175042	0.23449269685616467
184	0.137577014669219	0.18673926451497563	0.23340499683516688
185	0.136918757565067	0.18584980689460617	0.23232518389677284
186	0.13626577432816175	0.18496820504064207	0.23125325804098254
187	0.13561806495850334	0.18409445895308332	0.23018921926779592
188	0.1349756294560918	0.18322856863192993	0.22913306757721322
189	0.13433846782092704	0.18237053407718185	0.22808480296923414
190	0.1337065800530091	0.18152035528883917	0.2270444254438589
191	0.13307996615233797	0.1806780322669018	0.2260119350010873
192	0.1324586261189137	0.17984356501136983	0.22498733164091958
193	0.1318425599527362	0.1790169535222431	0.22397061536335547
194	0.13123176765380554	0.17819819779952184	0.22296178616839524
195	0.13062624922212174	0.17738729784320587	0.22196084405603872
196	0.1300260046576847	0.17658425365329522	0.22096778902628592
197	0.12943103396049452	0.17578906522978996	0.21998262107913688
198	0.12884133713055115	0.17500173257269006	0.21900534021459156
199	0.1282569141678546	0.17422225568199548	0.2180359464326501
200	0.1276777650724049	0.17345063455770626	0.2170744397333123
201	0.12710388984420196	0.17268686919982235	0.21612082011657824
202	0.12653528848324588	0.17193095960834384	0.215175087582448
203	0.1259719609895366	0.17118290578327064	0.2142372421309215
204	0.12541390736307415	0.1704427077246028	0.21330728376199867
205	0.12486112760385851	0.1697103654323403	0.21238521247567962
206	0.12431362171188974	0.1689858789064832	0.21147102827196437
207	0.12377138968716773	0.1682692481470314	0.21056473115085286
208	0.12323443152969257	0.16756047315398492	0.20966632111234507
209	0.12270274723946425	0.1668595539273439	0.2087757981564411
210	0.12217633681648271	0.1661664904671081	0.2078931622831408
211	0.121655200260748	0.1654812827732777	0.20701841349244426
212	0.12113933757226011	0.16480393084585265	0.20615155178435146
213	0.12062874875101906	0.16413443468483294	0.2052925771588625
214	0.12012343379702481	0.16347279429021858	0.2044414896159772
215	0.11962339271027739	0.16281900966200957	0.2035982891556957
216	0.1191286254907768	0.16217308080020593	0.20276297577801794
217	0.118639132138523	0.1615350077048076	0.2019355494829439
218	0.11815491265351608	0.16090479037581465	0.20111601027047368
219	0.11767596703575593	0.16028242881322702	0.20030435814060715
220	0.1172022952852426	0.15966792301704474	0.1995005930933444
221	0.1167338974019761	0.15906127298726785	0.19870471512868537
222	0.11627052364277553	0.1584619860007956	0.19791647649144845
223	0.11581007734469852	0.15786592551118772	0.1971337972084936
224	0.11535208586374317	0.15727215903004835	0.19635620839814752
225	0.11489654919990952	0.15668068655737757	0.1955837100604103
226	0.11444346735319756	0.15609150809317535	0.19481630219528187
227	0.11399284032360725	0.15550462363744166	0.19405398480276226
228	0.11354466811113867	0.15492003319017664	0.19329675788285147
229	0.11309895071579178	0.15433773675138013	0.1925446214355495
230	0.11265568813756648	0.1537577343210521	0.19179757546085627
231	0.11221488037646295	0.15318002589919275	0.19105561995877193
232	0.11177652743248111	0.15260461148580193	0.19031875492929634
233	0.1113406293056209	0.15203149108087968	0.18958698037242958
234	0.11090718599588238	0.15146066468442596	0.1888602962881716
235	0.1104761975032656	0.15089213229644088	0.1881387026765225
236	0.11004766382777044	0.1503258939169243	0.18742219953748215
237	0.109621584969397	0.14976194954587632	0.18671078687105064
238	0.10919796092814521	0.14920029918329689	0.18600446467722792
239	0.10877679170401514	0.14864094282918602	0.185303232956014
240	0.10835807729700672	0.14808388048354376	0.18460709170740894
241	0.10794181770712002	0.14752911214637002	0.18391604093141267
242	0.10752801293435497	0.14697663781766487	0.18323008062802518
243	0.10711666297871161	0.14642645749742825	0.1825492107972465
244	0.10670776784018994	0.14587857118566022	0.18187343143907664
245	0.10630132751878998	0.14533297888236077	0.1812027425535156
246	0.10589734201451168	0.14478968058752986	0.1805371441405634
247	0.10549581132735505	0.14424867630116756	0.17987663620021996
248	0.10509673545732012	0.1437099660232738	0.17922121873248537
249	0.10470011440440687	0.14317354975384858	0.17857089173735952
250	0.10430594816861533	0.14263942749289196	0.17792565521484255
251	0.10391423674994543	0.14210759924040386	0.17728550916493438
252	0.1035249801483972	0.14157806499638437	0.17665045358763493
253	0.10313817836397071	0.14105082476083347	0.1760204884829444
254	0.10275383139666588	0.1405258785337511	0.17539561385086266
255	0.10237193924648273	0.1400032263151373	0.17477582969138972
256	0.10199250191342125	0.13948286810499202	0.17416113600452554
257	0.10161551939748147	0.13896480390331536	0.17355153279027022
258	0.10124099169866338	0.13844903371010728	0.17294702004862372
259	0.10086891881696697	0.13793555752536774	0.17234759777958603
260	0.10049930075239222	0.13742437534909674	0.17175326598315707
261	0.10013213750493918	0.13691548718129437	0.171164024659337
262	0.09976742907460782	0.13640889302196052	0.17057987380812573
263	0.09940517546139813	0.13590459287109524	0.17000081342952322
264	0.09904537666531013	0.13540258672869854	0.16942684352352957
265	0.09868777367087776	0.13490316077930184	0.1688573648634136
266	0.09833160326237152	0.13440715829508215	0.16829061176593743
267	0.09797681562077781	0.13391463432074882	0.16772646897588067
268	0.09762341074609662	0.1334255888563019	0.16716493649324324
269	0.09727138863832799	0.13294002190174137	0.1666060143180252
270	0.09692074929747192	0.13245793345706722	0.16604970245022652
271	0.09657149272352838	0.13197932352227948	0.16549600088984717
272	0.0962236189164974	0.1315041920973781	0.1649449096368872
273	0.09587712787637898	0.13103253918236313	0.16439642869134663
274	0.09553201960317306	0.13056436477723454	0.16385055805322538
275	0.09518829409687973	0.13009966888199237	0.16330729772252353
276	0.0948459513574989	0.12963845149663653	0.16276664769924104
277	0.09450499138503064	0.1291807126211671	0.16222860798337788
278	0.09416541417947491	0.12872645225558405	0.16169317857493407
279	0.09382721974083173	0.12827567039988738	0.16116035947390966
280	0.09349040806910111	0.12782836705407713	0.16063015068030465
281	0.09315497916428302	0.12738454221815326	0.16010255219411895
282	0.09282093302637749	0.12694419589211578	0.15957756401535264
283	0.0924882696553845	0.12650732807596468	0.15905518614400566
284	0.09215698905130403	0.12607393876969994	0.15853541858007805
285	0.09182709121413614	0.12564402797332166	0.15801826132356983
286	0.09149857614388077	0.1252175956868297	0.15750371437448094
287	0.09117144384053798	0.12479464191022417	0.15699177773281145
288	0.09084569430410769	0.12437516664350501	0.15648245139856132
289	0.09052132753458995	0.12395916988667222	0.15597573537173054
290	0.09019834353198478	0.12354665163972582	0.1554716296523191
291	0.08987674229629214	0.12313761190266585	0.15497013424032707
292	0.08955652382751206	0.12273205067549225	0.1544712491357544
293	0.0892376881256445	0.12232996795820503	0.15397497433860108
294	0.08892023519068949	0.1219313637508042	0.15348130984886715
295	0.08860416502264705	0.12153623805328975	0.15299025566655253
296	0.08828947762151712	0.1211445908656617	0.15250181179165728
297	0.08797617298729976	0.12075642218792003	0.15201597822418145
298	0.08766425111999494	0.12037173202006476	0.15153275496412494
299	0.08735371201960265	0.11999052036209587	0.15105214201148778
300	0.08704455568612293	0.11961278721401337	0.15057413936627004
301	0.08673678211955574	0.11923853257581726	0.15009874702847162
302	0.0864303913199011	0.11886775644750755	0.14962596499809255
303	0.08612538328715899	0.1185004588290842	0.1491557932751329
304	0.08582175802132944	0.11813663972054725	0.14868823185959257
305	0.08551951552241244	0.11777629912189669	0.14822328075147162
306	0.08521855658565818	0.11741872130152478	0.1477607101591876
307	0.08491856952819914	0.11706165756387621	0.1472997981203392
308	0.08461953165788094	0.1167049441920709	0.14684049207226121
309	0.08432144297470358	0.11634858118610887	0.14638279201495358
310	0.08402430347866707	0.11599256854599009	0.14592669794841634
311	0.08372811316977141	0.11563690627171462	0.14547220987264944
312	0.08343287204801661	0.11528159436328245	0.14501932778765297
313	0.08313858011340262	0.11492663282069353	0.1445680516934269
314	0.08284523736592951	0.11457202164394788	0.14411838158997117
315	0.08255284380559724	0.11421776083304554	0.1436703174772858
316	0.08226139943240579	0.11386385038798644	0.14322385935537085
317	0.0819709042463552	0.11351029030877063	0.1427790072242263
318	0.08168135824744546	0.11315708059539809	0.14233576108385204
319	0.08139276143567656	0.11280422124786885	0.14189412093424822
320	0.08110511381104853	0.1124517122661829	0.14145408677541482
321	0.08081841537356131	0.11209955365034019	0.14101565860735174
322	0.08053266612321497	0.11174774540034077	0.14057883643005906
323	0.08024786606000943	0.11139628751618462	0.14014362024353672
324	0.07996401518394478	0.11104517999787178	0.1397100100477848
325	0.07968111349502095	0.11069442284540218	0.13927800584280325
326	0.07939916099323797	0.11034401605877588	0.13884760762859208
327	0.07911815767859583	0.10999395963799284	0.13841881540515127
328	0.07883810355109455	0.10964425358305312	0.13799162917248084
329	0.07855899861073412	0.10929489789395665	0.13756604893058083
330	0.07828084285751452	0.10894589257070343	0.13714207467945116
331	0.07800363629143578	0.10859723761329353	0.13671970641909192
332	0.07772737891249787	0.10824893302172688	0.136298944149503
333	0.07745207072070082	0.10790097879600354	0.1358797878706845
334	0.07717771171604461	0.10755337493612346	0.13546223758263637
335	0.07690430189852925	0.10720612144208665	0.13504629328535858
336	0.07663184126815473	0.10685921831389314	0.13463195497885122
337	0.07636032982492105	0.10651266555154287	0.1342192226631142
338	0.07608976756882822	0.1061664631550359	0.13380809633814758
339	0.07582015449987625	0.10582061112437222	0.13339857600395133
340	0.07555149061806511	0.1054751094595518	0.13299066166052548
341	0.0752837759233948	0.10512995816057466	0.13258435330787
342	0.07501701041586538	0.1047851572274408	0.13217965094598488
343	0.07475091396689186	0.1044405125114492	0.1317762712081911
344	0.07448465791888333	0.10409544969493446	0.13137337585818476
345	0.0742181878097669	0.10374993103187113	0.13097090980434875
346	0.07395150363954256	0.10340395652225923	0.13056887304668316
347	0.07368460540821031	0.10305752616609867	0.1301672655851879
348	0.0734174931157702	0.10271063996338957	0.12976608741986306
349	0.07315016676222215	0.10236329791413185	0.1293653385507086
350	0.07288262634756622	0.10201550001832553	0.12896501897772447
351	0.0726148718718024	0.10166724627597062	0.12856512870091077
352	0.07234690333493067	0.10131853668706711	0.1281656677202674
353	0.07207872073695104	0.10096937125161501	0.12776663603579444
354	0.07181032407786349	0.10061974996961427	0.1273680336474918
355	0.07154171335766807	0.10026967284106497	0.1269698605553596
356	0.07127288857636474	0.09991913986596707	0.12657211675939775
357	0.0710038497339535	0.09956815104432055	0.12617480225960628
358	0.07073459683043437	0.09921670637612545	0.12577791705598518
359	0.07046512986580734	0.09886480586138176	0.12538146114853446
360	0.07019544884007242	0.09851244950008947	0.12498543453725412
361	0.06992555375322959	0.09815963729224857	0.12458983722214415
362	0.06965544460527887	0.09780636923785907	0.12419466920320457
363	0.06938512139622025	0.097452645336921	0.12379993048043536
364	0.06911458412605372	0.0970984655894343	0.12340562105383653
365	0.06884383279477929	0.09674382999539902	0.12301174092340804
366	0.06857286740239696	0.09638873855481511	0.12261829008914994
367	0.06830168794890672	0.09603319126768263	0.12222526855106222
368	0.06803029443430861	0.09567718813400156	0.12183267630914488
369	0.06775868685860258	0.09532072915377188	0.12144051336339794
370	0.06748686522178865	0.09496381432699359	0.12104877971382134
371	0.06721482952386684	0.09460644365366672	0.12065747536041514
372	0.06694257976483711	0.09424861713379126	0.12026660030317932
373	0.06667012176264059	0.09389034347145524	0.11987544982666345
374	0.06639749276273478	0.09353167838873216	0.11947951246383734
375	0.06612469937934959	0.09317263178101944	0.11907798704640213
376	0.06585174161248496	0.09281320364831705	0.1186708735743578
377	0.06557861946214091	0.092453393990625	0.11825817204770436
378	0.06530533292831747	0.09209320280794325	0.1178398824664418
379	0.06503188201101459	0.09173263010027184	0.11741600483057013
380	0.06475826671023233	0.09137167586761079	0.11698653914008933
381	0.06448448702597062	0.09101034010996004	0.11655148539499946
382	0.06421054295822952	0.09064862282731964	0.11611084359530044
383	0.06393643450700899	0.09028652401968958	0.11566461374099232
384	0.06366216167230905	0.08992404368706983	0.11521279583207507
385	0.0633877244541297	0.08956118182946043	0.11475538986854873
386	0.06311312285247093	0.08919793844686134	0.11429239585041326
387	0.06283835686733276	0.08883431353927261	0.11382381377766869
388	0.06256342649871516	0.0884703071066942	0.11334964365031497
389	0.062288331746618145	0.08810591914912612	0.1128698854683522
390	0.06201307261104173	0.08774114966656839	0.11238453923178027
391	0.06173764909198589	0.08737599865902097	0.11189360494059922
392	0.061462061189450634	0.08701046612648389	0.11139708259480907
393	0.06118630890343596	0.08664455206895712	0.11089497219440979
394	0.06090974572883039	0.08627849882689842	0.11039097133469798
395	0.06063005239367007	0.08591317577228853	0.10989834476633462
396	0.06034702135200412	0.08554866070309042	0.10941827951927234
397	0.0600606526038325	0.08518495361930405	0.10895077559351118
398	0.05977094614915525	0.08482205452092952	0.10849583298905116
399	0.05947790198797234	0.08445996340796676	0.10805345170589224
400	0.05918152012028378	0.08409868028041576	0.10762363174403441
401	0.05888180054608958	0.08373820513827657	0.10720637310347772
402	0.05857874326538973	0.08337853798154914	0.10680167578422212
403	0.05827234827818423	0.0830196788102335	0.10640953978626763
404	0.05796261558447309	0.08266162762432966	0.10602996510961427
405	0.05764954518425628	0.08230438442383758	0.10566295175426198
406	0.057333137077533854	0.08194794920875732	0.10530849972021085
# Eof

==> anc/rawNpart/2760/Xi0_0/rawChib3PNpart2760Xi0.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9932399241298193	0.9934154947577787	0.9934599803127139
1	0.992318017625721	0.9921881488620082	0.9921552431072721
2	0.9933301457786821	0.9935356079904647	0.9935876673845423
3	0.9962763085887023	0.997457872143148	0.997757253144524
4	0.9990981391894895	1.0018421859121365	1.002567077559305
5	0.9902895054848966	0.9948783889181083	0.9962954833050615
6	0.9680668369309391	0.9747357830605832	0.9771254911784651
7	0.9324301335276166	0.9414143683395605	0.9450571011795151
8	0.8887817464710739	0.899909429976376	0.9048682575869652
9	0.8478426829143807	0.8601341495923548	0.8660408272639006
10	0.8099052277071265	0.8223587884379344	0.8288333126056971
11	0.7749693808493109	0.7865833465131146	0.7932457136123545
12	0.7429630172329956	0.7528321533529604	0.7593215708361314
13	0.7131003761907043	0.7213702649450231	0.7275352330077695
14	0.6851662127000704	0.6922702886166099	0.6980166394426144
15	0.659160526761094	0.6655322243677211	0.6707657901406665
16	0.6350833183737753	0.6411560721983565	0.6457826851019257
17	0.6129345875381139	0.619141832108516	0.623067324326392
18	0.5926934464700911	0.5994562855521538	0.6025911691754959
19	0.5737114856988856	0.5810682451211858	0.5834683083665523
20	0.5556815684640807	0.5634892608867417	0.5652791059540279
21	0.5386036947656763	0.5467193328488215	0.5480235619379228
22	0.5224778646036723	0.5307584610074249	0.5317016763182371
23	0.5073040779780689	0.5156066453625521	0.5163134490949706
24	0.493082334888866	0.5012638859142031	0.5018588802681233
25	0.47981263533606355	0.48773018266237794	0.4883379698376953
26	0.46748596747735255	0.47500012979796474	0.47574235770933365
27	0.45578772247343463	0.4628850072710785	0.4637801879571842
28	0.4445621579580009	0.45129139206409347	0.45230698170196537
29	0.43380927393105134	0.44021928417700945	0.4413227389436771
30	0.423529070392586	0.4296686836098267	0.4308274596823196
31	0.4137215473426048	0.41963959036254495	0.42082114391789266
32	0.40438670478110783	0.41013200443516434	0.41130379165039643
33	0.395524542708095	0.4011459258276849	0.4022754028798309
34	0.3871350611235663	0.39268135454010655	0.39373597760619605
35	0.3792182600275218	0.3847382905724293	0.38568551582949173
36	0.3717604474244599	0.37729889377042436	0.3781087012658223
37	0.3645712475034346	0.370115111625724	0.37079257372490626
38	0.357589617285553	0.36310740743690917	0.36366884866819943
39	0.35081555677081494	0.35627578120397974	0.3567375260957018
40	0.3442490659592206	0.3496202329269359	0.34999860600741356
41	0.33789014485076996	0.3431407626057775	0.3434520884033346
42	0.33173879344546287	0.3368373702405047	0.3370979732834648
43	0.32579501174329956	0.33071005583111746	0.3309362606478044
44	0.3200587997442798	0.32475881937761564	0.32496695049635327
45	0.31453015744840374	0.3189836608799994	0.31919004282911134
46	0.3092090848556714	0.31338458033826866	0.31360553764607885
47	0.30409558196608266	0.30796157775242344	0.3082134349472555
48	0.2991712524117715	0.30270683025593537	0.30300201308393904
49	0.29436765537616405	0.2975912340943541	0.29792766349086036
50	0.28967833569369805	0.2926120442748105	0.2929862731179009
51	0.28510329336437346	0.28776926079730447	0.28817784196506036
52	0.28064252838819026	0.283062883661836	0.283502370032339
53	0.2762960407651486	0.2784929128684052	0.2789598573197368
54	0.2720638304952483	0.27405934841701207	0.2745503038272536
55	0.26794589757848947	0.2697621903076565	0.27027370955488955
56	0.26394224201487204	0.2656014385403386	0.2661300745026446
57	0.2600528638043961	0.26157709311505817	0.2621193986705187
58	0.2562777629470615	0.25768915403181547	0.25824168205851195
59	0.25261693944286834	0.25393762129061026	0.2544969246666242
60	0.2490703932918167	0.2503224948914428	0.25088512649485567
61	0.24563685983479078	0.24684211283220936	0.2474046410160753
62	0.2422868676521796	0.2434577440740236	0.24401709781775666
63	0.23900803707796645	0.24015311938614528	0.2407063791526629
64	0.2358003681121514	0.23692823876857447	0.23747248502079407
65	0.2326638607547344	0.23378310222131105	0.23431541542215006
66	0.22959851500571546	0.2307177097443551	0.23123517035673097
67	0.22660433086509454	0.22773206133770657	0.22823174982453667
68	0.22368130833287173	0.22482615700136552	0.22530515382556732
69	0.22082944740904695	0.22199999673533194	0.22245538235982282
70	0.2180487480936202	0.2192535805396058	0.21968243542730323
71	0.2153392103865916	0.21658690841418712	0.21698631302800847
72	0.21270083428796097	0.2139999803590759	0.21436701516193857
73	0.21013361979772838	0.21149279637427207	0.21182454182909355
74	0.20763756691589394	0.20906535645977575	0.20935889302947347
75	0.20521267564245754	0.20671766061558688	0.20697006876307825
76	0.20285772491643903	0.20444785709448007	0.20465642077795984
77	0.2005522293782715	0.20222487971028005	0.2023902968647998
78	0.19828887695716255	0.20003763965823262	0.2001618268081675
79	0.1960676676531123	0.19788613693833776	0.197971010608063
80	0.19388860146612066	0.19577037155059543	0.19581784826448626
81	0.19175167839618767	0.19369034349500563	0.19370233977743728
82	0.18965689844331327	0.1916460527715684	0.191624485146916
83	0.1876042616074975	0.1896374993802837	0.18958428437292252
84	0.18559376788874038	0.18766468332115158	0.1875817374554568
85	0.18362541728704185	0.18572760459417195	0.18561684439451878
86	0.181699209802402	0.1838262631993449	0.1836896051901086
87	0.17981514543482077	0.18196065913667045	0.18180001984222616
88	0.17797322418429815	0.1801307924061485	0.17994808835087142
89	0.17617344605083418	0.17833666300777906	0.17813381071604448
90	0.17441581103442885	0.17657827094156223	0.17635718693774532
91	0.17270031913508216	0.17485561620749795	0.17461821701597388
92	0.1710269703527941	0.17316869880558622	0.17291690095073023
93	0.16939576468756465	0.171517518735827	0.17125323874201429
94	0.1678067021393938	0.16990207599822033	0.16962723038982616
95	0.16625978270828162	0.16832237059276625	0.16803887589416575
96	0.16475500639422808	0.16677840251946469	0.1664881752550331
97	0.16329237319723316	0.1652701717783157	0.16497512847242823
98	0.1618718831172969	0.16379767836931924	0.16349973554635108
99	0.1604935361544192	0.1623609222924753	0.1620619964768017
100	0.15915733230860019	0.16095990354778397	0.1606619112637801
101	0.1578632715798398	0.15959462213524517	0.15929947990728624
102	0.15660174933863472	0.1582584810783857	0.15796745584781907
103	0.15535423307071541	0.15693875124896756	0.15665185656087705
104	0.1541202568266322	0.1556351126078309	0.1553523304940748
105	0.15289982060638505	0.15434756515497572	0.15406887764741242
106	0.151692924409974	0.153076108890402	0.15280149802088988
107	0.15049956823739902	0.15182074381410976	0.1515501916145071
108	0.1493197520886601	0.15058146992609894	0.1503149584282642
109	0.14815347596375736	0.14935828722636965	0.14909579846216114
110	0.1470007398626906	0.1481511957149218	0.1478927117161979
111	0.14586154378545996	0.14696019539175542	0.14670569819037446
112	0.14473588773206542	0.1457852862568705	0.14553475788469092
113	0.14362377170250692	0.14462646831026701	0.14437989079914715
114	0.14252519569678454	0.14348374155194507	0.1432410969337432
115	0.14144015971489826	0.1423571059819046	0.14211837628847912
116	0.14036866375684803	0.1412465616001455	0.14101172886335486
117	0.1393107078226339	0.14015210840666795	0.13992115465837043
118	0.13826629191225584	0.1390737464014718	0.13884665367352583
119	0.13723541602571387	0.13801147558455718	0.13778822590882106
120	0.136218080163008	0.13696529595592402	0.13674587136425612
121	0.1352142843241382	0.1359352075155723	0.135719590039831
122	0.1342240285091045	0.1349212102635021	0.13470938193554574
123	0.13324731271790685	0.1339233041997133	0.13371524705140025
124	0.1322841369505453	0.132941489324206	0.13273718538739465
125	0.13133450120701984	0.13197576563698016	0.13177519694352885
126	0.13039840548733048	0.1310261331380358	0.13082928171980288
127	0.12947584979147717	0.1300925918273729	0.12989943971621676
128	0.12856683411945996	0.12917514170499145	0.12898567093277044
129	0.12767135847127883	0.1282737827708915	0.12808797536946395
130	0.12678942284693379	0.12738851502507298	0.12720635302629732
131	0.12592102724642482	0.12651933846753596	0.1263408039032705
132	0.12506617166975195	0.1256662530982804	0.12549132800038354
133	0.12422485611691517	0.12482925891730633	0.12465792531763636
134	0.12339708058791446	0.12400835592461372	0.12384059585502905
135	0.12258284508274982	0.12320354412020253	0.12303933961256155
136	0.12178214960142128	0.12241482350407284	0.12225415659023389
137	0.12099499414392885	0.12164219407622463	0.12148504678804607
138	0.12022137871027247	0.12088565583665788	0.12073201020599805
139	0.11946031491231542	0.12014374719316798	0.11999358916970801
140	0.11870685319378843	0.11940914892308299	0.11926248407580455
141	0.11796031300046422	0.11868085464771785	0.11853769124321775
142	0.11722069433234275	0.11795886436707242	0.11781921067194756
143	0.11648799718942403	0.11724317808114681	0.11710704236199401
144	0.11576222157170808	0.116533795789941	0.11640118631335711
145	0.11504336747919487	0.11583071749345494	0.11570164252603683
146	0.11433143491188442	0.11513394319168871	0.1150084110000332
147	0.11362642386977673	0.11444347288464225	0.1143214917353462
148	0.11292833435287179	0.11375930657231559	0.11364088473197584
149	0.1122371663611696	0.1130814442547087	0.1129665899899221
150	0.11155291989467014	0.1124098859318216	0.112298607509185
151	0.11087559495337347	0.1117446316036543	0.11163693728976455
152	0.11020519153727953	0.11108568127020678	0.11098157933166072
153	0.10954170964638837	0.11043303493147905	0.11033253363487354
154	0.10888514928069994	0.10978669258747109	0.10968980019940297
155	0.10823551044021427	0.10914665423818296	0.10905337902524909
156	0.10759279312493138	0.1085129198836146	0.1084232701124118
157	0.10695699733485121	0.10788548952376603	0.10779947346089117
158	0.10632812306997382	0.10726436315863724	0.10718198907068714
159	0.10570617033029915	0.10664954078822823	0.10657081694179978
160	0.10509113911582725	0.10604102241253902	0.10596595707422903
161	0.10448302942655813	0.1054388080315696	0.10536740946797493
162	0.10388184126249173	0.10484289764531997	0.10477517412303745
163	0.1032875746236281	0.10425329125379013	0.10418925103941665
164	0.10270022950996723	0.10366998885698006	0.10360964021711243
165	0.10211980592150911	0.10309299045488982	0.10303634165612491
166	0.10154630385825375	0.10252229604751935	0.10246935535645398
167	0.10097972332020111	0.10195790563486865	0.10190868131809969
168	0.10042006430735127	0.10139981921693775	0.10135431954106205
169	0.09986732681970417	0.10084803679372663	0.10080627002534104
170	0.0993215108572598	0.10030255836523531	0.10026453277093665
171	0.0987826164200182	0.09976338393146378	0.09972910777784891
172	0.09825064350797935	0.09923051349241203	0.0991999950460778
173	0.09772559212114325	0.09870394704808005	0.09867719457562332
174	0.09720746225950994	0.09818368459846791	0.09816070636648551
175	0.09669625392307933	0.09766972614357552	0.0976505304186643
176	0.09619196711185152	0.09716207168340293	0.09714666673215974
177	0.09569460182582645	0.09666072121795014	0.09664911530697182
178	0.09520415806500412	0.09616567474721711	0.09615787614310053
179	0.09472063582938456	0.09567693227120388	0.09567294924054587
180	0.0942427119119033	0.09519338903281577	0.09519316854795384
181	0.09376861160834893	0.09471356331606046	0.09471697014059619
182	0.09329832568015181	0.09423744740757573	0.09424434587715709
183	0.09283185412731197	0.09376504130736163	0.09377529575763656
184	0.09236919694982938	0.09329634501541814	0.09330981978203456
185	0.09191035414770407	0.09283135853174528	0.09284791795035113
186	0.09145532572093601	0.092370081856343	0.09238959026258622
187	0.09100411166952521	0.09191251498921132	0.09193483671873987
188	0.09055671199347169	0.09145865793035031	0.0914836573188121
189	0.09011312669277544	0.09100851067975986	0.09103605206280284
190	0.08967335576743644	0.09056207323744006	0.09059202095071216
191	0.08923739921745473	0.09011934560339085	0.09015156398254004
192	0.08880525704283027	0.08968032777761227	0.08971468115828644
193	0.08837692924356305	0.08924501976010427	0.08928137247795141
194	0.08795241581965313	0.08881342155086693	0.08885163794153493
195	0.08753171677110047	0.08838553314990016	0.08842547754903701
196	0.08711483209790505	0.08796135455720401	0.08800289130045763
197	0.08670176180006692	0.08754088577277848	0.08758387919579678
198	0.08629250587758605	0.08712412679662357	0.08716844123505453
199	0.08588706433046245	0.08671107762873928	0.08675657741823081
200	0.08548543715869611	0.08630173826912557	0.08634828774532564
201	0.08508762436228702	0.0858961087177825	0.08594357221633901
202	0.08469362594123522	0.08549418897471003	0.08554243083127096
203	0.08430344189554068	0.08509597903990818	0.08514486359012144
204	0.08391707222520339	0.08470147891337694	0.08475087049289047
205	0.08353451693022336	0.0843106885951163	0.08436045153957805
206	0.08315577601060063	0.08392360808512629	0.08397360673018421
207	0.08278084946633513	0.08354023738340689	0.08359033606470889
208	0.08240973729742691	0.08316057648995809	0.08321063954315214
209	0.08204243950387596	0.08278462540477993	0.08283451716551395
210	0.08167895608568226	0.08241238412787236	0.08246196893179428
211	0.08131928704284584	0.08204385265923539	0.08209299484199319
212	0.08096343237536668	0.08167903099886904	0.08172759489611062
213	0.08061139208324479	0.08131791914677332	0.08136576909414664
214	0.08026316616648015	0.08096051710294819	0.08100751743610118
215	0.0799187546250728	0.08060682486739369	0.08065283992197428
216	0.07957815745902269	0.0802568424401098	0.08030173655176595
217	0.07924137466832985	0.07991056982109651	0.07995420732547615
218	0.0789084062529943	0.07956800701035387	0.07961025224310492
219	0.078579252213016	0.0792291540078818	0.07926987130465224
220	0.07825391254839495	0.07889401081368036	0.07893306451011808
221	0.07793238725913118	0.07856257742774952	0.07859983185950249
222	0.07761447983305153	0.07823468442579551	0.0782700161515259
223	0.0772985404962177	0.0779089094441044	0.07794229763805277
224	0.07698419734538252	0.0775849318437865	0.0776163788124941
225	0.07667145038054606	0.07726275162484182	0.07729225967484993
226	0.07636029960170823	0.07694236878727034	0.07696994022512023
227	0.0760507450088691	0.07662378333107205	0.07664942046330497
228	0.07574278660202864	0.07630699525624701	0.07633070038940423
229	0.07543642438118686	0.07599200456279517	0.07601378000341796
230	0.07513165834634374	0.07567881125071652	0.07569865930534615
231	0.0748284884974993	0.07536741532001111	0.07538533829518881
232	0.07452691483465354	0.0750578167706789	0.07507381697294596
233	0.07422693735780646	0.0747500156027199	0.0747640953386176
234	0.07392855606695803	0.0744440118161341	0.07445617339220367
235	0.07363177096210831	0.07413980541092154	0.07415005113370426
236	0.07333658204325724	0.07383739638708216	0.07384572856311933
237	0.07304298931040486	0.073536784744616	0.07354320568044884
238	0.07275099276355114	0.07323797048352305	0.07324248248569284
239	0.0724605924026961	0.07294095360380332	0.07294355897885134
240	0.07217178822783975	0.0726457341054568	0.07264643515992429
241	0.07188458023898206	0.07235231198848349	0.07235111102891173
242	0.07159896843612305	0.0720606872528834	0.07205758658581361
243	0.0713149528192627	0.0717708598986565	0.07176586183063001
244	0.07103253338840103	0.07148282992580282	0.07147593676336086
245	0.07075171014353805	0.07119659733432236	0.0711878113840062
246	0.07047248308467374	0.07091216212421511	0.07090148569256602
247	0.0701948522118081	0.07062952429548107	0.0706169596890403
248	0.06991881752494114	0.07034868384812024	0.07033423337342906
249	0.06964437902407285	0.07006964078213261	0.0700533067457323
250	0.06937153670920325	0.06979239509751821	0.06977417980595002
251	0.0691002905803323	0.069516946794277	0.06949685255408221
252	0.06883064063746003	0.06924329587240902	0.06922132499012887
253	0.06856258688058645	0.06897144233191424	0.06894759711409001
254	0.06829612930971155	0.06870138617279269	0.06867566892596563
255	0.06803126792483531	0.06843312739504434	0.06840554042575574
256	0.06776800272595773	0.06816666599866919	0.0681372116134603
257	0.06750633371307885	0.06790200198366725	0.06787068248907935
258	0.06724626088619864	0.06763913535003854	0.06760595305261287
259	0.0669877842453171	0.06737806609778303	0.06734302330406088
260	0.06673090379043423	0.06711879422690073	0.06708189324342333
261	0.06647561952155004	0.06686131973739165	0.06682256287070029
262	0.06622193143866453	0.06660564262925578	0.06656503218589171
263	0.0659698395417777	0.06635176290249312	0.06630930118899761
264	0.06571934383088954	0.06609968055710366	0.06605536988001799
265	0.06547030304394674	0.06584923734386389	0.06580313249727014
266	0.06522230093777004	0.06559996696514901	0.06555227740307067
267	0.06497531034202766	0.06535183898331633	0.06530278425522615
268	0.06472933125671959	0.06510485339836587	0.06505465305373659
269	0.06448436368184583	0.06485901021029757	0.06480788379860197
270	0.0642404076174064	0.0646143094191115	0.06456247648982233
271	0.06399746306340129	0.06437075102480763	0.06431843112739764
272	0.06375553001983048	0.06412833502738594	0.0640757477113279
273	0.063514608486694	0.06388706142684647	0.06383442624161315
274	0.06327469846399182	0.06364693022318917	0.06359446671825333
275	0.06303579995172398	0.0634079414164141	0.06335586914124848
276	0.06279791294989043	0.06317009500652118	0.06311863351059857
277	0.0625610374584912	0.06293339099351049	0.06288275982630362
278	0.06232517347752629	0.06269782937738197	0.06264824808836364
279	0.06209032100699568	0.06246341015813566	0.0624150982967786
280	0.06185648004689941	0.06223013333577157	0.06218331045154853
281	0.06162365059723745	0.06199799891028966	0.06195288455267343
282	0.06139183265800981	0.061767006881689956	0.06172382060015329
283	0.061161026229216466	0.061537157249972434	0.061496118593988076
284	0.06093123131085743	0.061308450015137114	0.061269778534177824
285	0.06070244790293275	0.061080885177184005	0.06104480042072256
286	0.060474676005442346	0.06085446273611307	0.060821184253622235
287	0.060247915618386286	0.060629182691924355	0.06059893003287688
288	0.060022166741764534	0.06040504504461783	0.060378037758486464
289	0.05979742937557708	0.06018204979419349	0.06015850743045101
290	0.05957370351982395	0.05996019694065134	0.05994033904877051
291	0.059350989174505146	0.05973948648399141	0.059723532613444985
292	0.05912928633962066	0.05951991842421369	0.05950808812447441
293	0.05890859501517048	0.05930149276131814	0.059294005581858794
294	0.05868891520115462	0.059084209495304796	0.05908128498559813
295	0.05847024689757306	0.05886806862617365	0.05886992633569243
296	0.058252590104425836	0.058653070153924694	0.05865992963214167
297	0.058035944821712905	0.05843921407855795	0.058451294874945894
298	0.05782031104943431	0.05822650040007339	0.05824402206410507
299	0.05760568878759002	0.05801492911847103	0.058038111199619186
300	0.05739207803618006	0.057804500233750875	0.05783356228148828
301	0.05717947879520441	0.05759521374591291	0.05763037530971232
302	0.05696789106466306	0.05738706965495714	0.05742855028429133
303	0.05675731484455604	0.05718006796088357	0.05722808720522528
304	0.05654775013488332	0.056974208663692204	0.05702898607251419
305	0.05633919693564493	0.05676949176338303	0.05683124688615808
306	0.05613156398532649	0.0565657404442488	0.056634522681927583
307	0.05592456455722837	0.056362399184232505	0.056437723362764106
308	0.055718177776136656	0.05615942753840251	0.056240769563860364
309	0.055512403642051365	0.05595682550675882	0.05604366128521635
310	0.05530724215497249	0.055754593089301425	0.055846398526832076
311	0.05510269331490004	0.05555273028603035	0.05564898128870754
312	0.054898757121834015	0.055351237096945574	0.055451409570842734
313	0.05469543357577441	0.0551501135220471	0.05525368337323767
314	0.05449272267672122	0.05494935956133494	0.05505580269589234
315	0.05429062442467446	0.05474897521480907	0.05485776753880675
316	0.05408913881963409	0.054548960482469516	0.054659577901980894
317	0.05388826586160017	0.05434931536431626	0.05446123378541477
318	0.053688005550572654	0.05415003986034932	0.05426273518910837
319	0.05348835788655156	0.05395113397056868	0.054064082113061726
320	0.0532893228695369	0.05375259769497434	0.05386527455727482
321	0.05309090049952865	0.0535544310335663	0.05366631252174764
322	0.052893090776526826	0.053356633986344576	0.053467196006480186
323	0.052695893700531404	0.05315920655330914	0.053267925011472476
324	0.05249930927154242	0.05296214873446003	0.0530684995367245
325	0.05230333748955985	0.05276546052979722	0.052868919582236266
326	0.052107978354583695	0.052569141939320704	0.052669185148007766
327	0.051913231866613965	0.0523731929630305	0.052469296234038995
328	0.05171909802565065	0.05217761360092661	0.05226925284032997
329	0.051525576831693766	0.051982403853009014	0.052069054966880676
330	0.051332668284743296	0.05178756371927772	0.051868702613691114
331	0.05114037238479925	0.05159309319973274	0.05166819578076129
332	0.05094868913186161	0.05139899229437406	0.0514675344680912
333	0.05075761852593041	0.05120526100320169	0.05126671867568085
334	0.050567160567005616	0.051011899326215616	0.05106574840353023
335	0.05037731525508724	0.05081890726341585	0.05086462365163935
336	0.05018808259017529	0.050626284814802386	0.05066334442000821
337	0.049999462572269754	0.05043403198037524	0.05046191070863679
338	0.04981145520137065	0.050242148760134386	0.050260322517525116
339	0.04962406047747796	0.050050635154079835	0.05005857984667318
340	0.049437278400591686	0.0498594911622116	0.049856682696080984
341	0.04925110897071183	0.049668716784529665	0.04965463106574851
342	0.04906555218783841	0.04947831202103403	0.04945242495567578
343	0.04888033246142828	0.049288178908557204	0.04925029993875802
344	0.04869463455802135	0.049098027659027696	0.04904895287093343
345	0.048508404897822315	0.04890783922663065	0.04884842955184148
346	0.04832164348083115	0.04871761361136607	0.04864872998148217
347	0.04813435030704787	0.048527350813233935	0.04844985415985548
348	0.047946525376472475	0.04833705083223428	0.048251802086961414
349	0.04775816868910496	0.048146713668367064	0.04805457376279997
350	0.047569280244945326	0.04795633932163232	0.04785816918737117
351	0.047379860043993575	0.04776592779203003	0.047662588360675
352	0.04718990808624971	0.0475754790795602	0.04746783128271145
353	0.04699942437171373	0.04738499318422283	0.04727389795348054
354	0.04680840890038561	0.047194470106017905	0.04708078837298224
355	0.0466168616722654	0.04700390984494545	0.046888502541216584
356	0.04642478268735306	0.04681331240100546	0.046697040458183556
357	0.046232171945648604	0.046622677774197915	0.046506402123883156
358	0.04603902944715203	0.046432005964522835	0.04631658753831538
359	0.045845355191863335	0.04624129697198021	0.04612759670148023
360	0.04565114917978253	0.046050550796570056	0.04593942961337773
361	0.0454564114109096	0.045859767438292356	0.04575208627400784
362	0.045261141885244556	0.045668946897147115	0.045565566683370584
363	0.0450653406027874	0.04547808917313433	0.045379870841465955
364	0.04486900756353812	0.04528719426625401	0.04519499874829396
365	0.044672142767496724	0.04509626217650614	0.04501095040385459
366	0.0444747462146632	0.044905292903890726	0.044827725808147846
367	0.04427681790503757	0.04471428644840777	0.04464532496117373
368	0.04407835783861982	0.04452324281005728	0.04446374786293225
369	0.04387936601540995	0.04433216198883924	0.0442829945134234
370	0.04367984243540796	0.04414104398475367	0.04410306491264718
371	0.04347978709861386	0.043949888797800554	0.043923959060603576
372	0.04327920000502765	0.04375869642797991	0.04374567695729262
373	0.04307839203834734	0.04356758944407643	0.04356807105859152
374	0.0428793534225038	0.04337735251035539	0.04339019681241912
375	0.042682437591160735	0.04318812497132061	0.04321188648061419
376	0.04248764454431813	0.04299990682697206	0.04303314006317671
377	0.042294974281976	0.04281269807730974	0.042853957560106716
378	0.04210442680413432	0.04262649872233365	0.04267433897140416
379	0.041916002110793125	0.04244130876204381	0.04249428429706909
380	0.04172970020195239	0.0422571281964402	0.04231379353710148
381	0.04154552107761212	0.042073957025522836	0.04213286669150134
382	0.04136346473777232	0.0418917952492917	0.04195150376026866
383	0.04118353118243299	0.041710642867746804	0.041769704743403455
384	0.04100572041159411	0.04153049988088814	0.041587469640905705
385	0.04083003242525572	0.04135136628871572	0.04140479845277542
386	0.04065646722341778	0.04117324209122954	0.04122169117901261
387	0.040485024806080315	0.04099612728842959	0.04103814781961727
388	0.04031570517324331	0.040820021880315874	0.04085416837458937
389	0.040148508324906775	0.0406449258668884	0.04066975284392896
390	0.03998343426107071	0.040470839248147164	0.04048490122763601
391	0.039820482981735114	0.04029776202409217	0.04029961352571053
392	0.039659654486899974	0.0401256941947234	0.0401138897381525
393	0.039500948776565306	0.039954635760040866	0.039927729864961944
394	0.0393422702801452	0.03978261920571525	0.03973993862683796
395	0.03917610134925328	0.03960258627228134	0.03954622807969119
396	0.039001769248002076	0.039413905333437735	0.039346214505938136
397	0.03881927397639156	0.03921657638918444	0.03913989790557879
398	0.03862861553442177	0.039010599439521454	0.038927278278613184
399	0.038429793922092684	0.03879597448444879	0.03870835562504129
400	0.0382228091394043	0.03857270152396643	0.0384831299448631
401	0.03800766118635663	0.03834078055807439	0.03825160123807864
402	0.03778435006294966	0.038100211586772646	0.03801376950468789
403	0.037552875769183404	0.03785099461006123	0.03776963474469087
404	0.03731323830505785	0.03759312962794012	0.03751919695808756
405	0.03706543767057301	0.037326616640409316	0.03726245614487796
406	0.03680947386572888	0.03705145564746883	0.036999412305062096
# Eof

==> anc/rawNpart/2760/Xi0_0/rawY1SNpart2760Xi0.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9907141455422431	0.9907489499797356	0.9907575332021339
1	0.9914306467958806	0.9914049021179615	0.9913985531489197
2	0.9906440257153097	0.9906847557439606	0.9906948002934317
3	0.9883542823005307	0.9885885108577328	0.988646274635669
4	0.9847249367470177	0.9852925064416288	0.9854408977279483
5	0.9806700559299846	0.9817824655258113	0.9821291383861397
6	0.9763313297535836	0.9782111854661972	0.9788738302385822
7	0.9717087582178143	0.9745786662627867	0.9756749732852753
8	0.9668973872535814	0.9709650211466894	0.972611239956703
9	0.9620858362356884	0.9675292354360742	0.9698387562912011
10	0.95727924745952	0.9642756435184805	0.9673617787242885
11	0.9524776209250754	0.9612042453939077	0.9651803072559644
12	0.947684088925388	0.9583043161644861	0.9632801265526895
13	0.9429327759523939	0.955459014370286	0.961506368909032
14	0.9382330297977726	0.9526363333918664	0.9598166110985571
15	0.9335848504615245	0.9498362732292273	0.9582108531212651
16	0.9289882379436498	0.9470588338823687	0.9566890949771562
17	0.9244431922441481	0.9443040153512904	0.9552513366662299
18	0.9199496897262981	0.9415715302309519	0.9538964191926548
19	0.9155069966466777	0.9388524567443793	0.95258836440416
20	0.9111147654477828	0.9361425688495428	0.9513101302715469
21	0.9067729961296135	0.9334418665464421	0.9500617167948158
22	0.9024816886921694	0.9307503498350773	0.948843123973967
23	0.8982408431354507	0.9280680187154481	0.9476543518089998
24	0.8940504594594575	0.925394873187555	0.9464954002999149
25	0.8899105376641896	0.9227309132513974	0.9453662694467118
26	0.8858211557332083	0.9200761198729286	0.9442657669635368
27	0.8817850361195757	0.917429828562101	0.9431522694335944
28	0.8778035265326661	0.9147917103731275	0.9420051718114574
29	0.8738766269724795	0.9121617653060079	0.940824474097125
30	0.8700043374390161	0.9095399933607426	0.939610176290598
31	0.8661866579322758	0.9069263945373313	0.9383622783918758
32	0.8624235884522584	0.904320968835774	0.9370807804009588
33	0.8587151289989643	0.9017237162560708	0.9357656823178467
34	0.8550612795723931	0.8991346367982218	0.9344169841425398
35	0.851462040172545	0.8965537304622266	0.9330346858750378
36	0.8479165843173866	0.8939812743376694	0.9316195471503819
37	0.8444134204615598	0.8914211211247799	0.9301821300620925
38	0.8409488639029105	0.8888745061711458	0.9287258212885952
39	0.8375229146414382	0.8863414294767672	0.9272506208298906
40	0.8341355726771436	0.883821891041644	0.9257565286859785
41	0.8307868380100261	0.8813158908657762	0.9242435448568589
42	0.8274767106400859	0.8788234289491638	0.9227116693425317
43	0.8242051905673229	0.8763445052918069	0.921160902142997
44	0.8209722777917373	0.8738791198937053	0.9195912432582545
45	0.8177779723133292	0.8714272727548591	0.9180026926883047
46	0.8146222741320983	0.8689889638752685	0.9163952504331478
47	0.8115051832480447	0.8665641932549331	0.9147689164927828
48	0.8084258923427522	0.8641520685123494	0.9131265900884141
49	0.8053813979140054	0.8617492696813546	0.9114790573202121
50	0.8023714166790346	0.8593554836310962	0.9098273355059977
51	0.7993959486378398	0.8569707103615745	0.9081714246457709
52	0.7964549937904212	0.8545949498727892	0.9065113247395319
53	0.7935485521367788	0.8522282021647407	0.9048470357872804
54	0.7906766236769124	0.8498704672374287	0.9031785577890169
55	0.7878392084108221	0.8475217450908531	0.901505890744741
56	0.7850363063385078	0.8451820357250139	0.8998290346544529
57	0.7822679174599697	0.8428513391399115	0.8981479895181521
58	0.7795340417752077	0.8405296553355456	0.8964627553358393
59	0.7768346792842218	0.838216984311916	0.894773332107514
60	0.774169829987012	0.8359133260690232	0.8930797198331766
61	0.7715391066345813	0.8336188836206123	0.8913821502677309
62	0.7689334848364483	0.8313383879674754	0.8896860241914725
63	0.7663491738373109	0.8290738263979927	0.8879936102381201
64	0.7637861736371689	0.826825198912164	0.8863049084076741
65	0.761244484236022	0.8245925055099893	0.8846199187001342
66	0.7587241056338708	0.8223757461914685	0.8829386411155006
67	0.7562250378307149	0.8201749209566019	0.881261075653773
68	0.7537472808265544	0.8179900298053893	0.8795872223149518
69	0.7512908346213892	0.8158210727378308	0.8779170810990368
70	0.7488556992152194	0.8136680497539261	0.8762506520060279
71	0.7464418746080453	0.8115309608536758	0.8745879350359254
72	0.7440493607998664	0.8094098060370792	0.8729289301887289
73	0.7416781577906827	0.8073045853041366	0.8712736374644384
74	0.7393282655804947	0.8052152986548482	0.8696220568630545
75	0.7369996841693021	0.8031419460892139	0.8679741883845766
76	0.7346923845307477	0.801084383325219	0.8663300883504153
77	0.7324058796986862	0.7990401897884657	0.8646907016473182
78	0.7301399958547904	0.7970085014759911	0.8630563655443861
79	0.7278947329990602	0.7949893183877957	0.8614270800416187
80	0.7256700911314956	0.7929826405238791	0.8598028451390165
81	0.7234660702520967	0.7909884678842416	0.8581836608365788
82	0.7212826703608634	0.7890068004688826	0.856569527134306
83	0.7191198914577956	0.7870376382778028	0.8549604440321981
84	0.7169777335428936	0.7850809813110019	0.8533564115302552
85	0.7148561966161572	0.7831368295684796	0.8517574296284766
86	0.7127552806775863	0.7812051830502365	0.8501634983268633
87	0.7106749857271812	0.7792860417562725	0.848574617625415
88	0.7086153117649416	0.7773794056865871	0.8469907875241312
89	0.7065762587908678	0.7754852748411807	0.8454120080230123
90	0.7045578268049597	0.7736036492200533	0.8438382791220584
91	0.7025600158072172	0.7717345288232049	0.8422696008212693
92	0.7005828257976402	0.7698779136506354	0.8407059731206452
93	0.6986262567762289	0.7680338037023446	0.8391473960201856
94	0.6966903087429832	0.766202198978333	0.8375938695198912
95	0.6947749816979032	0.7643830994786001	0.8360453936197615
96	0.6928802756409888	0.762576505203146	0.8345019683197965
97	0.6910061905722402	0.7607824161519712	0.8329635936199966
98	0.689152726491657	0.7590008323250752	0.8314302695203615
99	0.6873198833992394	0.7572317537224579	0.8299019960208911
100	0.6855076612949876	0.7554751803441198	0.8283787731215857
101	0.6837160601789014	0.7537311121900603	0.8268606008224451
102	0.6819419218354905	0.7519985342827371	0.8253477127681904
103	0.6801791523624736	0.7502754881826503	0.8238405597855956
104	0.6784275985453233	0.7485619246501883	0.822339153209468
105	0.6766872603840398	0.7468578436853511	0.8208434930398079
106	0.6749581378786228	0.7451632452881387	0.8193535792766152
107	0.6732402310290725	0.7434781294585511	0.8178694119198898
108	0.6715335398353888	0.7418024961965882	0.816390990969632
109	0.6698380642975719	0.7401363455022503	0.8149183164258416
110	0.6681538044156214	0.7384796773755368	0.8134513882885184
111	0.6664807601895378	0.7368324918164485	0.8119902065576627
112	0.6648189316193208	0.7351947888249849	0.8105347712332743
113	0.6631683187049704	0.7335665684011459	0.8090850823153535
114	0.6615289214464866	0.7319478305449318	0.8076411398039002
115	0.6599007398438697	0.7303385752563426	0.806202943698914
116	0.658283773897119	0.7287388025353779	0.8047704940003951
117	0.6566780236062353	0.7271485123820384	0.8033437907083439
118	0.6550834889712182	0.7255677047963235	0.8019228338227601
119	0.6535001699920677	0.7239963797782333	0.8005076233436436
120	0.6519280666687838	0.722434537327768	0.7990981592709946
121	0.6503671790013666	0.7208821774449274	0.797694441604813
122	0.6488175069898162	0.7193393001297117	0.7962964703450988
123	0.6472790506341322	0.7178059053821206	0.7949042454918518
124	0.6457518099343149	0.7162819932021546	0.7935177670450724
125	0.6442357848903644	0.714767563589813	0.7921370350047603
126	0.6427309755022804	0.7132626165450965	0.7907620493709155
127	0.6412373817700632	0.7117671520680047	0.7893928101435383
128	0.6397550036937125	0.7102811701585376	0.7880293173226285
129	0.6382838412732286	0.7088046708166955	0.7866715709081861
130	0.6368238945086112	0.707337654042478	0.785319570900211
131	0.6353751633998606	0.7058801198358854	0.7839733172987032
132	0.6339376479469766	0.7044320681969176	0.782632810103663
133	0.6325113481499591	0.7029934991255745	0.7812980493150903
134	0.6310962640088085	0.7015644126218563	0.7799690349329849
135	0.6296923955235243	0.7001448086857628	0.7786457669573468
136	0.6282997426941069	0.698734687317294	0.7773282453881761
137	0.6269183055205563	0.6973340485164503	0.776016470225473
138	0.6255480840028721	0.6959428922832311	0.7747104414692372
139	0.6241884863265806	0.6945607711836029	0.7734100541081195
140	0.6228365488593492	0.6931854445998938	0.7721147822762561
141	0.6214918641075762	0.6918166044515917	0.7708245536681281
142	0.620154432071261	0.6904542507386964	0.7695393682837345
143	0.6188242527504038	0.6890983834612081	0.7682592261230761
144	0.6175013261450049	0.6877490026191266	0.7669841271861526
145	0.6161856522550637	0.6864061082124521	0.7657140714729638
146	0.6148772310805808	0.6850697002411847	0.7644490589835102
147	0.613576062621556	0.6837397787053242	0.7631890897177914
148	0.6122821468779891	0.6824163436048706	0.7619341636758078
149	0.6109954838498802	0.681099394939824	0.7606842808575588
150	0.6097160735372296	0.6797889327101843	0.7594394412630447
151	0.6084439159400371	0.6784849569159516	0.7581996448922659
152	0.6071790110583025	0.6771874675571257	0.7569648917452216
153	0.6059213588920259	0.6758964646337069	0.7557351818219125
154	0.6046709594412075	0.674611948145695	0.7545105151223381
155	0.6034278127058472	0.6733339180930902	0.753290891646499
156	0.6021919186859448	0.6720623744758921	0.7520763113943946
157	0.6009632773815007	0.6707973172941012	0.7508667743660251
158	0.5997418887925144	0.6695387465477171	0.7496622805613905
159	0.5985277529189863	0.6682866622367399	0.748462829980491
160	0.5973208697609163	0.6670410643611697	0.7472684226233262
161	0.5961212393183043	0.6658019529210065	0.7460790584898963
162	0.5949288615911503	0.6645693279162502	0.7448947375802015
163	0.5937437365794545	0.663343189346901	0.7437154598942417
164	0.5925658642832167	0.6621235372129586	0.7425412254320167
165	0.591395244702437	0.6609103715144232	0.7413720341935268
166	0.5902318778371154	0.6597036922512949	0.7402078861787718
167	0.5890757636872517	0.6585034994235732	0.7390487813877514
168	0.5879269022528462	0.6573097930312588	0.7378947198204664
169	0.5867852935338986	0.6561225730743512	0.736745701476916
170	0.5856509375304092	0.6549418395528506	0.7356017263571006
171	0.5845238342423779	0.6537675924667569	0.73446279446102
172	0.5834039836698045	0.6525998318160702	0.7333289057886746
173	0.5822913858126892	0.6514385576007902	0.7322000603400638
174	0.5811860406710322	0.6502837698209175	0.7310762581151882
175	0.580087948244833	0.6491354684764515	0.7299574991140474
176	0.578997108534092	0.6479936535673927	0.7288437833366417
177	0.5779135215388091	0.6468583250937407	0.7277351107829708
178	0.5768371872589841	0.6457294830554957	0.7266314814530348
179	0.5757681056946173	0.6446071274526577	0.7255328953468339
180	0.574705328922323	0.6434905239960058	0.7244389856937128
181	0.5736475855737193	0.6423786878463511	0.7233492605756314
182	0.5725948690304498	0.6412716138769207	0.722263717431814
183	0.5715471792925141	0.6401693020877144	0.721182356262261
184	0.5705045163599125	0.6390717524787323	0.7201051770669717
185	0.5694668802326451	0.6379789650499746	0.719032179845947
186	0.5684342709107117	0.6368909398014411	0.7179633645991862
187	0.5674066883941121	0.6358076767331317	0.7168987313266895
188	0.566384132682847	0.6347291758450467	0.7158382800284571
189	0.5653666037769156	0.633655437137186	0.7147820107044888
190	0.5643541016763184	0.6325864606095495	0.7137299233547846
191	0.5633466263810551	0.6315222462621372	0.7126820179793445
192	0.5623441778911262	0.6304627940949492	0.7116382945781686
193	0.561346756206531	0.6294081041079852	0.7105987531512568
194	0.56035436132727	0.6283581763012457	0.7095633936986092
195	0.5593669932533432	0.6273130106747303	0.7085322162202257
196	0.5583846519847502	0.6262726072284392	0.7075052207161063
197	0.5574073375214913	0.6252369659623723	0.7064824071862511
198	0.5564350498635665	0.6242060868765297	0.7054637756306601
199	0.5554677890109758	0.6231799699709114	0.7044493260493333
200	0.5545055549637192	0.6221586152455173	0.7034390584422705
201	0.5535483477217964	0.6211420227003472	0.7024329728094718
202	0.5525961672852079	0.6201301923354017	0.7014310691509373
203	0.5516490136539534	0.6191231241506804	0.700433347466667
204	0.5507068868280328	0.6181208181461831	0.6994398077566607
205	0.5497697868074464	0.6171232743219102	0.6984504500209185
206	0.548837713592194	0.6161304926778616	0.6974652742594407
207	0.5479106671822757	0.615142473214037	0.6964842804722269
208	0.5469886475776913	0.6141592159304369	0.6955074686592773
209	0.5460716547784412	0.613180720827061	0.6945348388205919
210	0.545159688784525	0.6122069879039093	0.6935663909561703
211	0.5442527495959428	0.6112380171609818	0.6926021250660132
212	0.5433508372126947	0.6102738085982785	0.6916420411501201
213	0.5424539516347808	0.6093143622157996	0.6906861392084912
214	0.5415620928622007	0.6083596780135447	0.6897344192411262
215	0.5406752608949549	0.6074097559915143	0.6887868812480257
216	0.539793455733043	0.6064645961497079	0.687843525229189
217	0.5389166773764652	0.6055241984881259	0.6869043511846167
218	0.5380449258252216	0.6045885630067683	0.6859693591143086
219	0.5371782010793118	0.6036576897056347	0.6850385490182644
220	0.5363165031387361	0.6027315785847254	0.6841119208964845
221	0.5354598320034945	0.6018102296440403	0.6831894747489686
222	0.534608026832091	0.6008935175939709	0.6822711040951267
223	0.5337597373157665	0.599980390593668	0.6813559150010093
224	0.5329146590587495	0.5990706115300226	0.6804437059499543
225	0.5320727920610399	0.5981641804030354	0.6795344769419615
226	0.5312341363226373	0.5972610972127056	0.6786282279770307
227	0.5303986918435419	0.5963613619590337	0.6777249590551617
228	0.5295664586237538	0.5954649746420195	0.6768246701763553
229	0.5287374366632732	0.5945719352616633	0.6759273613406109
230	0.5279116259620995	0.5936822438179643	0.6750330325479285
231	0.5270890265202332	0.5927959003109236	0.6741416837983083
232	0.526269638337674	0.5919129047405404	0.6732533150917502
233	0.5254534614144223	0.591033257106815	0.6723679264282545
234	0.5246404957504774	0.5901569574097473	0.6714855178078204
235	0.5238307413458402	0.5892840056493375	0.6706060892304488
236	0.52302419820051	0.5884144018255852	0.6697296406961393
237	0.5222208663144872	0.5875481459384909	0.6688561722048918
238	0.5214207456877714	0.5866852379880542	0.6679856837567064
239	0.520623836320363	0.5858256779742753	0.6671181753515832
240	0.5198301382122618	0.5849694658971542	0.6662536469895223
241	0.5190396513634679	0.5841166017566908	0.6653920986705233
242	0.5182523757739812	0.5832670855528852	0.6645335303945864
243	0.5174683114438017	0.5824209172857373	0.6636779421617116
244	0.5166874583729293	0.581578096955247	0.6628253339718991
245	0.5159098165613645	0.5807386245614148	0.6619757058251486
246	0.5151353860091066	0.57990250010424	0.6611290577214605
247	0.5143641667161561	0.5790697235837232	0.6602853896608342
248	0.5135961586825128	0.5782402949998642	0.6594447016432702
249	0.5128313619081768	0.5774142143526627	0.6586069936687682
250	0.512069776393148	0.5765914816421192	0.6577722657373284
251	0.5113114021374264	0.5757720968682333	0.6569405178489507
252	0.5105562391410121	0.5749560600310051	0.6561117500036351
253	0.5098042874039049	0.5741433711304348	0.6552859622013817
254	0.5090555469261051	0.5733340301665222	0.6544631544421904
255	0.5083100177076125	0.5725280371392674	0.6536433267260612
256	0.5075676997484272	0.5717253920486702	0.6528264790529941
257	0.506828593048549	0.5709260948947308	0.6520126114229892
258	0.5060926976079781	0.5701301456774494	0.6512017238360464
259	0.5053600134267144	0.5693375443968255	0.6503938162921656
260	0.504630540504758	0.5685482910528592	0.649588888791347
261	0.5039042788421089	0.567762385645551	0.6487869413335907
262	0.5031812284387669	0.5669798281749004	0.6479879739188963
263	0.5024613892947322	0.5662006186409075	0.6471919865472642
264	0.5017447614100047	0.5654247570435724	0.646398979218694
265	0.501031154562126	0.5646520366564127	0.645608765075104
266	0.5003200082410434	0.5638818483385708	0.6448207935199223
267	0.49961128585938497	0.5631141523282918	0.6440350286128809
268	0.4989049874171506	0.5623489486255756	0.6432514703539798
269	0.4982011129143404	0.5615862372304227	0.642470118743219
270	0.49749966235095433	0.5608260181428327	0.6416909737805987
271	0.4968006357269923	0.5600682913628058	0.6409140354661184
272	0.49610403304245443	0.5593130568903419	0.6401393037997786
273	0.49540985429734063	0.558560314725441	0.6393667787815789
274	0.49471809949165096	0.5578100648681031	0.6385964604115196
275	0.4940287686253855	0.5570623073183284	0.6378283486896007
276	0.493341861698544	0.5563170420761164	0.6370624436158218
277	0.4926573787111266	0.5555742691414677	0.6362987451901834
278	0.49197531966313335	0.5548339885143818	0.6355372534126851
279	0.4912956845545642	0.5540962001948591	0.6347779682833271
280	0.49061847338541925	0.5533609041828993	0.6340208898021097
281	0.48994368615569833	0.5526281004785025	0.6332660179690324
282	0.48927132286540165	0.5518977890816688	0.6325133527840954
283	0.4886013835145288	0.5511699699923981	0.6317628942472986
284	0.48793386810308015	0.5504446432106903	0.6310146423586419
285	0.4872687766310558	0.5497218087365457	0.630268597118126
286	0.4866061090984554	0.5490014665699641	0.62952475852575
287	0.48594586550527913	0.5482836167109455	0.6287831265815145
288	0.48528804585152696	0.5475682591594898	0.6280437012854191
289	0.4846326501371989	0.5468553939155971	0.627306482637464
290	0.48397967836229494	0.5461450209792675	0.6265714706376493
291	0.48332913052681514	0.545437140350501	0.6258386652859748
292	0.48268100663075947	0.5447317520292976	0.6251080665824407
293	0.48203530667412786	0.544028856015657	0.6243796745270468
294	0.4813920306569204	0.5433284523095795	0.6236534891197931
295	0.4807511785791369	0.542630540911065	0.6229295103606798
296	0.4801127504407776	0.5419351218201135	0.6222077382497068
297	0.47947674624184244	0.541242195036725	0.621488172786874
298	0.47884316598233145	0.5405517605608996	0.6207708139721816
299	0.4782120096622444	0.5398638183926372	0.6200556618056294
300	0.47758327728158156	0.5391783685319378	0.6193427162872176
301	0.4769569688403429	0.5384954109788014	0.618631977416946
302	0.4763330843385282	0.537814945733228	0.6179234451948147
303	0.47571162377613774	0.5371369727952177	0.6172171196208236
304	0.47509258715317126	0.5364614921647702	0.6165130006949728
305	0.47447597446962897	0.535788503841886	0.6158110884172625
306	0.4738615990814133	0.535117810154384	0.6151112176017399
307	0.47324887458749354	0.5344487900530481	0.6144128692648753
308	0.4726377582947862	0.5337813983222242	0.6137160056219335
309	0.4720282502032913	0.5331156349619123	0.613020626672915
310	0.47142035031300894	0.5324514999721125	0.6123267324178195
311	0.4708140586239388	0.5317889933528248	0.6116343228566473
312	0.47020937513608124	0.5311281151040491	0.6109433979893981
313	0.4696062998494361	0.5304688652257856	0.6102539578160722
314	0.4690048327640033	0.5298112437180341	0.6095660023366695
315	0.46840497387978297	0.5291552505807947	0.6088795315511899
316	0.467806723196775	0.5285008858140672	0.6081945454596334
317	0.4672100807149796	0.5278481494178519	0.607511044062
318	0.46661504643439644	0.5271970413921485	0.6068290273582897
319	0.4660216203550258	0.5265475617369574	0.6061484953485026
320	0.4654298024768677	0.5258997104522783	0.6054694480326388
321	0.4648395927999218	0.5252534875381112	0.604791885410698
322	0.46425099132418846	0.5246088929944562	0.6041158074826805
323	0.4636639980496674	0.5239659268213132	0.6034412142485858
324	0.46307861297635894	0.5233245890186824	0.6027681057084145
325	0.46249483610426284	0.5226848795865635	0.6020964818621664
326	0.4619126674333791	0.5220467985249567	0.6014263427098414
327	0.46133210696370786	0.521410345833862	0.6007576882514394
328	0.460753154695249	0.5207755215132793	0.6000905184869607
329	0.4601758106280026	0.5201423255632088	0.5994248334164051
330	0.45960007476196857	0.5195107579836503	0.5987606330397726
331	0.459025947097147	0.5188808187746039	0.5980979173570633
332	0.45845342763353786	0.5182525079360695	0.5974366863682772
333	0.45788251637114114	0.5176258254680471	0.5967769400734142
334	0.4573132133099569	0.5170007713705369	0.5961186784724744
335	0.45674551844998496	0.5163773456435388	0.5954619015654576
336	0.45617943179122555	0.5157555482870526	0.5948066093523641
337	0.4556149533336784	0.5151353793010784	0.5941528018331936
338	0.4550520830773439	0.5145168386856165	0.5935004790079463
339	0.45449082102222166	0.5138999264406665	0.5928496408766222
340	0.45393116716831194	0.5132846425662286	0.5922002874392212
341	0.45337312151561454	0.5126709870623027	0.5915524186957433
342	0.45281668406412967	0.5120589599288891	0.5909060346461887
343	0.45226157822449753	0.5114482854282056	0.5902609580786726
344	0.45170698580862595	0.5108381478912414	0.5896166647768842
345	0.45115285304253167	0.5102284937095751	0.5889731202876225
346	0.4505991799262147	0.509619322883207	0.588330324610887
347	0.4500459664596749	0.5090106354121366	0.5876882777466779
348	0.4494932126429124	0.5084024312963644	0.5870469796949952
349	0.4489409184759272	0.50779471053589	0.5864064304558388
350	0.44838908395871924	0.5071874731307137	0.5857666300292088
351	0.44783770909128867	0.5065807190808354	0.5851275784151053
352	0.4472867938736352	0.5059744483862549	0.5844892756135281
353	0.44673633830575904	0.5053686610469725	0.5838517216244774
354	0.44618634238766	0.504763357062988	0.5832149164479528
355	0.44563680611933837	0.5041585364343015	0.5825788600839548
356	0.445087729500794	0.5035541991609132	0.5819435525324831
357	0.44453911253202677	0.5029503452428226	0.5813089937935376
358	0.443990955213037	0.50234697468003	0.5806751838671188
359	0.4434432575438243	0.5017440874725355	0.5800421227532262
360	0.442896019524389	0.501141683620339	0.57940981045186
361	0.44234924115473084	0.5005397631234403	0.5787782469630202
362	0.4418029224348501	0.4999383259818397	0.5781474322867068
363	0.44125706336474657	0.4993373721955371	0.5775173664229198
364	0.4407116639444202	0.49873690176453234	0.5768880493716592
365	0.44016672417387115	0.4981369146888257	0.5762594811329248
366	0.43962224405309935	0.4975374109684169	0.5756316617067169
367	0.4390782235821048	0.49693839060330613	0.5750045910930353
368	0.4385346627608876	0.4963398535934934	0.5743782692918802
369	0.4379915615894475	0.4957417999389786	0.5737526963032513
370	0.4374489200677848	0.4951442296397618	0.573127872127149
371	0.4369067381958993	0.4945471426958429	0.5725037967635729
372	0.4363650159737912	0.4939505391072221	0.5718804702125234
373	0.43582351324409774	0.49335419872111513	0.5712574512506028
374	0.4352806925607156	0.49275671215728606	0.5706319152415569
375	0.43473628089647426	0.4921578291311252	0.5700033605727156
376	0.43419027825137346	0.4915575496426326	0.5693717872440791
377	0.4336426846254135	0.49095587369180804	0.5687371952556473
378	0.4330935000185941	0.49035280127865166	0.5680995846074199
379	0.43254272443091546	0.4897483324031635	0.5674589552993975
380	0.43199035786237744	0.4891424670653436	0.5668153073315796
381	0.43143640031298014	0.48853520526519173	0.5661686407039664
382	0.4308808517827235	0.4879265470027081	0.5655189554165581
383	0.43032371227160754	0.48731649227789264	0.5648662514693543
384	0.4297649817796322	0.48670504109074525	0.5642105288623551
385	0.4292046603067976	0.48609219344126614	0.5635517875955607
386	0.42864274785310363	0.48547794932945515	0.5628900276689709
387	0.4280792444185505	0.48486230875531233	0.562225249082586
388	0.4275141500031378	0.4842452717188377	0.5615574518364055
389	0.42694746460686595	0.48362683822003116	0.5608866359304299
390	0.42637918822973475	0.4830070082588929	0.5602128013646588
391	0.42580932087174417	0.4823857818354228	0.5595359481390925
392	0.4252378625328943	0.48176315894962074	0.5588560762537309
393	0.42466481321318506	0.4811391396014869	0.5581731857085738
394	0.4240893380190981	0.48051252229785435	0.5574870528950788
395	0.42350844185423586	0.4798789968030152	0.5567968756401236
396	0.42292185669477933	0.4792381774045639	0.5561025821592058
397	0.4223295825407281	0.4785900641025003	0.5554041724523255
398	0.4217316193920826	0.4779346568968246	0.5547016465194827
399	0.4211279672488425	0.47727195578753656	0.5539950043606774
400	0.42051862611100793	0.47660196077463646	0.5532842459759095
401	0.41990359597857896	0.47592467185812404	0.5525693713651794
402	0.41928287685155546	0.4752400890379994	0.5518503805284865
403	0.4186564687299375	0.47454821231426253	0.551127273465831
404	0.4180243716137251	0.47384904168691355	0.5504000501772133
405	0.4173865855029182	0.47314257715595226	0.5496687106626328
406	0.4167431103975168	0.4724288187213788	0.54893325492209
# Eof

==> anc/rawNpart/2760/Xi0_0/rawY2SNpart2760Xi0.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.991871421054038	0.9918939788127793	0.9918908541047151
1	0.9921542588779415	0.9921375730104139	0.9921398843422009
2	0.9918437413547188	0.9918701396598208	0.9918664829580282
3	0.9909398684843695	0.991091678761	0.9910706499521966
4	0.9893319813938258	0.9897291268513074	0.9897158034137077
5	0.9864015044384904	0.9873740640973532	0.9875974529248509
6	0.9820525519384744	0.9839631811630096	0.9846839003369781
7	0.9762851238937773	0.9794964780482756	0.9809751456500886
8	0.9695020340051534	0.9743172660303026	0.9768272444560484
9	0.9625026691340506	0.9691068489570676	0.9729467917925878
10	0.9553088228177022	0.9638838010902882	0.969353051430487
11	0.9479204950561078	0.9586481224299639	0.9660460233697454
12	0.9403176487452036	0.9533872643752551	0.9630158491595416
13	0.9322819914107942	0.94796451729406	0.9601551267713774
14	0.9237537257501695	0.942342432038008	0.9574344353485174
15	0.9147328517633295	0.9365210086070995	0.9548537748909615
16	0.9052193694502744	0.9305002470013348	0.9524131453987099
17	0.8952132788110037	0.9242801472207132	0.9501125468717624
18	0.8847292477335011	0.9178600866908704	0.9479347702374091
19	0.8742226044362335	0.9112207391341097	0.9453456024973198
20	0.8639090274992344	0.9043529501339868	0.9420919991525124
21	0.853788516922503	0.8972567196905012	0.9381739602029864
22	0.8438610727060403	0.8899320478036534	0.9335914856487418
23	0.8341266948498454	0.882378934473443	0.9283445754897788
24	0.8245853833539186	0.8745973796998703	0.9224332297260973
25	0.8152371382182602	0.8665873834829351	0.9158574483576972
26	0.8060750477615205	0.8583539739712133	0.908628759732987
27	0.7968578210276177	0.8500726868579686	0.9011496254338868
28	0.7874660105637943	0.841830418443704	0.8936192780034381
29	0.7778996163700499	0.8336271687284191	0.886037717441641
30	0.7681586384463845	0.8254629377121147	0.8784049437484956
31	0.7582430767927986	0.81733772539479	0.8707209569240018
32	0.7481529314092916	0.8092515317764454	0.8629857569681594
33	0.737888202295864	0.8012043568570808	0.8551993438809686
34	0.7274488894525155	0.793196200636696	0.8473617176624295
35	0.7168349928792461	0.7852270631152916	0.839472878312542
36	0.7060718122416647	0.7772960629829826	0.8315396543595999
37	0.6955111183504209	0.7693909463587421	0.823656990810808
38	0.6852657046221934	0.7615077841015871	0.8158553312715907
39	0.6753355710569818	0.7536465762115174	0.8081346757419478
40	0.6657207176547868	0.7458073226885334	0.8004950242218795
41	0.6564211444156077	0.7379900235326349	0.7929363767113856
42	0.6474368513394451	0.7301946787438219	0.7854587332104661
43	0.6387678384262985	0.7224212883220944	0.7780620937191212
44	0.630414105676168	0.7146698522674524	0.7707464582373506
45	0.6223756530890537	0.7069403705798958	0.7635118267651546
46	0.6146524806649558	0.699232843259425	0.7563581993025331
47	0.607244588403874	0.6915472703060395	0.7492855758494861
48	0.6001126385963014	0.6839122519311673	0.7423044100054305
49	0.5931102814312097	0.6764341907594222	0.7354535927561001
50	0.586223713562767	0.6691231224185552	0.7287367922013858
51	0.5794529349909733	0.6619790469085668	0.7221540083412873
52	0.5727979457158284	0.6550019642294566	0.7157052411758047
53	0.5662587457373327	0.6481918743812248	0.7093904907049383
54	0.5598353350554858	0.6415487773638714	0.7032097569286877
55	0.5535277136702879	0.6350726731773962	0.6971630398470532
56	0.547335881581739	0.6287635618217996	0.6912503394600346
57	0.5412598387898389	0.6226214432970812	0.6854716557676318
58	0.5352995852945879	0.6166463176032413	0.679826988769845
59	0.5294551210959856	0.6108381847402795	0.6743163384666742
60	0.5237264461940325	0.6051970447081964	0.6689397048581194
61	0.518113067189377	0.599720881749009	0.6636942223033147
62	0.5126034859801716	0.5943627209517717	0.658513110352602
63	0.5071928727121853	0.5891028301924013	0.6533683174335044
64	0.5018812273854181	0.5839412094708978	0.648259843546022
65	0.49666854999986976	0.5788778587872611	0.6431876886901545
66	0.49155484055554066	0.5739127781414913	0.6381518528659023
67	0.4865400990524305	0.5690459675335885	0.6331523360732652
68	0.4816243254905395	0.5642774269635524	0.6281891383122432
69	0.4768075198698675	0.5596071564313833	0.6232622595828363
70	0.4720896821904145	0.555035155937081	0.6183716998850446
71	0.4674708124521807	0.5505614254806457	0.6135174592188679
72	0.4629509106551658	0.5461859650620771	0.6086995375843063
73	0.45852997679936996	0.5419087746813754	0.6039179349813598
74	0.4542080108847933	0.5377298543385407	0.5991726514100285
75	0.44998501291143567	0.5336492040335729	0.5944636868703124
76	0.4458592594618366	0.5296642342239383	0.5897918821646313
77	0.44180183729829803	0.5257315009614817	0.5851713431731811
78	0.43780242609228537	0.5218354973070463	0.5806071048671199
79	0.4338610258437986	0.5179762232606321	0.5760991672464477
80	0.42997763655283766	0.5141536788222392	0.5716475303111648
81	0.42615225821940267	0.5103678639918674	0.5672521940612707
82	0.4223848908434934	0.5066187787695169	0.5629131584967654
83	0.4186755344251101	0.5029064231551874	0.558630423617649
84	0.4150241889642526	0.4992307971488794	0.5544039894239221
85	0.4114308544609209	0.49559190075059234	0.5502338559155836
86	0.40789553091511516	0.49198973396032664	0.5461200230926344
87	0.40441821832683533	0.48842429677808225	0.5420624909550743
88	0.40099891669608123	0.48489558920385883	0.5380612595029028
89	0.3976376260228531	0.48140361123765685	0.5341163287361207
90	0.3943343463071508	0.47794836287947606	0.5302276986547274
91	0.3910890775489744	0.4745298441293164	0.5263953692587231
92	0.38790181974832383	0.47114805498717804	0.5226193405481079
93	0.38477257290519906	0.4678029954530608	0.5188996125228815
94	0.3817013370196003	0.46449466552696483	0.5152361851830443
95	0.37868811209152725	0.4612230652088901	0.511629058528596
96	0.37573289812098015	0.45798819449883654	0.5080782325595365
97	0.37283569510795894	0.45479005339680423	0.5045837072758663
98	0.36999650305246357	0.45162864190279306	0.501145482677585
99	0.36721532195449397	0.4485039600168031	0.49776355876469247
100	0.36449215181405037	0.4454160077388344	0.49443793553718907
101	0.3618269926311325	0.4423647850688869	0.49116861299507464
102	0.35920928099371624	0.43934882998783964	0.4879478049311975
103	0.3566186343785602	0.43636532147170515	0.484760487549471
104	0.35405454032279227	0.4334141885935407	0.4816062831175799
105	0.3515169988264126	0.4304954313533463	0.47848519163552433
106	0.3490060098894211	0.4276090497511221	0.4753972131033043
107	0.3465215735118177	0.42475504378686785	0.4723423475209198
108	0.34406368969360257	0.4219334134605838	0.46932059488837086
109	0.3416323584347756	0.4191441587722698	0.46633195520565746
110	0.3392275797353368	0.41638727972192585	0.46337642847277943
111	0.3368493535952863	0.4136627763095521	0.46045401468973707
112	0.3344976800146238	0.4109706485351485	0.45756471385653025
113	0.3321725589933496	0.4083108963987148	0.45470852597315875
114	0.3298739905314636	0.4056835199002513	0.451885451039623
115	0.3276019746289658	0.40308851903975795	0.44909548905592267
116	0.3253565112858561	0.40052589381723464	0.4463386400220578
117	0.3231376005021347	0.39799564423268147	0.44361490393802855
118	0.32094524227780136	0.39549777028609834	0.4409242808038348
119	0.3187794366128563	0.3930322719774853	0.43826677061947655
120	0.31664018350729944	0.3905991493068425	0.43564237338495393
121	0.3145274829611307	0.3881984022741696	0.43305108910026674
122	0.3124413349743503	0.385830030879467	0.4304929177654151
123	0.31038173954695786	0.3834940351227343	0.4279678593803989
124	0.30834869667895376	0.38119041500397177	0.42547591394521833
125	0.3063422063703378	0.3789191705231794	0.42301708145987316
126	0.30436226862111004	0.37668030168035704	0.42059136192436364
127	0.3024088834312705	0.3744738084755049	0.4181987553386896
128	0.30048205080081913	0.37229969090862275	0.41583926170285107
129	0.2985817707297559	0.3701579489797107	0.413512881016848
130	0.29670804321808086	0.3680485826887687	0.4112196132806806
131	0.29486086826579405	0.36597159203579693	0.4089594584943486
132	0.29304024587289546	0.3639269770207952	0.4067324166578522
133	0.2912461760393851	0.36191473764376364	0.40453848777119134
134	0.2894786587652628	0.35993487390470214	0.4023776718343659
135	0.28773769405052874	0.3579873858036106	0.400249968847376
136	0.2860232818951829	0.3560722733404893	0.39815537881022167
137	0.2843354222992252	0.35418953651533813	0.39609390172290293
138	0.28267411526265573	0.35233917532815695	0.39406553758541957
139	0.2810374766493014	0.3505182723495223	0.39206755584347885
140	0.2794160712609241	0.3487122179533609	0.390086282686544
141	0.2778086017763706	0.34691900334489534	0.3881198379926288
142	0.2762150681956408	0.3451386285241255	0.3861682217617329
143	0.2746354705187348	0.34337109349105155	0.3842314339938566
144	0.27306980874565256	0.3416163982456734	0.3823094746889998
145	0.271518082876394	0.33987454278799106	0.3804023438471624
146	0.2699802929109593	0.3381455271180046	0.3785100414683446
147	0.2684564388493483	0.336429351235714	0.3766325675525463
148	0.26694652069156116	0.3347260151411191	0.3747699220997675
149	0.2654505384375977	0.3330355188342201	0.3729221051100082
150	0.26396849208745804	0.33135786231501685	0.3710891165832683
151	0.26250038164114214	0.3296930455835095	0.36927095651954805
152	0.26104620709865	0.328041068639698	0.3674676249188472
153	0.2596059684599816	0.32640193148358226	0.36567912178116596
154	0.258179665725137	0.3247756341151623	0.36390544710650413
155	0.25676729889411615	0.3231621765344383	0.36214660089486184
156	0.2553688679669191	0.32156155874141	0.360402583146239
157	0.25398437294354576	0.3199737807360776	0.35867339386063574
158	0.2526138138239963	0.318398842518441	0.356959033038052
159	0.25125719060827045	0.3168367440885002	0.3552595006784876
160	0.2499145032963684	0.3152874854462552	0.3535747967819428
161	0.24858575188829016	0.31375106659170604	0.35190492134841755
162	0.24727093638403566	0.31222748752485274	0.3502498743779117
163	0.24597005678360495	0.3107167482456953	0.34860965587042547
164	0.24468311308699803	0.30921884875423367	0.3469842658259587
165	0.24341010529421486	0.30773378905046783	0.34537370424451147
166	0.24215103340525546	0.30626156913439784	0.34377797112608366
167	0.24090589742011978	0.3048021890060236	0.3421970664706753
168	0.2396746973388079	0.30335564866534526	0.34063099027828664
169	0.2384574331613198	0.3019219481123627	0.3390797425489174
170	0.23725410488765541	0.30050108734707603	0.33754332328256764
171	0.23606471251781483	0.2990930663694851	0.3360217324792373
172	0.234889256051798	0.29769788517959006	0.3345149701389266
173	0.2337277354896049	0.2963155437773908	0.33302303626163526
174	0.23258015083123565	0.29494604216288745	0.33154593084736356
175	0.2314465020766901	0.2935893803360798	0.3300836538961113
176	0.23032678922596836	0.2922455582969681	0.3286362054078786
177	0.22922101227907038	0.2909145760455521	0.32720358538266536
178	0.22812917123599616	0.28959643358183196	0.32578579382047157
179	0.22705126609674564	0.28829113090580766	0.3243828307212973
180	0.22598493824189542	0.28699717992835205	0.32299298267692805
181	0.22492702425739128	0.2857125848030766	0.3216139516397975
182	0.22387750767546316	0.28443733514021285	0.3202457256469698
183	0.22283638849611112	0.2831714309397608	0.31888830469844515
184	0.22180366671933505	0.2819148722017204	0.3175416887942233
185	0.220779342345135	0.28066765892609175	0.31620587793430444
186	0.21976341537351102	0.27942979111287475	0.3148808721186885
187	0.21875588580446298	0.2782012687620694	0.31356667134737537
188	0.21775675363799102	0.2769820918736759	0.3122632756203653
189	0.21676601887409508	0.275772260447694	0.3109706849376582
190	0.21578368151277513	0.2745717744841238	0.309688899299254
191	0.21480974155403124	0.2733806339829653	0.30841791870515267
192	0.21384419899786336	0.2721988389442186	0.3071577431553544
193	0.21288705384427145	0.2710263893678834	0.30590837264985893
194	0.21193830609325565	0.26986328525396003	0.3046698071886665
195	0.21099795574481583	0.2687095266024483	0.3034420467717769
196	0.21006600279895205	0.2675651134133483	0.3022250913991903
197	0.20914244725566425	0.26643004568666	0.30101894107090654
198	0.20822728911495247	0.2653043234223834	0.2998235957869258
199	0.20732052837681678	0.26418794662051853	0.298639055547248
200	0.20642216504125707	0.2630809152810653	0.2974653203518731
201	0.2055321991082734	0.26198322940402374	0.29630239020080107
202	0.20465063057786573	0.260894888989394	0.2951502650940321
203	0.2037774594500341	0.25981589403717587	0.29400894503156594
204	0.20291268572477844	0.25874624454736944	0.29287843001340275
205	0.2020563094020988	0.2576859405199747	0.2917587200395425
206	0.20120833048199527	0.2566349819549917	0.2906498151099852
207	0.20036874896446769	0.25559336885242034	0.28955171522473083
208	0.19953756484951618	0.2545611012122607	0.2884644203837794
209	0.19871477813714067	0.2535381790345128	0.2873879305871309
210	0.19790038882734118	0.2525246023191766	0.28632224583478527
211	0.19709439692011768	0.251520371066252	0.28526736612674264
212	0.19629680241547023	0.2505254852757392	0.2842232914630029
213	0.19550760531339884	0.2495399449476381	0.2831900218435661
214	0.19472680561390343	0.24856375008194861	0.28216755726843223
215	0.19395440331698405	0.24759690067867085	0.2811558977376013
216	0.1931903984226407	0.24663939673780483	0.2801550432510733
217	0.19243479093087335	0.24569123825935046	0.27916499380884824
218	0.19168758084168205	0.24475242524330787	0.27818574941092616
219	0.19094876815506678	0.2438229576896769	0.27721731005730693
220	0.19021835287102748	0.2429028355984576	0.27625967574799065
221	0.18949633498956422	0.24199205896965006	0.27531284648297727
222	0.18878228868824168	0.24109020807302878	0.2743761117445551
223	0.18807263907017208	0.2401937591574896	0.2734435065404035
224	0.18736658025781674	0.23930191787512384	0.27251368620143673
225	0.18666411225117574	0.23841468422593154	0.271586650727655
226	0.18596523505024903	0.23753205820991266	0.2706624001190581
227	0.18526994865503663	0.23665403982706715	0.26974093437564617
228	0.18457825306553857	0.23578062907739517	0.26882225349741923
229	0.18389014828175473	0.23491182596089663	0.26790635748437724
230	0.18320563430368522	0.23404763047757143	0.26699324633652
231	0.18252471113133006	0.2331880426274197	0.26608292005384787
232	0.18184737876468912	0.23233306241044138	0.26517537863636065
233	0.18117363720376256	0.23148268982663656	0.26427062208405827
234	0.18050348644855022	0.23063692487600507	0.2633686503969408
235	0.17983692649905225	0.2297957675585471	0.2624694635750084
236	0.17917395735526856	0.22895921787426252	0.2615730616182608
237	0.17851457901719917	0.22812727582315143	0.2606794445266983
238	0.17785879148484407	0.22729994140521367	0.2597886123003206
239	0.1772065947582033	0.2264772146204494	0.25890056493912783
240	0.1765579888372768	0.22565909546885857	0.2580153024431201
241	0.17591297372206463	0.22484558395044116	0.2571328248122972
242	0.17527154941256673	0.22403668006519717	0.2562531320466593
243	0.1746337159087831	0.2232323838131266	0.25537622414620625
244	0.17399947321071385	0.22243269519422945	0.25450210111093813
245	0.17336882131835885	0.2216376142085058	0.25363076294085507
246	0.17274176023171817	0.22084714085595558	0.25276220963595686
247	0.17211828995079181	0.22006127513657875	0.2518964411962436
248	0.17149841047557973	0.21928001705037536	0.25103345762171525
249	0.17088212180608192	0.21850336659734537	0.2501732589123718
250	0.1702694239422985	0.21773132377748888	0.24931584506821336
251	0.1696603168842293	0.2169638885908058	0.24846121608923982
252	0.16905480063187442	0.2162010610372961	0.24760937197545116
253	0.16845287518523383	0.21544284111695988	0.2467603127268475
254	0.1678545405443076	0.21468922882979707	0.2459140383434288
255	0.16725979670909563	0.21394022417580771	0.24507054882519497
256	0.16666864367959797	0.21319582715499175	0.24422984417214605
257	0.16608108145581457	0.21245603776734928	0.2433919243842821
258	0.16549711003774553	0.2117208560128802	0.24255678946160308
259	0.16491672942539076	0.21099028189158453	0.24172443940410898
260	0.1643399396187503	0.21026431540346233	0.24089487421179984
261	0.16376674061782415	0.20954295654851357	0.24006809388467565
262	0.1631971324226123	0.20882620532673823	0.23924409842273633
263	0.16263111503311473	0.2081140617381363	0.238422887825982
264	0.16206868844933145	0.2074065257827078	0.23760446209441258
265	0.16150969300634926	0.20670361357232872	0.23678967454105673
266	0.16095365823506805	0.20600537258229992	0.23598103954057953
267	0.1604005534255514	0.20531180591157822	0.2351787212191391
268	0.15985037857779935	0.20462291356016366	0.23438271957673534
269	0.15930313369181193	0.2039386955280563	0.23359303461336847
270	0.15875881876758907	0.20325915181525608	0.23280966632903838
271	0.1582174338051308	0.20258428242176302	0.23203261472374503
272	0.15767897880443715	0.20191408734757713	0.23126187979748844
273	0.15714345376550812	0.20124856659269838	0.2304974615502687
274	0.15661085868834365	0.20058772015712678	0.22973935998208564
275	0.15608119357294384	0.19993154804086236	0.2289875750929395
276	0.15555445841930854	0.19928005024390502	0.22824210688282995
277	0.15503065322743786	0.1986332267662549	0.2275029553517573
278	0.1545097779973318	0.1979910776079119	0.22677012049972134
279	0.15399183272899028	0.19735360276887606	0.22604360232672216
280	0.15347681742241343	0.1967208022491474	0.22532340083275984
281	0.15296473207760114	0.19609267604872588	0.22460951601783424
282	0.15245557669455348	0.19546922416761153	0.22390194788194548
283	0.15194935127327036	0.19485044660580428	0.22320069642509338
284	0.15144605581375184	0.1942363433633042	0.2225057616472781
285	0.15094569031599797	0.19362691444011132	0.22181714354849966
286	0.15044825478000862	0.19302215983622553	0.22113484212875792
287	0.14995374920578397	0.19242207955164697	0.220458857388053
288	0.14946217359332387	0.19182667358637553	0.21978918932638486
289	0.1489735279426283	0.1912359419404112	0.21912583794375343
290	0.1484878122536974	0.19064988461375407	0.21846880324015877
291	0.14800502652653108	0.19006850160640407	0.21781808521560098
292	0.14752517076112937	0.18949179291836127	0.21717368387007993
293	0.14704824495749225	0.18891975854962556	0.2165355992035956
294	0.1465742491156197	0.18835239850019705	0.21590383121614815
295	0.14610318323551175	0.1877897127700757	0.2152783799077374
296	0.14563504731716842	0.18723170135926145	0.21465924527836341
297	0.1451698413605897	0.18667836426775442	0.2140464273280262
298	0.14470756536577556	0.18612970149555452	0.21343992605672582
299	0.144248219332726	0.18558571304266175	0.2128397414644622
300	0.14379180326144106	0.18504639890907615	0.21224587355123536
301	0.1433383171519207	0.18451175909479772	0.21165832231704523
302	0.14288776100416492	0.18398179359982642	0.21107708776189194
303	0.14244013481817377	0.18345650242416228	0.21050216988577541
304	0.1419954385939472	0.1829358855678053	0.20993356868869562
305	0.14155367233148525	0.18241994303075548	0.20937128417065265
306	0.14111431444634928	0.18190773789558828	0.20881400830092312
307	0.1406757262172701	0.18139632654206195	0.208257631490323
308	0.14023778833670822	0.18088549465911913	0.20770185453911494
309	0.13980050080466366	0.18037524224675985	0.20714667744729898
310	0.1393638636211365	0.17986556930498407	0.20659210021487512
311	0.13892787678612664	0.17935647583379188	0.20603812284184336
312	0.1384925402996342	0.17884796183318322	0.20548474532820366
313	0.13805785416165905	0.1783400273031581	0.20493196767395613
314	0.13762381837220128	0.1778326722437165	0.2043797898791006
315	0.13719043293126088	0.17732589665485843	0.2038282119436372
316	0.1367576978388378	0.17681970053658388	0.20327723386756588
317	0.13632561309493207	0.17631408388889291	0.2027268556508867
318	0.13589417869954365	0.1758090467117854	0.20217707729359952
319	0.13546339465267265	0.17530458900526152	0.2016278987957045
320	0.135033260954319	0.1748007107693212	0.2010793201572016
321	0.13460377760448264	0.17429741200396434	0.20053134137809073
322	0.13417494460316368	0.173794692709191	0.199983962458372
323	0.13374676195036203	0.17329255288500123	0.19943718339804528
324	0.13331922964607779	0.17279099253139502	0.19889100419711073
325	0.13289234769031083	0.1722900116483723	0.19834542485556822
326	0.13246611608306125	0.17178961023593312	0.19780044537341784
327	0.13204053482432904	0.17128978829407748	0.19725606575065951
328	0.13161560391411417	0.17079054582280542	0.19671228598729334
329	0.13119132335241662	0.17029188282211688	0.19616910608331925
330	0.13076769313923645	0.16979379929201183	0.1956265260387372
331	0.13034471327457364	0.16929629523249037	0.1950845458535473
332	0.12992238375842813	0.1687993706435524	0.19454316552774942
333	0.12950070459080001	0.168303025525198	0.1940023850613437
334	0.12907967577168925	0.16780725987742715	0.19346220445433007
335	0.12865929730109582	0.1673120737002398	0.19292262370670848
336	0.12823956917901974	0.166817466993636	0.19238364281847903
337	0.127820491405461	0.1663234397576157	0.19184526178964165
338	0.12740206398041964	0.165829991992179	0.19130748062019634
339	0.1269842869038956	0.16533712369732578	0.19077029931014317
340	0.12656716017588893	0.16484483487305612	0.19023371785948207
341	0.1261506837963996	0.16435312551937	0.189697736268213
342	0.12573485776542762	0.16386199563626744	0.18916235453633612
343	0.12532040967989205	0.16337173085138165	0.18862744352496089
344	0.12490949186819714	0.16288317608921943	0.18809262122408335
345	0.12450224578836817	0.16239638688096839	0.1875578625267633
346	0.12409867144040507	0.1619113632266285	0.1870231674330006
347	0.12369876882430783	0.16142810512619973	0.18648853594279527
348	0.12330253794007653	0.16094661257968215	0.18595396805614745
349	0.12290997878771107	0.16046688558707567	0.185419463773057
350	0.12252109136721152	0.15998892414838034	0.184885023093524
351	0.1221358756785779	0.1595127282635962	0.18435064601754836
352	0.12175433172181013	0.15903829793272317	0.18381633254513022
353	0.12137645949690826	0.15856563315576128	0.18328208267626941
354	0.12100225900387224	0.1580947339327105	0.182747896410966
355	0.12063173024270216	0.1576256002635709	0.18221377374922007
356	0.12026487321339795	0.15715823214834246	0.18167971469103153
357	0.11990168791595963	0.15669262958702512	0.18114571923640038
358	0.11954217435038719	0.15622879257961894	0.18061178738532668
359	0.11918633251668065	0.1557667211261239	0.1800779191378104
360	0.11883416241484003	0.1553064152265401	0.1795441144938515
361	0.11848566404486527	0.15484787488086732	0.17901037345345006
362	0.1181408374067564	0.15439110008910573	0.17847669601660598
363	0.11779968250051343	0.15393609085125531	0.1779430821833194
364	0.11746219932613634	0.15348284716731597	0.17740953195359013
365	0.11712838788362515	0.1530313690372878	0.17687604532741832
366	0.11679824817297982	0.15258165646117078	0.1763426223048039
367	0.1164717801942004	0.15213370943896487	0.17580926288574691
368	0.11614898394728689	0.15168752797067017	0.17527596707024734
369	0.11582985943223925	0.15124311205628657	0.17474273485830522
370	0.11551440664905749	0.15080046169581413	0.17420956624992046
371	0.11520262559774164	0.15035957688925283	0.17367646124509314
372	0.11489451627829167	0.14992045763660267	0.17314341984382325
373	0.11458922153309915	0.1494827728075422	0.17261011929655246
374	0.11428125398667376	0.14904440256274182	0.17207449341615433
375	0.11396963916413685	0.14860497045080373	0.17153617527905088
376	0.11365437706548841	0.1481644764717279	0.170995164885242
377	0.1133354676907285	0.1477229206255144	0.1704514622347278
378	0.113012911039857	0.14728030291216315	0.16990506732750815
379	0.11268670711287401	0.14683662333167424	0.16935598016358314
380	0.11235685590977948	0.14639188188404761	0.16880420074295277
381	0.11202335743057346	0.14594607856928324	0.16824972906561703
382	0.11168621167525589	0.1454992133873812	0.1676925651315759
383	0.1113454186438268	0.14505128633834144	0.1671327089408294
384	0.11100097833628617	0.14460229742216396	0.16657016049337747
385	0.11065289075263406	0.1441522466388488	0.16600491978922022
386	0.1103011558928704	0.1437011339883959	0.16543698682835759
387	0.10994577375699524	0.14324895947080532	0.16486636161078957
388	0.10958674434500852	0.142795723086077	0.16429304413651613
389	0.1092240676569103	0.142341424834211	0.16371703440553736
390	0.10885774369270056	0.14188606471520726	0.16313833241785322
391	0.10848777245237928	0.14142964272906586	0.16255693817346367
392	0.1081141539359465	0.14097215887578673	0.16197285167236875
393	0.10773688814340218	0.14051361315536984	0.1613860729145684
394	0.10734903735218641	0.14004935870042626	0.16079942524843077
395	0.10692571318146477	0.13956272534228506	0.1602230371518252
396	0.10646468843117304	0.139052221308501	0.15965781499735632
397	0.10596596310131119	0.13851784659907415	0.15910375878502406
398	0.10542953719187928	0.1379596012140045	0.1585608685148285
399	0.10485541070287727	0.13737748515329204	0.1580291441867696
400	0.10424358363430515	0.13677149841693675	0.1575085858008473
401	0.10359405598616295	0.13614164100493867	0.15699919335706178
402	0.10290682775845064	0.13548791291729775	0.15650096685541282
403	0.10218189895116828	0.134810314154014	0.15601390629590056
404	0.1014192695643158	0.1341088447150875	0.155538011678525
405	0.10061893959789323	0.13338350460051815	0.15507328300328604
406	0.09978090905190057	0.13263429381030603	0.1546197202701838
# Eof

==> anc/rawNpart/2760/Xi0_0/rawY3SNpart2760Xi0.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9930484061514494	0.9932288787014117	0.9932748431390537
1	0.9921187022955046	0.9919852076032538	0.9919512079259689
2	0.9931393908819666	0.9933505895870819	0.993404379649412
3	0.9961104719108352	0.9973250246528957	0.9976343583093825
4	0.9989475953689011	1.0017655874423461	1.002512934646237
5	0.9899993851194119	0.9946934695859764	0.9961435622907553
6	0.9674597562764352	0.9742518307849559	0.9766821524125663
7	0.9313287088399707	0.9404406710392841	0.9441287050116696
8	0.8871055218632496	0.8983554833696494	0.9033688082540184
9	0.8457035565710097	0.8581083125394876	0.8640979491178599
10	0.8074203419265791	0.8199748413685675	0.8265804538845472
11	0.7722558779299574	0.7839550698568887	0.7908163225540799
12	0.7401312652205175	0.7500670433569198	0.7568406228839342
13	0.7101869416285503	0.71850735537965	0.725035397484632
14	0.6821874455356494	0.6893298591865386	0.6955053000677297
15	0.6561327769418145	0.6625345547775856	0.6682503306332275
16	0.6320229358470459	0.638121442152791	0.6432704891811254
17	0.6098579222513434	0.6160905213121548	0.6205657757114234
18	0.5896168295946549	0.596408553960898	0.6001080123507746
19	0.5706506655507574	0.5780437396404866	0.5810224868784402
20	0.5526520172739395	0.5605073380340506	0.5628948680888095
21	0.5356208847642012	0.5437993491415899	0.5457251559818823
22	0.5195572680215425	0.5279197729631043	0.5295133505576587
23	0.5044611670459631	0.512868609498594	0.5142594518161385
24	0.49033258183746325	0.498645858748059	0.4999634597573221
25	0.47717151239604294	0.48525152071149924	0.486625374381209
26	0.46496860257389266	0.47267964604903734	0.4742360772803879
27	0.45339722361945606	0.4607225397246093	0.4624772393636892
28	0.4422956828899411	0.4492773854395397	0.45119127661016056
29	0.4316639803853473	0.43834418319382845	0.440378189019802
30	0.42150211610567534	0.42792293298747563	0.4300379765926137
31	0.4118100900509246	0.41801363482048115	0.42017063932859544
32	0.40258790222109553	0.40861628869284505	0.4107761772277473
33	0.39383555261618797	0.39973089460456745	0.4018545902900693
34	0.3855530412362019	0.39135745255564813	0.3934058785155615
35	0.3777403680811372	0.3834959625460872	0.3854300419042237
36	0.37038354847735216	0.376128710634252	0.37791215332413086
37	0.36328813716775493	0.3690093991929647	0.37064466341952773
38	0.35639178632745394	0.3620590542140124	0.36356102260683165
39	0.34969449595644897	0.355277675697395	0.35666123088604285
40	0.3431962660547402	0.34866526364311257	0.3499452882571613
41	0.3368970966223276	0.3422218180511651	0.34341319472018694
42	0.3307969876592111	0.33594733892155254	0.3370649502751197
43	0.3248959391653908	0.32984182625427494	0.3309005549219597
44	0.31919395114086657	0.3239052800493322	0.3249200086607069
45	0.31369102358563855	0.31813770030672456	0.31912331149136136
46	0.3083871564997067	0.31253908702645183	0.31351046341392297
47	0.30328234988307096	0.30710944020851405	0.3080814644283918
48	0.2983599968284031	0.30184281022937415	0.302827483822242
49	0.29355831392788095	0.2967170624428811	0.29771566830722634
50	0.28887147392597995	0.29173010916492004	0.2927429192438851
51	0.2842994768226999	0.2868819503954909	0.28790923663221824
52	0.27984232261804093	0.28217258613459373	0.28321462047222573
53	0.2755000113120031	0.2776020163822286	0.2786590707639077
54	0.27127254290458624	0.27317024113839544	0.274242587507264
55	0.26715991739579054	0.26887726040309423	0.2699651707022947
56	0.26316213478561584	0.264723074176325	0.2658268203489998
57	0.2592791950740623	0.2607076824580878	0.26182753644737927
58	0.2555110982611297	0.2568310852483825	0.25796731899743314
59	0.2518578443468182	0.25309328254720914	0.25424616799916133
60	0.24831943333112777	0.24949427435456784	0.250664083452564
61	0.24489456021701578	0.24603229555699532	0.24721914296227335
62	0.241552813556086	0.24266621222449428	0.24386654732521754
63	0.23828141881697226	0.23937874577591597	0.24058747833789101
64	0.23508037599967455	0.23616989621126028	0.23738193600029361
65	0.23194968510419284	0.23303966353052727	0.23424992031242545
66	0.2288893461305272	0.229988047733717	0.23119143127428646
67	0.22589935907867756	0.22701504882082937	0.22820646888587662
68	0.2229797239486439	0.22412066679186443	0.225295033147196
69	0.22013044074042631	0.22130490164682215	0.22245712405824455
70	0.21735150945402473	0.21856775338570253	0.21969274161902233
71	0.21464293008943922	0.21590922200850565	0.21700188582952928
72	0.21200470264666965	0.21332930751523138	0.21438455668976544
73	0.20943682712571612	0.2108280099058798	0.21184075419973072
74	0.20693930352657863	0.20840532918045096	0.2093704783594253
75	0.2045121318492572	0.20606126533894475	0.206973729168849
76	0.20215414729356784	0.20379401912608092	0.2046490305809115
77	0.19984580836979005	0.20157340499668988	0.20237161941352955
78	0.1975801399132577	0.19938864848315918	0.20013265666439806
79	0.19535714192397086	0.19723974958548884	0.19793214233351702
80	0.19317681440192946	0.19512670830367881	0.19577007642088645
81	0.1910391573471336	0.19304952463772918	0.1936464589265063
82	0.18894417075958309	0.1910081985876398	0.19156128985037657
83	0.1868918546392781	0.1890027301534108	0.1895145691924973
84	0.18488220898621857	0.18703311933504213	0.18750629695286847
85	0.1829152338004045	0.18509936613253378	0.18553647313149002
86	0.18099092908183592	0.18320147054588581	0.18360509772836206
87	0.17910929483051283	0.18133943257509816	0.18171217074348459
88	0.17727033104643516	0.17951325222017084	0.1798576921768575
89	0.175474037729603	0.17772292948110385	0.17804166202848085
90	0.17372041488001627	0.17596846435789723	0.17626408029835466
91	0.17200946249767501	0.17424985685055094	0.1745249469864789
92	0.17034118058257924	0.17256710695906502	0.1728242620928536
93	0.16871556913472896	0.17092021468343938	0.1711620256174787
94	0.16713262815412414	0.16930918002367412	0.16953823756035427
95	0.16559235764076474	0.1677340029797692	0.16795289792148027
96	0.16409475759465084	0.16619468355172456	0.1664060067008567
97	0.16263982801578242	0.16469122173954034	0.16489756389848365
98	0.16122756890415946	0.1632236175432164	0.16342756951436094
99	0.15985798025978193	0.16179187096275283	0.1619960235484887
100	0.15853106208264992	0.1603959819981496	0.1606029260008669
101	0.15724681437276336	0.15903595064940668	0.15924827687149554
102	0.15599537187828724	0.15770510439691335	0.15792445042892142
103	0.154757699203807	0.15639056834894588	0.15661673252129488
104	0.1535333177563002	0.15509201880151977	0.1553247532014593
105	0.15232222753576685	0.15380945575463498	0.15404851246941473
106	0.15112442854220698	0.1525428792082915	0.1527880103251612
107	0.14993992077562054	0.15129228916248935	0.15154324676869865
108	0.14876870423600752	0.15005768561722851	0.15031422180002715
109	0.14761077892336796	0.14883906857250903	0.14910093541914665
110	0.14646614483770184	0.14763643802833082	0.14790338762605712
111	0.1453348019790092	0.14644979398469393	0.14672157842075867
112	0.14421675034728995	0.14527913644159843	0.14555550780325122
113	0.1431119899425442	0.1441244653990442	0.14440517577353476
114	0.14202052076477184	0.14298578085703129	0.14327058233160936
115	0.140942342813973	0.14186308281555973	0.14215172747747493
116	0.1398774560901475	0.14075637127462948	0.1410486112111315
117	0.13882586059329555	0.13966564623424055	0.13996123353257914
118	0.137787556323417	0.13859090769439297	0.13888959444181775
119	0.1367625432805119	0.1375321556550867	0.1378336939388474
120	0.13575082146458023	0.13648939011632175	0.13679353202366804
121	0.13475239087562202	0.1354626110780981	0.1357691086962797
122	0.13376725151363728	0.1344518185404158	0.13476042395668242
123	0.13279540337862594	0.1334570125032748	0.13376747780487608
124	0.13183684647058808	0.13247819296667515	0.1327902702408608
125	0.13089158078952362	0.1315153599306168	0.1318288012646365
126	0.12995960633543266	0.13056851339509978	0.13088307087620324
127	0.1290409231083151	0.1296376533601241	0.129953079075561
128	0.12813553110817102	0.12872277982568972	0.12903882586270976
129	0.12724343033500038	0.12782389279179668	0.12814031123764955
130	0.12636462078880317	0.12694099225844493	0.1272575352003803
131	0.12549910246957943	0.12607407822563454	0.1263904977509021
132	0.12464687537732913	0.12522315069336548	0.12553919888921494
133	0.12380793951205227	0.12438820966163773	0.12470363861531879
134	0.12298229487374887	0.1235692551304513	0.12388381692921363
135	0.12216994146241887	0.12276628709980618	0.12307973383089948
136	0.12137087927806237	0.1219793055697024	0.12229138932037635
137	0.12058510832067929	0.12120831054013995	0.12151878339764427
138	0.11981262859026966	0.12045330201111881	0.12076191606270316
139	0.11905249555481232	0.11971283990238504	0.12001940242121895
140	0.11829997927652995	0.11897971271677082	0.1192843073308333
141	0.11755442939830482	0.11825292888763544	0.11855567722314693
142	0.11681584592013691	0.11753248841497882	0.1178335120981598
143	0.11608422884202622	0.116818391298801	0.11711781195587191
144	0.11535957816397278	0.116110637539102	0.11640857679628329
145	0.11464189388597654	0.11540922713588178	0.11570580661939388
146	0.11393117600803757	0.11471416008914037	0.11500950142520376
147	0.11322742453015577	0.11402543639887779	0.11431966121371287
148	0.11253063945233123	0.11334305606509398	0.11363628598492123
149	0.1118408207745639	0.11266701908778898	0.11295937573882886
150	0.11115796849685382	0.1119973254669628	0.11228893047543573
151	0.11048208261920096	0.11133397520261541	0.11162495019474183
152	0.10981316314160534	0.11067696829474684	0.11096743489674721
153	0.10915121006406693	0.11002630474335706	0.11031638458145182
154	0.10849622338658574	0.10938198454844608	0.10967179924885567
155	0.10784820310916181	0.10874400771001391	0.1090336788989588
156	0.10720714923179508	0.10811237422806055	0.10840202353176118
157	0.10657306175448561	0.10748708410258599	0.1077768331472628
158	0.10594594067723331	0.10686813733359023	0.10715810774546367
159	0.1053257860000383	0.10625553392107327	0.10654584732636377
160	0.10471259772290045	0.10564927386503511	0.10594005188996314
161	0.10410637584581989	0.10504935716547575	0.10534072143626176
162	0.10350712036879653	0.1044557838223952	0.10474785596525962
163	0.1029148312918304	0.10386855383579348	0.10416145547695677
164	0.10232950861492149	0.10328766720567054	0.10358151997135312
165	0.10175115233806983	0.10271312393202642	0.10300804944844877
166	0.1011797624612754	0.10214492401486108	0.10244104390824363
167	0.10061533898453817	0.10158306745417453	0.10188050335073774
168	0.1000578819078582	0.10102755424996683	0.10132642777593112
169	0.09950739123123545	0.1004783844022379	0.10077881718382375
170	0.09896386695466992	0.0999355579109878	0.10023767157441563
171	0.09842730907816159	0.09939907477621647	0.09970299094770674
172	0.09789771760171052	0.09886893499792397	0.09917477530369712
173	0.09737509252531666	0.09834513857611024	0.09865302464238672
174	0.09685943384898005	0.09782768551077536	0.09813773896377562
175	0.09635074157270065	0.09731657580191924	0.09762891826786374
176	0.0958490156964785	0.09681180944954196	0.0971265625546511
177	0.09535425622031357	0.09631338645364347	0.09663067182413773
178	0.09486646314420585	0.0958213068142238	0.09614124607632361
179	0.09438563646815537	0.0953355705312829	0.09565828531120874
180	0.09391040814175572	0.09485503420487047	0.09518051627017572
181	0.09343894331626487	0.09437816429064427	0.0947062312405837
182	0.09297123244001906	0.09390495280543955	0.09423542133260068
183	0.09250727551301832	0.09343539974925628	0.09376808654622673
184	0.09204707253526263	0.09296950512209448	0.09330422688146181
185	0.09159062350675201	0.09250726892395414	0.09284384233830596
186	0.09113792842748647	0.09204869115483526	0.09238693291675915
187	0.09068898729746593	0.0915937718147378	0.09193349861682136
188	0.0902438001166905	0.09114251090366186	0.09148353943849268
189	0.08980236688516012	0.09069490842160735	0.091037055381773
190	0.08936468760287479	0.09025096436857431	0.09059404644666239
191	0.08893076226983454	0.08981067874456274	0.09015451263316081
192	0.08850059088603933	0.08937405154957263	0.08971845394126832
193	0.08807417345148917	0.08894108278360396	0.08928587037098482
194	0.08765150996618411	0.08851177244665677	0.0888567619223104
195	0.08723260043012408	0.08808612053873105	0.08843112859524505
196	0.08681744484330911	0.08766412705982678	0.08800897038978872
197	0.08640604320573922	0.08724579200994396	0.08759028730594143
198	0.08599839551741437	0.08683111538908263	0.08717507934370321
199	0.0855945017783346	0.08642009719724274	0.08676334650307405
200	0.08519436198849986	0.08601273743442432	0.08635508878405393
201	0.0847979761479102	0.08560903610062734	0.08595030618664283
202	0.08440534425656561	0.08520899319585186	0.08554899871084082
203	0.08401646631446605	0.08481260872009781	0.08515116635664782
204	0.08363134232161157	0.08441988267336524	0.08475680912406389
205	0.08324997227800214	0.0840308150556541	0.08436592701308901
206	0.0828723561836378	0.08364540586696446	0.08397852002372318
207	0.08249849403851849	0.08326365510729627	0.08359458815596639
208	0.08212838584264423	0.08288556277664953	0.08321413140981865
209	0.08176203159601507	0.08251112887502428	0.08283714978527998
210	0.08139943129863095	0.08214035340242046	0.08246364328235033
211	0.08104058495049188	0.08177323635883811	0.08209361190102973
212	0.08068549255159788	0.08140977774427721	0.08172705564131819
213	0.08033415410194894	0.0810499775587378	0.08136397450321571
214	0.07998656960154504	0.08069383580221982	0.08100436848672225
215	0.07964273905038623	0.08034135247472332	0.08064823759183787
216	0.07930266244847246	0.07999252757624829	0.08029558181856251
217	0.07896633979580375	0.07964736110679471	0.07994640116689622
218	0.07863377109238014	0.0793058530663626	0.07960069563683898
219	0.07830495633820155	0.07896800345495195	0.07925846522839078
220	0.07797989553326802	0.07863381227256275	0.07891970994155163
221	0.07765858867757955	0.07830327951919501	0.07858442977632152
222	0.07734084660070883	0.0779762392537322	0.07825248078137133
223	0.07702508116470015	0.07765129835469499	0.0779226544455569
224	0.07671093436070822	0.07732814277517676	0.07759467833808735
225	0.0763984061887331	0.07700677251517758	0.07726855245896273
226	0.07608749664877473	0.07668718757469743	0.07694427680818301
227	0.07577820574083312	0.07636938795373628	0.07662185138574817
228	0.07547053346490831	0.07605337365229417	0.0763012761916583
229	0.07516447982100027	0.0757391446703711	0.07598255122591331
230	0.07486004480910899	0.07542670100796704	0.07566567648851322
231	0.0745572284292345	0.07511604266508201	0.07535065197945805
232	0.07425603068137678	0.07480716964171599	0.07503747769874779
233	0.07395645156553583	0.07450008193786903	0.07472615364638245
234	0.07365849108171164	0.07419477955354105	0.07441667982236198
235	0.07336214922990425	0.07389126248873212	0.07410905622668647
236	0.07306742601011362	0.07358953074344222	0.07380328285935583
237	0.07277432142233976	0.07328958431767135	0.07349935972037012
238	0.07248283546658268	0.07299142321141948	0.07319728680972931
239	0.07219296814284237	0.07269504742468666	0.07289706412743341
240	0.07190471945111886	0.07240045695747285	0.07259869167348244
241	0.07161808939141208	0.07210765180977806	0.07230216944787636
242	0.0713330779637221	0.0718166319816023	0.0720074974506152
243	0.07104968516804888	0.07152739747294558	0.07171467568169893
244	0.07076791100439245	0.07123994828380786	0.07142370414112757
245	0.07048775547275278	0.0709542844141892	0.07113458282890114
246	0.07020921857312991	0.07067040586408956	0.07084731174501961
247	0.06993230030552379	0.07038831263350892	0.070561890889483
248	0.06965700066993445	0.07010800472244733	0.07027832026229129
249	0.06938331966636188	0.06982948213090474	0.06999659986344449
250	0.06911125729480609	0.0695527448588812	0.0697167296929426
251	0.06884081355526707	0.06927779290637666	0.06943870975078563
252	0.06857198844774481	0.06900462627339116	0.06916254003697353
253	0.06830478197223934	0.06873324495992468	0.06888822055150638
254	0.06803919412875065	0.06846364896597723	0.06861575129438413
255	0.06777522491727873	0.06819583829154882	0.0683451322656068
256	0.06751287433782358	0.06792981293663941	0.06807636346517436
257	0.0672521423903852	0.06766557290124903	0.06780944489308684
258	0.0669930290749636	0.0674031181853777	0.06754437654934423
259	0.06673553439155877	0.06714244878902537	0.06728115843394653
260	0.06647965834017071	0.06688356471219206	0.06701979054689372
261	0.06622540092079943	0.0666264659548778	0.06676027288818584
262	0.06597276213344494	0.06637115251708256	0.06650260545782287
263	0.06572174197810719	0.06611762439880632	0.0662467882558048
264	0.06547234045478623	0.06586588160004912	0.06599282128213163
265	0.06522440645593365	0.06561577083516285	0.06574058510511849
266	0.06497749472760544	0.06536684043220865	0.06548972780701336
267	0.06473157620578815	0.06511906090823746	0.0652402264163358
268	0.06448665089048175	0.06487243226324935	0.06499208093308578
269	0.06424271878168628	0.06462695449724425	0.06474529135726331
270	0.0639997798794017	0.06438262761022222	0.06449985768886839
271	0.063757834183628	0.0641394516021832	0.064255779927901
272	0.06351688169436523	0.06389742647312725	0.06401305807436117
273	0.06327692241161335	0.06365655222305436	0.06377169212824887
274	0.06303795633537237	0.06341682885196448	0.06353168208956413
275	0.06279998346564232	0.06317825635985766	0.06329302795830692
276	0.06256300380242313	0.06294083474673387	0.06305572973447726
277	0.06232701734571487	0.06270456401259311	0.06281978741807515
278	0.062092024095517506	0.062469444157435404	0.06258520100910057
279	0.06185802405183103	0.062235475181260734	0.062351970507553534
280	0.06162501721465547	0.062002657084069136	0.062120095913434065
281	0.061393003583990816	0.061770989865860555	0.06188957722674212
282	0.061161983159837056	0.06154047352663502	0.06166041444747773
283	0.060931955942194194	0.061311108066392526	0.061432607575640875
284	0.060702921931062234	0.061082893485133065	0.06120615661123156
285	0.060474881126441206	0.060855829782856675	0.060981061554249816
286	0.06024783352833104	0.060629916959563296	0.060757322404695585
287	0.0600217791367318	0.060405155015252975	0.060534939162568926
288	0.05979671795164346	0.0601815439499257	0.0603139118278698
289	0.05957264997306601	0.059959083763581444	0.0600942404005982
290	0.059349575200999455	0.05973777445622025	0.05987592488075416
291	0.059127493635443826	0.0595176160278421	0.059658965268337666
292	0.05890640527639909	0.05929860847844699	0.05944336156334873
293	0.05868631012386526	0.05908075180803492	0.05922911376578732
294	0.058467208177842324	0.058864046016605893	0.05901622187565346
295	0.058249099438330294	0.0586484911041599	0.05880468589294714
296	0.058031983905329154	0.05843408707069696	0.05859450581766837
297	0.05781586157883893	0.058220833916217046	0.05838568164981714
298	0.05760073245885962	0.0580087316407202	0.058178213389393454
299	0.05738659654539119	0.05779778024420638	0.057972101036397314
300	0.057173453838433676	0.05758797972667561	0.057767344590828724
301	0.05696130433798705	0.05737933008812787	0.05756394405268767
302	0.05675014804405133	0.05717183132856318	0.057361899421974165
303	0.05653998495662652	0.05696548344798154	0.05716121069868821
304	0.05633081507571261	0.056760286446382924	0.05696187788282978
305	0.0561226384013096	0.05655624032376737	0.056763900974398915
306	0.05591537039530368	0.05635316364351176	0.05656692161754635
307	0.05570874545466891	0.05615048636550127	0.05636981392486304
308	0.055502744242106106	0.055948166987813165	0.056172495925815684
309	0.055297366757615235	0.055746205510447455	0.05597496762040429
310	0.05509261300119633	0.055544601933404145	0.05577722900862884
311	0.05488848297284939	0.05534335625668325	0.055579280090489354
312	0.05468497667257441	0.05514246848028474	0.055381120865985844
313	0.05448209410037138	0.05494193860420863	0.055182751335118276
314	0.054279835256240305	0.054741766628454924	0.05498417149788667
315	0.05407820014018119	0.054541952553023625	0.05478538135429103
316	0.053877188752194036	0.05434249637791471	0.05458638090433133
317	0.053676801092278834	0.05414339810312821	0.054387170148007605
318	0.05347703716043558	0.05394465772866409	0.05418774908531982
319	0.053277896956664295	0.053746275254522385	0.05398811771626801
320	0.05307938048096498	0.05354825068070308	0.05378827604085216
321	0.0528814877333376	0.053350584007206166	0.05358822405907226
322	0.052684218713782184	0.05315327523403166	0.05338796177092832
323	0.05248757342229871	0.05295632436117954	0.05318748917642033
324	0.05229155185888722	0.05275973138864983	0.052986806275548304
325	0.05209615402354767	0.05256349631644252	0.05278591306831224
326	0.05190137991628008	0.052367619144557606	0.052584809554712134
327	0.05170722953708445	0.052172099872995086	0.05238349573474797
328	0.05151370288596078	0.05197693850175497	0.05218197160841978
329	0.05132079996290906	0.05178213503083726	0.05198023717572755
330	0.0511285207679293	0.05158768946024195	0.05177829243667127
331	0.0509368653010215	0.05139360178996903	0.051576137391250956
332	0.05074583356218564	0.05119987202001851	0.051373772039466595
333	0.05055542555142176	0.05100650015039039	0.051171196381318194
334	0.05036564126872983	0.05081348618108468	0.05096841041680575
335	0.05017648071410985	0.05062083011210136	0.050765414145929263
336	0.04998794388756183	0.05042853194344044	0.05056220756868874
337	0.04980003078908577	0.050236591675101916	0.05035879068508417
338	0.04961274141868166	0.0500450093070858	0.05015516349511555
339	0.04942607577634951	0.04985378483939208	0.0499513259987829
340	0.049240033862089326	0.04966291827202076	0.04974727819608621
341	0.04905461567590109	0.04947240960497183	0.04954302008702546
342	0.04886982121778481	0.049282258838245316	0.049338551671600686
343	0.04868537510510888	0.049092389275753864	0.049134149070091546
344	0.04850046271944303	0.04890257404027614	0.04893062908298932
345	0.0483150305214137	0.04871279822070305	0.04872804539307972
346	0.048129078511020905	0.048523061817034564	0.04852639800036275
347	0.04794260668826463	0.0483333648292707	0.048325686904838384
348	0.047755615053144906	0.04814370725741145	0.048125912106506664
349	0.047568103605661695	0.04795408910145681	0.047927073605367555
350	0.047380072345815025	0.04776451036140679	0.04772917140142107
351	0.047191521273604875	0.047574971037261396	0.04753220549466721
352	0.04700245038903125	0.047385471129020605	0.047336175885105976
353	0.04681285969209417	0.04719601063668443	0.047141082572737365
354	0.0466227491827936	0.04700658956025286	0.04694692555756136
355	0.046432118861129565	0.046817207899725925	0.046753704839577984
356	0.04624096872710207	0.04662786565510361	0.04656142041878725
357	0.04604929878071109	0.046438562826385886	0.046370072295189114
358	0.045857109021956645	0.04624929941357279	0.04617966046878362
359	0.045664399450838736	0.04606007541666432	0.045990184939570744
360	0.04547117006735735	0.04587089083566046	0.04580164570755048
361	0.045277420871512486	0.04568174567056121	0.045614042772722845
362	0.045083151863304166	0.04549263992136659	0.04542737613508784
363	0.044888363042732374	0.04530357358807657	0.04524164579464546
364	0.0446930544097971	0.045114546670691175	0.04505685175139569
365	0.04449722596449836	0.044925559169210386	0.044872994005338555
366	0.04430087770683615	0.04473661108363421	0.04469007255647403
367	0.044104009636810465	0.044547702413962664	0.044508087404802124
368	0.04390662175442131	0.04435883316019573	0.04432703855032286
369	0.04370871405966869	0.04417000332233341	0.044146925993036205
370	0.04351028655255259	0.043981212900375696	0.04396774973294218
371	0.04331133923307302	0.043792461894322614	0.043789509770040785
372	0.043111872101230006	0.04360375030417415	0.043612206104332
373	0.042912193092486645	0.04341516153110331	0.04343565154464513
374	0.04271427355668148	0.04322722949506615	0.04325864772532132
375	0.042518463575724925	0.043040049012170185	0.04308098183474746
376	0.04232476314961698	0.04285362008241541	0.042902653872923524
377	0.04213317227835764	0.04266794270580184	0.04272366383984952
378	0.0419436909619469	0.04248301688232945	0.04254401173552544
379	0.041756319200384785	0.04229884261199826	0.0423636975599513
380	0.041571056993671265	0.04211541989480827	0.042182721313127086
381	0.04138790434180635	0.041932748730759466	0.042001082995052806
382	0.041206861244790054	0.041750829119851854	0.041818782605728466
383	0.041027927702622355	0.04156966106208544	0.041635820145154046
384	0.04085110371530326	0.041389244557460216	0.041452195613329565
385	0.040676389282832785	0.04120957960597619	0.04126790901025502
386	0.04050378440521091	0.04103066620763335	0.04108296033593039
387	0.04033328908243765	0.040852504362431714	0.04089734959035571
388	0.04016490331451298	0.04067509407037126	0.04071107677353094
389	0.03999862710143693	0.040498435331452004	0.040524141885456125
390	0.039834460443209485	0.04032252814567394	0.04033654492613123
391	0.039672403339830645	0.04014737251303707	0.04014828589555627
392	0.039512455791300416	0.03997296843354141	0.03995936479373123
393	0.03935461779761877	0.03979931590718691	0.03976978162065613
394	0.0391967639365294	0.03962462246059826	0.039578583844999085
395	0.03903126946978512	0.03944245777610034	0.039382354356557146
396	0.03885745207828988	0.03925224642036005	0.03918078736653216
397	0.0386753117620437	0.03905398839337741	0.038973882874924135
398	0.03848484852104657	0.03884768369515243	0.03876164088173307
399	0.038286062355298474	0.03863333232568508	0.03854406138695896
400	0.03807895326479943	0.038410934284975384	0.0383211443906018
401	0.037863521249549434	0.03818048957302334	0.038092889892661616
402	0.037639766309548475	0.037941998189828935	0.03785929789313837
403	0.03740768844479657	0.03769546013539217	0.037620368392032096
404	0.03716728765529371	0.03744087540971306	0.037376101389342775
405	0.03691856394103989	0.037178244012791586	0.03712649688507041
406	0.03666151730203514	0.03690756594462777	0.036871554879215
# Eof

==> anc/rawNpart/2760/Xi0_10/rawChib1PNpart2760Xi10.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9918440259734382	0.991837031995562	0.9918370012608636
1	0.9918318029206545	0.9918369763330342	0.9918369990673455
2	0.9918452221728045	0.9918370374429308	0.9918370014755302
3	0.991884283729888	0.9918372153252517	0.991837008485418
4	0.9919305410375882	0.9918374259762823	0.991837016786637
5	0.9918808791001432	0.9918371998209173	0.9918370078744317
6	0.991719314017182	0.9918364640701155	0.991836978880372
7	0.9914458457887041	0.9918352187238764	0.9918369298044574
8	0.9908243674488874	0.9918346068906557	0.991836905693673
9	0.9893863229232417	0.9918368970779003	0.9918369959441028
10	0.9871189380535382	0.991842151131513	0.9918372029929365
11	0.9840222128397763	0.9918503690514932	0.9918375268401733
12	0.9801316086948353	0.9918603566940749	0.9918379204276582
13	0.97583345687353	0.9918591045646538	0.9918378710844358
14	0.9712335858844949	0.9918430489458364	0.9918372383735058
15	0.9663319957277311	0.991812189837623	0.9918360222948684
16	0.961128686403238	0.991766527240014	0.9918342228485238
17	0.9556236579110154	0.9917060611530086	0.9918318400344716
18	0.9498229288306703	0.9916262639922997	0.9918289493975595
19	0.9439133310450845	0.9913865881276263	0.991827896040285
20	0.9379833625510232	0.9909204593558277	0.991829790784153
21	0.9320330233484867	0.9902278776769035	0.9918346336291637
22	0.9260623134374751	0.9893088430908541	0.9918424245753171
23	0.9200712328179877	0.9881633555976788	0.9918531636226129
24	0.9140597814900254	0.9867914151973782	0.9918668507710514
25	0.9080279594535876	0.9851930218899521	0.9918834860206325
26	0.9019770850305694	0.9833705750371249	0.9919027239308309
27	0.8959531816318385	0.9814078378008964	0.9919125049649923
28	0.889979032453601	0.979346275872721	0.991906859231173
29	0.8840546374958569	0.9771858892525985	0.9918857867293727
30	0.8781799967586066	0.9749266779405297	0.9918492874595918
31	0.8723551102418498	0.9725686419365136	0.9917973614218301
32	0.8665799779455865	0.9701117812405509	0.9917300086160873
33	0.8608545998698168	0.9675560958526415	0.9916472290423639
34	0.8551789760145405	0.9649015857727851	0.9915490227006599
35	0.8495531063797579	0.9621482510009819	0.9914353895909749
36	0.8439778081548535	0.9592988890613424	0.991302751665971
37	0.838464443678633	0.9563923972001557	0.991101359152983
38	0.8330166562238654	0.9534412476100409	0.9908152600552326
39	0.8276344457905507	0.9504454402909982	0.9904444543727199
40	0.8223178123786885	0.9474049752430275	0.9899889421054447
41	0.8170667559882795	0.9443198524661286	0.9894487232534075
42	0.8118812766193231	0.9411900719603018	0.9888237978166079
43	0.8067613742718196	0.9380156337255469	0.988114165795046
44	0.8017070489457688	0.934796537761864	0.9873198271887218
45	0.7967183006411709	0.9315327840692531	0.9864407819976353
46	0.791795129358026	0.9282243726477144	0.9854770302217866
47	0.7869375350963337	0.9248713034972473	0.9844285718611756
48	0.7821433276952998	0.9214818488744982	0.9833045282997619
49	0.7774043590033813	0.9180867844197385	0.9821388342235131
50	0.7727198605074328	0.9146890128138998	0.9809346902666005
51	0.7680898322074541	0.9112885340569824	0.9796920964290238
52	0.7635142741034452	0.9078853481489864	0.9784110527107832
53	0.7589931861954063	0.9044794550899115	0.9770915591118787
54	0.7545265684833373	0.9010708548797579	0.9757336156323104
55	0.7501144209672381	0.8976595475185256	0.9743372222720781
56	0.7457567436471091	0.8942455330062143	0.9729023790311818
57	0.7414535365229495	0.8908288113428244	0.9714290859096216
58	0.7372047995947602	0.8874093825283558	0.9699173429073975
59	0.7330105328625405	0.8839872465628081	0.9683671500245093
60	0.7288707363262908	0.8805624034461821	0.9667785072609575
61	0.7247843167948167	0.8771353762106391	0.9651517366407172
62	0.7207257987103152	0.873718353516445	0.9634943425605006
63	0.7166844808951245	0.8703164552914922	0.9618094772921086
64	0.712660363349245	0.8669296815357803	0.9600971408355408
65	0.7086534460726766	0.8635580322493097	0.9583573331907971
66	0.704663729065419	0.86020150743208	0.9565900543578778
67	0.7006912123274727	0.8568601070840915	0.9547953043367827
68	0.6967358958588374	0.8535338312053441	0.9529730831275118
69	0.6927977796595131	0.8502226797958379	0.9511233907300652
70	0.6888768637294997	0.8469266528555727	0.9492462271444428
71	0.6849731480687976	0.8436457503845486	0.9473415923706447
72	0.6810866326774065	0.8403799723827655	0.9454094864086708
73	0.6772173175553265	0.8371293188502237	0.943449909258521
74	0.6733652027025575	0.8338937897869229	0.9414628609201958
75	0.6695302881190995	0.8306733851928632	0.9394483413936947
76	0.6657115832965064	0.82746824445971	0.9374073242873473
77	0.6618924707832268	0.8242807061179995	0.935356143524707
78	0.6580670191245686	0.8211116048858514	0.9333006293576156
79	0.6542352283205316	0.8179609407632663	0.9312407817860733
80	0.6503970983711164	0.814828713750244	0.9291766008100799
81	0.6465526292763222	0.8117149238467841	0.9271080864296355
82	0.6427018210361494	0.8086195710528871	0.9250352386447399
83	0.6388446736505979	0.8055426553685526	0.9229580574553933
84	0.6349811871196679	0.8024841767937811	0.9208765428615957
85	0.631111361443359	0.799444135328572	0.9187906948633465
86	0.6272351966216716	0.7964225309729258	0.9167005134606467
87	0.6233526926546057	0.7934193637268423	0.9146059986534959
88	0.6194638495421609	0.7904346335903213	0.9125071504418937
89	0.6155686672843377	0.7874683405633632	0.9104039688258407
90	0.6116671458811358	0.7845204846459679	0.9082964538053365
91	0.6077592853325551	0.7815910658381351	0.9061846053803814
92	0.6038450856385958	0.7786800841398651	0.9040684235509752
93	0.5999245467992579	0.7757875395511578	0.9019479083171177
94	0.5959976688145413	0.7729134320720132	0.8998230596788093
95	0.5920644516844461	0.7700577617024312	0.8976938776360498
96	0.5881248954089723	0.7672205284424121	0.895560362188839
97	0.5841789999881198	0.7644017322919556	0.8934225133371776
98	0.5802267654218887	0.7616013732510619	0.8912803310810647
99	0.5762681917102788	0.7588194513197306	0.8891338154205009
100	0.5723032788532904	0.7560559664979623	0.886982966355486
101	0.5683320268509232	0.7533109187857565	0.8848277838860199
102	0.5643733264836504	0.7505831916356764	0.8826712504078762
103	0.5604636282630253	0.7478706306250755	0.8805191205722057
104	0.5566038486375962	0.7451731815868812	0.8783715390639926
105	0.552793987607363	0.7424908445210936	0.876228505883237
106	0.5490340451723259	0.7398236194277124	0.8740900210299392
107	0.5453240213324849	0.7371715063067378	0.8719560845040984
108	0.5416639160878397	0.7345345051581698	0.8698266963057155
109	0.5380537294383908	0.7319126159820085	0.8677018564347903
110	0.5344934613841377	0.7293058387782535	0.865581564891322
111	0.5309831119250807	0.7267141735469055	0.8634658216753118
112	0.5275226810612197	0.7241376202879638	0.8613546267867587
113	0.5241121687925546	0.7215761790014287	0.8592479802256633
114	0.5207515751190858	0.7190298496873003	0.8571458819920255
115	0.5174409000408128	0.7164986323455784	0.8550483320858452
116	0.5141801435577358	0.7139825269762631	0.8529553305071221
117	0.5109693056698549	0.7114815335793544	0.8508668772558567
118	0.50780838637717	0.7089956521548524	0.848782972332049
119	0.504697385679681	0.7065248827027568	0.8467036157356986
120	0.5016363035773883	0.7040692252230679	0.844628807466806
121	0.49862514007029135	0.7016286797157856	0.8425585475253707
122	0.4956638951583906	0.69920324618091	0.840492835911393
123	0.49275256884168567	0.6967929246184406	0.8384316726248726
124	0.48989116112017694	0.694397715028378	0.83637505766581
125	0.4870796719938641	0.692017617410722	0.8343229910342047
126	0.48431810146274734	0.6896526317654725	0.832275472730057
127	0.4816064495268265	0.6873027580926298	0.830232502753367
128	0.4789447161861018	0.6849679963921935	0.8281940811041344
129	0.47633290144057294	0.6826483466641639	0.8261602077823591
130	0.4737710052902403	0.6803438089085407	0.8241308827880415
131	0.47125902773510353	0.6780543831253243	0.8221061061211814
132	0.46879696877516286	0.6757800693145145	0.8200858777817789
133	0.4663848284104183	0.6735208674761112	0.8180701977698339
134	0.4640226066408696	0.6712767776101145	0.8160590660853463
135	0.46171030346651687	0.6690477997165243	0.8140524827283161
136	0.45944791888736025	0.6668339337953408	0.8120504476987436
137	0.45723545290339973	0.664635179846564	0.8100529609966287
138	0.4550729055146351	0.6624515378701934	0.8080600226219712
139	0.4529546339322547	0.6602829258195402	0.8060720529895825
140	0.45085238073419837	0.658128932828984	0.8040911574128392
141	0.4487622605806521	0.655989502405312	0.8021176253681791
142	0.44668427347161554	0.6538646345485235	0.8001514568556021
143	0.4446184194070889	0.6517543292586195	0.7981926518751082
144	0.4425646983870722	0.6496585865355995	0.7962412104266976
145	0.44052311041156506	0.6475774063794633	0.7942971325103698
146	0.4384936554805681	0.6455107887902115	0.7923604181261257
147	0.43647633359408083	0.6434587337678436	0.7904310672739644
148	0.4344711447521035	0.6414212413123599	0.7885090799538863
149	0.43247808895463596	0.63939831142376	0.7865944561658914
150	0.43049716620167827	0.6373899441020443	0.7846871959099796
151	0.4285283764932305	0.6353961393472127	0.7827872991861511
152	0.42657171982929254	0.6334168971592651	0.7808947659944057
153	0.42462719620986444	0.6314522175382017	0.7790095963347434
154	0.4226948056349462	0.6295021004840221	0.7771317902071642
155	0.4207745481045378	0.6275665459967268	0.7752613476116683
156	0.4188664236186393	0.6256455540763154	0.7733982685482554
157	0.41697043217725066	0.6237391247227881	0.771542553016926
158	0.41508657378037184	0.621847257936145	0.7696942010176795
159	0.4132148484280029	0.6199699537163857	0.7678532125505162
160	0.4113552561201438	0.6181072120635107	0.7660195876154359
161	0.40950779685679456	0.6162590329775197	0.764193326212439
162	0.40767247063795514	0.6144254164584128	0.7623744283415251
163	0.40584927746362565	0.6126063625061899	0.7605628940026946
164	0.40403821733380596	0.6108018711208509	0.758758723195947
165	0.4022392902484962	0.6090119423023963	0.7569619159212827
166	0.40045249620769624	0.6072365760508256	0.7551724721787015
167	0.3986778352114061	0.6054757723661388	0.7533903919682035
168	0.396915307259626	0.6037295312483364	0.7516156752897886
169	0.3951649123523555	0.6019978526974178	0.749848322143457
170	0.393426650489595	0.6002807367133833	0.7480883325292085
171	0.39170052167134434	0.5985781832962329	0.7463357064470431
172	0.3899865258976035	0.5968901924459666	0.7445904438969608
173	0.3882846631683725	0.5952167641625843	0.7428525448789617
174	0.3865949334836515	0.5935578984460861	0.7411220093930458
175	0.3849173368434402	0.5919135952964719	0.7393988374392131
176	0.3832518732477389	0.5902838547137419	0.7376830290174636
177	0.38159854269654736	0.5886686766978959	0.7359745841277971
178	0.3799573451898657	0.5870680612489338	0.7342735027702139
179	0.37832828072769387	0.5854820083668559	0.7325797849447139
180	0.3767111634127603	0.5839013468387952	0.7308932478798107
181	0.3751057439169893	0.5823137761030813	0.729213646439777
182	0.3735120209424551	0.5807192321267366	0.7275409793485111
183	0.3719299944891575	0.579117714909761	0.7258752466060131
184	0.3703596645570965	0.5775092244521542	0.7242164482122824
185	0.3688010311462722	0.575893760753917	0.7225645841673194
186	0.3672540942566846	0.5742713238150485	0.7209196544711239
187	0.3657188538883335	0.5726419136355492	0.719281659123696
188	0.3641953100412192	0.5710055302154192	0.7176505981250362
189	0.36268346271534146	0.5693621735546581	0.7160264714751436
190	0.36118331191070047	0.5677118436532663	0.7144092791740188
191	0.3596948576272961	0.5660545405112435	0.7127990212216616
192	0.35821809986512837	0.5643902641285898	0.7111956976180721
193	0.35675303862419727	0.5627190145053051	0.70959930836325
194	0.35529967390450284	0.5610407916413898	0.7080098534571957
195	0.35385800570604514	0.5593555955368433	0.7064273328999092
196	0.35242803402882394	0.5576634261916661	0.7048517466913901
197	0.35100975887283953	0.5559642836058579	0.7032830948316386
198	0.3496031802380917	0.5542581677794188	0.701721377320655
199	0.34820829812458065	0.552545078712349	0.7001665941584388
200	0.34682511253230613	0.5508250164046482	0.6986187453449902
201	0.3454536234612683	0.5490979808563163	0.6970778308803095
202	0.34409383091146706	0.5473639720673539	0.6955438507643962
203	0.34274573488290255	0.5456229900377604	0.6940168049972507
204	0.34140933537557466	0.543875034767536	0.6924966935788727
205	0.3400846323894834	0.5421201062566806	0.6909835165092624
206	0.3387716259246289	0.5403582045051945	0.6894772737884198
207	0.33747031598101096	0.5385893295130774	0.6879779654163446
208	0.3361807025586297	0.5368134812803295	0.6864855913930372
209	0.3349027856574851	0.5350306598069507	0.6850001517184976
210	0.33363656527757724	0.5332408650929409	0.6835216463927253
211	0.3323820414189059	0.5314440971383003	0.6820500754157208
212	0.33113921408147123	0.5296403559430287	0.6805854387874839
213	0.3299080832652733	0.5278296415071264	0.6791277365080147
214	0.3286886489703119	0.526011953830593	0.6776769685773131
215	0.3274809111965873	0.5241872929134288	0.6762331349953791
216	0.3262848699440992	0.5223556587556337	0.6747962357622128
217	0.3251005252128479	0.5205170513572077	0.6733662708778141
218	0.3239278770028332	0.5186714707181509	0.671943240342183
219	0.32276692531405515	0.5168189168384633	0.6705271441553196
220	0.32161767014651377	0.5149593897181445	0.6691179823172239
221	0.32048011150020894	0.5130928893571949	0.6677157548278956
222	0.31935380320259066	0.5112211591250291	0.6663202879334805
223	0.31823499951193873	0.5093588350891195	0.6649301229224074
224	0.31712285603771184	0.50750921661121	0.6635449309620054
225	0.3160173727799104	0.5056723036913006	0.6621647120522748
226	0.31491854973853406	0.5038480963293912	0.6607894661932153
227	0.31382638691358294	0.5020365945254819	0.6594191933848271
228	0.31274088430505703	0.5002377982795727	0.6580538936271101
229	0.3116620419129564	0.49845170759166374	0.6566935669200645
230	0.31058985973728076	0.4966783224617546	0.6553382132636899
231	0.3095243377780305	0.4949176428898458	0.6539878326579868
232	0.30846547603520547	0.493169668875937	0.6526424251029548
233	0.3074132745088056	0.4914344004200283	0.6513019905985941
234	0.3063677331988309	0.48971183752211955	0.6499665291449046
235	0.30532885210528155	0.4880019801822112	0.6486360407418864
236	0.30429663122815725	0.4863048284003027	0.6473105253895395
237	0.3032710705674582	0.48462038217639436	0.6459899830878638
238	0.3022521701231844	0.4829486415104861	0.6446744138368592
239	0.3012399298953358	0.4812896064025779	0.6433638176365261
240	0.3002343498839124	0.4796432768526699	0.6420581944868642
241	0.29923543008891423	0.47800965286076197	0.6407575443878734
242	0.2982431705103412	0.476388734426854	0.639461867339554
243	0.29725757114819346	0.4747805215509462	0.6381711633419056
244	0.29627863200247084	0.4731850142330385	0.6368854323949287
245	0.29530635307317354	0.471602212473131	0.635604674498623
246	0.2943407343603014	0.47003211627122343	0.6343288896529885
247	0.2933817758638545	0.46847472562731607	0.6330580778580254
248	0.29242947758383275	0.46693004054140874	0.6317922391137334
249	0.2914838395202362	0.46539806101350145	0.6305313734201127
250	0.2905448616730649	0.46387878704359436	0.6292754807771633
251	0.28961254404231884	0.4623722186316873	0.628024561184885
252	0.2886868866279979	0.46087835577778025	0.6267786146432779
253	0.2877678894301023	0.4593971984818735	0.6255376411523423
254	0.2868555524486318	0.4579287467439667	0.6243016407120778
255	0.28594987568358654	0.45647300056406015	0.6230706133224847
256	0.28505085913496647	0.45502995994215345	0.6218445589835626
257	0.28415850280277166	0.4535996248782469	0.6206234776953119
258	0.28327280668700205	0.4521819953723406	0.6194073694577324
259	0.28239377078765765	0.45077707142443424	0.6181962342708243
260	0.2815213951047384	0.449384853034528	0.6169900721345872
261	0.28065567963824445	0.44800534020262195	0.6157888830490217
262	0.27979662438817565	0.4466385329287159	0.6145926670141271
263	0.27894422935453206	0.4452844312128099	0.6134014240299038
264	0.27809849453731367	0.4439430350549041	0.6122151540963519
265	0.2772587738033009	0.44261328124183913	0.6110336069555976
266	0.2764231632544597	0.4412920369066116	0.6098560451970593
267	0.2755915386135793	0.4399790975508896	0.6086824206861577
268	0.27476389988065997	0.43867446317467285	0.6075127334228932
269	0.2739402470557015	0.4373781337779615	0.6063469834072656
270	0.27312058013870405	0.43609010936075554	0.605185170639275
271	0.2723048991296675	0.43481038992305493	0.6040272951189213
272	0.27149320402859184	0.43353897546485975	0.6028733568462044
273	0.27068549483547716	0.43227586598616985	0.6017233558211246
274	0.2698817715503234	0.43102106148698544	0.6005772920436816
275	0.26908203417313065	0.42977456196730646	0.5994351655138757
276	0.26828628270389865	0.4285363674271327	0.5982969762317065
277	0.2674945171426277	0.42730647786646436	0.5971627241971744
278	0.2667067374893176	0.4260848932853014	0.596032409410279
279	0.2659229437439685	0.42487161368364385	0.5949060318710208
280	0.26514313590658034	0.4236666390614917	0.5937835915793994
281	0.2643673139771531	0.42246996941884496	0.592665088535415
282	0.2635954779556868	0.4212816047557035	0.5915505227390675
283	0.2628276278421814	0.42010154507206743	0.5904398941903569
284	0.2620637636366369	0.4189297903679367	0.589333202889283
285	0.2613038853390534	0.4177663406433115	0.5882304488358466
286	0.26054799294943076	0.41661119589819157	0.5871316320300467
287	0.2597960864677692	0.4154643561325771	0.5860367524718839
288	0.2590481658940684	0.4143258213464679	0.584945810161358
289	0.25830423122832863	0.41319559153986407	0.5838588050984689
290	0.25756428247054974	0.4120736667127657	0.5827757372832167
291	0.2568283196207318	0.4109600468651726	0.5816966067156017
292	0.2560963426788749	0.409854731997085	0.5806214133956236
293	0.2553683516449788	0.40875772210850275	0.5795501573232823
294	0.25464434651904366	0.40766901719942594	0.578482838498578
295	0.2539243273010694	0.4065886172698544	0.5774194569215105
296	0.25320829399105615	0.40551652231978824	0.57636001259208
297	0.2524962465890038	0.4044527323492274	0.5753045055102864
298	0.2517881850949124	0.4033972473581721	0.5742529356761299
299	0.2510841095087819	0.40235006734662215	0.5732053030896102
300	0.2503840198306124	0.4013111923145775	0.5721616077507274
301	0.2496879160604038	0.4002806222620383	0.5711218496594815
302	0.2489957981981561	0.3992583571890044	0.5700860288158727
303	0.24830766624386938	0.3982443970954759	0.5690541452199007
304	0.24762352019754352	0.3972387419814528	0.5680261988715656
305	0.24694336005917866	0.3962413918469351	0.5670021897708676
306	0.24626684550350122	0.39525111013277203	0.565981894043589
307	0.2455929072918168	0.39426401180016407	0.5649646083185887
308	0.24492146757791686	0.3932798139978244	0.5639502813867434
309	0.24425252636180134	0.3922985167257532	0.5629389132480527
310	0.2435860836434704	0.39132011998395044	0.5619305039025166
311	0.24292213942292387	0.3903446237724161	0.5609250533501355
312	0.24226069370016182	0.38937202809115007	0.559922561590909
313	0.24160174647518434	0.38840233294015253	0.5589230286248373
314	0.24094529774799125	0.38743553831942346	0.5579264544519206
315	0.24029134751858275	0.38647164422896274	0.5569328390721584
316	0.23963989578695866	0.3855106506687704	0.5559421824855509
317	0.23899094255311906	0.3845525576388465	0.5549544846920984
318	0.2383444878170639	0.3835973651391909	0.5539697456918004
319	0.2377005315787933	0.38264507316980384	0.5529879654846571
320	0.2370590738383072	0.38169568173068524	0.5520091440706689
321	0.23642011459560555	0.3807491908218349	0.5510332814498352
322	0.23578365385068836	0.37980560044325307	0.5500603776221564
323	0.23514969160355562	0.3788649105949396	0.5490904325876321
324	0.23451822785420745	0.37792712127689454	0.5481234463462628
325	0.23388926260264373	0.37699223248911795	0.5471594188980482
326	0.2332627958488645	0.3760602442316098	0.5461983502429884
327	0.23263882759286972	0.3751311565043699	0.5452402403810831
328	0.23201735783465946	0.3742049693073985	0.5442850893123328
329	0.2313983865742337	0.3732816826406955	0.5433328970367373
330	0.23078191381159235	0.3723612965042609	0.5423836635542962
331	0.23016793954673556	0.37144381089809475	0.5414373888650104
332	0.2295564637796632	0.37052922582219694	0.5404940729688789
333	0.2289474865103754	0.36961754127656765	0.5395537158659023
334	0.22834100773887203	0.3687087572612067	0.5386163175560804
335	0.22773702746515312	0.3678028737761142	0.5376818780394135
336	0.22713554568921873	0.3668998908212901	0.5367503973159011
337	0.22653656241106881	0.36599980839673435	0.5358218753855435
338	0.2259400776307034	0.36510262650244707	0.5348963122483406
339	0.22534609134812245	0.36420834513842815	0.5339737079042925
340	0.224754603563326	0.3633169643046777	0.5330540623533992
341	0.224165614276314	0.36242848400119554	0.5321373755956607
342	0.22357912348708653	0.36154290422798196	0.5312236476310769
343	0.22299477436747064	0.36066021793841413	0.5303124880503295
344	0.2224115113722985	0.35978040428764596	0.5294027419707581
345	0.2218292651277076	0.3589034619056864	0.5284943334897174
346	0.2212480356336979	0.3580293907925354	0.5275872626072071
347	0.22066782289026945	0.35715819094819284	0.5266815293232272
348	0.2200886268974222	0.3562898623726589	0.525777133637778
349	0.2195104476551562	0.3554244050659334	0.5248740755508591
350	0.21893328516347138	0.3545618190280166	0.5239723550624709
351	0.21835713942236784	0.35370210425890836	0.5230719721726129
352	0.21778201043184547	0.3528452607586086	0.5221729268812856
353	0.21720789819190428	0.3519912885271174	0.5212752191884886
354	0.21663480270254432	0.35114018756443466	0.520378849094222
355	0.21606272396376558	0.35029195787056056	0.5194838165984862
356	0.21549166197556813	0.34944659944549505	0.5185901217012807
357	0.2149216167379518	0.348604112289238	0.5176977644026057
358	0.21435258825091674	0.3477644964017895	0.5168067447024612
359	0.21378457651446292	0.3469277517831496	0.5159170626008472
360	0.21321758152859027	0.34609387843331824	0.5150287180977636
361	0.21265160329329885	0.3452628763522954	0.5141417111932105
362	0.21208664180858872	0.34443474554008113	0.513256041887188
363	0.21152269707445975	0.3436094859966755	0.512371710179696
364	0.210959769090912	0.34278709772207827	0.5114887160707343
365	0.21039785785794543	0.34196758071628963	0.5106070595603032
366	0.2098369633755601	0.34115093497930954	0.5097267406484024
367	0.209277085643756	0.340337160511138	0.5088477593350321
368	0.2087182246625331	0.339526257311775	0.5079701156201925
369	0.20816038043189145	0.33871822538122054	0.5070938095038833
370	0.20760355295183097	0.3379130647194747	0.5062188409861045
371	0.20704774222235175	0.3371107753265373	0.5053452100668562
372	0.20649294824345377	0.33631135720240857	0.5044729167461385
373	0.20593866580145634	0.33551423974389105	0.503601704649079
374	0.20538166060532456	0.3347157700475173	0.502729932507868
375	0.20482135829389636	0.33391529941288983	0.5018573088581705
376	0.20425775886717162	0.33311282784000845	0.5009838336999863
377	0.20369086232515046	0.3323083553288732	0.5001095070333158
378	0.20312066866783274	0.3315018818794842	0.4992343288581585
379	0.2025471778952186	0.3306934074918414	0.4983582991745147
380	0.201970390007308	0.3298829321659448	0.4974814179823843
381	0.20139030500410085	0.3290704559017943	0.4966036852817673
382	0.2008069228855973	0.32825597869939	0.4957251010726637
383	0.20022024365179722	0.3274395005587319	0.49484566535507357
384	0.19963026730270064	0.3266210214798199	0.4939653781289968
385	0.19903699383830764	0.32580054146265414	0.4930842393944336
386	0.1984404232586181	0.32497806050723455	0.4922022491513836
387	0.19784055556363214	0.32415357861356114	0.4913194073998472
388	0.19723739075334965	0.3233270957816339	0.4904357141398241
389	0.19663092882777072	0.3224986120114528	0.48955116937131443
390	0.1960211697868953	0.32166812730301797	0.48866577309431825
391	0.19540811363072338	0.3208356416563292	0.4877795253088355
392	0.194791760359255	0.3200011550713867	0.48689242601486604
393	0.19417210997249013	0.31916466754819023	0.4860044752124101
394	0.19355057041469648	0.3183271935416859	0.48511249349862484
395	0.19293219254410982	0.31749237230680416	0.4842050750860791
396	0.19231742834962653	0.316660529511529	0.48328119929887314
397	0.19170627783124658	0.31583166515586053	0.48234086613700694
398	0.19109874098897003	0.3150057792397988	0.48138407560048063
399	0.19049481782279687	0.3141828717633437	0.48041082768929416
400	0.18989450833272709	0.31336294272649523	0.4794211224034475
401	0.18929781251876066	0.31254599212925355	0.4784149597429408
402	0.18870473038089758	0.3117320199716185	0.4773923397077737
403	0.18811526191913785	0.31092102625358997	0.4763532622979465
404	0.18752940713348157	0.3101130109751683	0.47529772751345917
405	0.18694716602392858	0.3093079741363532	0.4742257353543116
406	0.18636853859047903	0.3085059157371448	0.47313728582050396
# Eof

==> anc/rawNpart/2760/Xi0_10/rawChib2PNpart2760Xi10.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9923947118332452	0.9923783011398872	0.9923780067693275
1	0.9923656383359329	0.9923777772482489	0.9923779949927607
2	0.9923975570880014	0.9923783524101266	0.9923780079218316
3	0.9924904680894503	0.99238002662552	0.9923780455565403
4	0.9926004947525846	0.992382009257612	0.9923780901241518
5	0.9924823699084566	0.9923798806998594	0.9923780422762755
6	0.9920980745864609	0.9923729558671295	0.9923778866128741
7	0.9914476087865973	0.9923612347594214	0.992377623133947
8	0.9903195394959042	0.9923554762299001	0.99237749368789
9	0.9882942762875342	0.9923770313047275	0.9923779782246869
10	0.9853603799447193	0.9924264820730108	0.9923790898291261
11	0.9815178504674591	0.9925038285347489	0.9923808285012077
12	0.9767768832838604	0.9925978314961653	0.9923829415949542
13	0.9712485515919135	0.9925860465456409	0.9923826766809039
14	0.9649632818993008	0.9924349322357501	0.9923792797804402
15	0.9579210742060226	0.9921444885664925	0.9923727508935631
16	0.9501219285120789	0.9917147155378687	0.9923630900202729
17	0.9415658448174694	0.9911456131498781	0.9923502971605693
18	0.9322332664566222	0.990432600370666	0.9923347778998707
19	0.9215171052308503	0.9894334704233653	0.9923291226319667
20	0.9091297973228087	0.9880808632049527	0.9923392951389056
21	0.8950713427324977	0.986374778715428	0.9923652954206866
22	0.879341741459917	0.9843152169547916	0.9924071234773102
23	0.8619409935050663	0.9819021779230431	0.992464779308776
24	0.8428690988679461	0.9791356616201827	0.9925382629150845
25	0.8221260575485563	0.9760156680462101	0.9926275742962349
26	0.7997636235960808	0.9725434809397202	0.9927304656014276
27	0.777588562018651	0.9687639163877395	0.9927684630062339
28	0.7564952846146067	0.9646991599189956	0.9927027192260794
29	0.7364837913839478	0.9603492115334882	0.9925332342609637
30	0.7175540823266746	0.9557140712312178	0.9922600081108873
31	0.699706157442787	0.9507937390121839	0.9918830407758499
32	0.6829400167322848	0.9455882148763868	0.9914023322558514
33	0.6672556601951682	0.9400974988238266	0.9908178825508922
34	0.6526530878314373	0.9343215908545031	0.9901296916609719
35	0.639132299641092	0.9282604909684162	0.9893377595860906
36	0.6266534912778362	0.9219049396424158	0.9884424111882361
37	0.6146632164084151	0.9151261909074828	0.9874481634031891
38	0.6029840154455451	0.9078829630617535	0.9863564645620901
39	0.5916158883892264	0.9001752561052281	0.9851673146649395
40	0.5805588352394591	0.8920030700379064	0.983880713711737
41	0.5698128559962429	0.8833664048597888	0.9824966617024828
42	0.559377950659578	0.8742652605708748	0.9810151586371769
43	0.5492541192294642	0.8646996371711648	0.9794362045158191
44	0.5394413617059017	0.8546695346606585	0.9777597993384095
45	0.5299396780888905	0.8441749530393561	0.9759859431049482
46	0.5207490683784306	0.8332158923072577	0.9741146358154353
47	0.5118695325745217	0.8217923524643631	0.9721458774698706
48	0.5032885801598748	0.8100486857178746	0.9700361093310887
49	0.4949597421135964	0.798521931933871	0.9676232779131946
50	0.4868786355945928	0.7872627433608594	0.9648920987392665
51	0.4790452606028641	0.7762711199988395	0.9618425718093045
52	0.47145961713841	0.7655470618478113	0.9584746971233088
53	0.46412170520123075	0.7550905689077753	0.9547884746812793
54	0.45703152479132625	0.7449016411787308	0.9507839044832159
55	0.4501890759086966	0.7349802786606783	0.9464609865291189
56	0.4435943585533416	0.7253264813536174	0.9418197208189878
57	0.4372473727252615	0.7159402492575484	0.936860107352823
58	0.43114811842445605	0.7068215823724714	0.9315821461306244
59	0.42529659565092537	0.697970480698386	0.9259858371523917
60	0.4196928044046696	0.6893869442352925	0.9200711804181256
61	0.41433211579726487	0.6810669971554127	0.9138452234440401
62	0.40910665893182546	0.6729179873857157	0.9074722004534121
63	0.4039711219199524	0.6649009958060837	0.901021099125136
64	0.3989255047616458	0.6570160224165166	0.8944919194592117
65	0.39396980745690546	0.6492630672170143	0.8878846614556392
66	0.38910403000573157	0.6416421302075771	0.8811993251144186
67	0.38432817240812395	0.6341532113882047	0.8744359104355497
68	0.37964223466408287	0.6267963107588972	0.8675944174190326
69	0.37504621677360805	0.6195714283196547	0.8606748460648675
70	0.3705401187366996	0.6124785640704771	0.8536771963730541
71	0.36612394055335773	0.6055177180113644	0.8466014683435926
72	0.361797682223582	0.5986888901423166	0.8394476619764828
73	0.3575613437473727	0.5919920804633338	0.8322157772717248
74	0.35341492512472983	0.585427288974416	0.8249058142293189
75	0.3493584263556533	0.578994515675563	0.8175177728492645
76	0.34539103414445643	0.5726925215402615	0.8100585230501021
77	0.34149910408283507	0.5665005198067892	0.8026433193144322
78	0.3376777659180063	0.5604110908214779	0.7953133007266412
79	0.33392701964997035	0.5544242345843277	0.788068467286729
80	0.33024686527872693	0.5485399510953386	0.7809088189946956
81	0.3266373028042763	0.5427582403545107	0.7738343558505408
82	0.32309833222661816	0.5370791023618434	0.7668450778542648
83	0.3196299535457527	0.5315025371173375	0.7599409850058677
84	0.31623216676168	0.5260285446209926	0.7531220773053496
85	0.3129049718743998	0.5206571248728086	0.7463883547527099
86	0.3096483688839124	0.5153882778727856	0.7397398173479491
87	0.3064623577902176	0.5102220036209238	0.7331764650910674
88	0.30334693859331546	0.505158302117223	0.7266982979820643
89	0.300302111293206	0.5001971733616833	0.72030531602094
90	0.2973278758898891	0.49533861735430473	0.7139975192076945
91	0.294424232383365	0.49058263409508707	0.7077749075423277
92	0.2915911807736335	0.4859292235840305	0.7016374810248398
93	0.2888287210606946	0.48137838582113496	0.6955852396552308
94	0.28613685324454846	0.4769301208064004	0.6896181834335003
95	0.28351557732519495	0.472584428539827	0.6837363123596489
96	0.280964893302634	0.4683413090214145	0.6779396264336761
97	0.27848480117686586	0.46420076225116325	0.6722281256555823
98	0.2760753009478903	0.46016278822907297	0.6666018100253671
99	0.2737363926157073	0.45622738695514364	0.6610606795430307
100	0.2714680761803171	0.45239455842937537	0.6556047342085731
101	0.26927035164171953	0.44866430265176827	0.6502339740219945
102	0.26712756621923206	0.4450168224136641	0.6449421872532898
103	0.26500951725055977	0.44141391821430914	0.6397173881225898
104	0.2629154453722579	0.4378546296315988	0.6345592752801991
105	0.26084535058432645	0.4343389566655333	0.6294678487261175
106	0.25879923288676554	0.4308668993161125	0.6244431084603451
107	0.2567770922795749	0.42743845758333643	0.6194850544828819
108	0.2547789287627548	0.4240536314672051	0.6145936867937278
109	0.2528047423363051	0.42071242096771855	0.6097690053928829
110	0.2508545330002258	0.4174148260848767	0.6050110102803472
111	0.24892830075451702	0.4141608468186796	0.6003197014561207
112	0.2470260455991786	0.41095048316912725	0.5956950789202033
113	0.24514776753421058	0.4077837351362197	0.5911371426725951
114	0.24329346655961304	0.4046606027199568	0.5866458927132963
115	0.24146314267538596	0.4015810859203387	0.5822213290423065
116	0.23965679588152924	0.3985451847373652	0.5778634516596257
117	0.237874426178043	0.39555289917103664	0.5735722605652543
118	0.23611603356492716	0.39260422922135274	0.5693477557591919
119	0.23438161804218174	0.3896991748883135	0.5651899372414388
120	0.23267117960980682	0.38683773617191913	0.5610988050119949
121	0.23098471826780223	0.3840199130721695	0.5570743590708602
122	0.2293222340161682	0.3812457055890647	0.5531165994180347
123	0.22768372685490448	0.3785151137226043	0.5492255260535182
124	0.22606919678401122	0.37582813747278887	0.545401138977311
125	0.2244786438034884	0.3731847768396182	0.541643438189413
126	0.22291206791333604	0.37058503182309227	0.5379524236898241
127	0.2213694691135541	0.36802890242321107	0.5343280954785444
128	0.21985084740414257	0.3655163886399745	0.5307704535555738
129	0.21835620278510146	0.3630474904733828	0.5272794979209124
130	0.21688553525643078	0.3606222079234358	0.5238552285745603
131	0.21543884481813058	0.3582405409901336	0.5204976455165173
132	0.21401613147020077	0.35590248967347604	0.5172067487467835
133	0.2126173952126414	0.3536080539734633	0.5139825382653589
134	0.2112426360454525	0.35135723389009527	0.5108250140722435
135	0.20989185396863397	0.3491500294233719	0.5077341761674372
136	0.20856504898218586	0.34698644057329336	0.50471002455094
137	0.20726222108610826	0.3448664673398596	0.5017525592227522
138	0.20598337028040103	0.34279010972307056	0.4988617801828734
139	0.204726539450846	0.340753471764153	0.49603111470486383
140	0.20348192794667866	0.33873704365066276	0.49322764851330203
141	0.202248188197744	0.33673814282185877	0.4904468559602191
142	0.2010253202040421	0.33475676927774095	0.4876887370456148
143	0.1998133239655729	0.33279292301830943	0.4849532917694892
144	0.19861219948233638	0.3308466040435642	0.4822405201318423
145	0.19742194675433258	0.32891781235350503	0.47955042213267407
146	0.19624256578156157	0.3270065479481323	0.4768829977719848
147	0.1950740565640232	0.3251128108274457	0.474238247049774
148	0.19391641910171764	0.32323660099144536	0.47161616996604216
149	0.19276965339464472	0.3213779184401312	0.46901676652078894
150	0.19163375944280453	0.3195367631735033	0.4664400367140144
151	0.1905087372461971	0.31771313519156175	0.4638859805457187
152	0.1893945868048224	0.3159070344943063	0.4613545980159017
153	0.18829130811868036	0.3141184610817372	0.45884588912456337
154	0.18719890118777108	0.3123474149538542	0.45635985387170375
155	0.18611736601209453	0.3105938961106576	0.453896492257323
156	0.18504670259165068	0.30885790455214707	0.45145580428142085
157	0.18398691092643954	0.3071394402783229	0.4490377899439975
158	0.18293799101646113	0.30543850328918487	0.4466424492450528
159	0.18189994286171546	0.3037550935847332	0.44426978218458696
160	0.18087276646220246	0.3020892111649677	0.4419197887625997
161	0.17985646181792223	0.3004408560298884	0.43959246897909127
162	0.1788510289288747	0.29881002817949537	0.4372878228340615
163	0.1778564677950599	0.2971967276137886	0.4350058503275105
164	0.1768727784164778	0.29560095433276806	0.43274655145943824
165	0.17589996079312847	0.2940227083364338	0.43050992622984474
166	0.17493801492501182	0.29246198962478576	0.42829597463873
167	0.17398694081212793	0.29091879819782385	0.42610469668609385
168	0.17304673845447674	0.2893931340555483	0.4239360923719366
169	0.17211740785205826	0.28788499719795896	0.4217901616962579
170	0.17119894900487248	0.2863943876250558	0.4196669046590581
171	0.17029136191291946	0.2849213053368389	0.4175663212603369
172	0.16939464657619913	0.2834657503333083	0.41548841150009447
173	0.16850880299471152	0.28202772261446385	0.4134331753783307
174	0.16763383116845668	0.28060722218030576	0.4114006128950458
175	0.1667697310974345	0.27920424903083374	0.4093907240502396
176	0.1659165027816451	0.2778188031660481	0.40740350884391213
177	0.1650741462210884	0.2764508845859487	0.4054389672760633
178	0.1642426614157644	0.2751004932905355	0.4034970993466933
179	0.16342204836567314	0.27376762927980847	0.40157790505580193
180	0.16261026019299393	0.2724494970475043	0.39967764491135666
181	0.16180455159596246	0.2711423472207002	0.39779130345323993
182	0.16100490828337385	0.26984616028130254	0.3959188545724938
183	0.16021133025522816	0.2685609362293114	0.3940602982691184
184	0.1594238175115253	0.2672866750647266	0.39221563454311353
185	0.15864237005226534	0.26602337678754845	0.39038486339447936
186	0.1578669878774482	0.2647710413977767	0.3885679848232159
187	0.15709767098707392	0.26352966889541135	0.3867649988293229
188	0.1563344193811426	0.26229925928045256	0.3849759054128008
189	0.1555772330596541	0.2610798125529003	0.3832007045736492
190	0.15482611202260846	0.2598713287127545	0.3814393963118683
191	0.15408105627000568	0.2586738077600151	0.379691980627458
192	0.1533420658018458	0.25748724969468223	0.37795845752041846
193	0.15260914061812875	0.2563116545167558	0.37623882699074945
194	0.15188228071885462	0.25514702222623586	0.3745330890384511
195	0.15116148610402336	0.25399335282312246	0.3728412436635235
196	0.15044675677363495	0.2528506463074155	0.37116329086596644
197	0.1497380927276894	0.251718902679115	0.3694992306457801
198	0.14903549396618676	0.250598121938221	0.3678490630029644
199	0.14833896048912695	0.24948830408473352	0.3662127879375194
200	0.14764849229651003	0.2483894491186525	0.36459040544944493
201	0.14696408938833597	0.2473015570399779	0.36298191553874115
202	0.1462857517646048	0.24622462784870983	0.36138731820540804
203	0.1456134794253165	0.24515866154484822	0.3598066134494456
204	0.14494727237047103	0.24410365812839308	0.35823980127085375
205	0.14428713060006845	0.2430596175993444	0.3566868816696326
206	0.1436330541141088	0.24202653995770226	0.35514785464578214
207	0.14298504291259195	0.2410044252034666	0.3536227201993022
208	0.14234309699551798	0.23999327333663734	0.35211147833019296
209	0.1417072163628869	0.2389930843572147	0.35061412903845457
210	0.14107740101469868	0.23800385826519843	0.34913067232408657
211	0.14045365095095333	0.23702559506058862	0.3476611081870893
212	0.13983596617165084	0.23605829474338536	0.3462054366274626
213	0.13922434667679126	0.23510195731358857	0.3447636576452067
214	0.13861879246637449	0.23415658277119816	0.3433357712403214
215	0.13801930354040065	0.23322217111621432	0.34192177741280677
216	0.13742587989886965	0.23229872234863697	0.3405216761626627
217	0.13683852154178153	0.2313862364684661	0.3391354674898893
218	0.1362572284691363	0.2304847134757017	0.3377631513944867
219	0.1356820006809339	0.22959415337034378	0.33640472787645465
220	0.1351128381771744	0.22871455615239228	0.33506019693579325
221	0.13454974095785774	0.22784592182184732	0.3337295585725024
222	0.13399252637753026	0.2269875868855319	0.3324125118958921
223	0.133439661077191	0.2261339811350763	0.33110653084555985
224	0.13289079939663867	0.22528384889627454	0.3298110459798118
225	0.13234594133587343	0.2244371901691267	0.3285260572986481
226	0.1318050868948951	0.22359400495363274	0.3272515648020686
227	0.13126823607370378	0.22275429324979268	0.32598756849007327
228	0.13073538887229946	0.22191805505760653	0.3247340683626623
229	0.13020654529068212	0.2210852903770743	0.3234910644198355
230	0.12968170532885173	0.22025599920819589	0.3222585566615928
231	0.12916086898680837	0.21943018155097146	0.3210365450879345
232	0.12864403626455198	0.21860783740540088	0.3198250296988604
233	0.1281312071620826	0.2177889667714842	0.31862401049437056
234	0.12762238167940015	0.2169735696492214	0.31743348747446487
235	0.12711755981650477	0.21616164603861254	0.31625346063914356
236	0.12661674157339634	0.21535319593965754	0.31508392998840634
237	0.12611992695007487	0.21454821935235643	0.31392489552225344
238	0.1256271159465404	0.21374671627670924	0.3127763572406847
239	0.12513830856279295	0.21294868671271594	0.3116383151437002
240	0.12465350479883247	0.21215413066037653	0.31051076923130005
241	0.12417270465465897	0.21136304811969106	0.30939371950348404
242	0.12369590813027247	0.21057543909065943	0.30828716596025235
243	0.12322311522567293	0.20979130357328168	0.3071911086016048
244	0.1227543259408604	0.20901064156755783	0.3061055474275415
245	0.12228954027583487	0.20823345307348795	0.3050304824380625
246	0.1218287582305963	0.20745973809107188	0.30396591363316766
247	0.12137197980514475	0.20668949662030978	0.3029118410128572
248	0.12091920499948018	0.20592272866120154	0.3018682645771308
249	0.12047043381360256	0.20515943421374716	0.30083518432598866
250	0.12002566624751197	0.20439961327794676	0.29981260025943085
251	0.11958490230120836	0.2036432658538002	0.2988005123774572
252	0.1191481419746917	0.20289039194130748	0.2977989206800678
253	0.11871538526796208	0.20214099154046875	0.2968078251672627
254	0.11828663218101942	0.20139506465128387	0.29582722583904175
255	0.11786188271386376	0.20065261127375292	0.2948571226954051
256	0.11744113686649507	0.19991363140787582	0.29389751573635264
257	0.11702439463891337	0.19917812505365265	0.2929484049618844
258	0.11661165603111867	0.19844609221108336	0.2920097903720005
259	0.11620292104311096	0.19771753288016797	0.2910816719667007
260	0.11579818967489021	0.19699244706090646	0.2901640497459852
261	0.11539746192645649	0.1962708347532989	0.289256923709854
262	0.11500073779780975	0.1955526959573452	0.2883602938583069
263	0.11460801728894995	0.19483803067304534	0.2874741601913441
264	0.11421930039987718	0.19412683890039945	0.2865985227089656
265	0.11383382549339499	0.19341957407658347	0.2857316533800313
266	0.11344934832711369	0.1927175723009059	0.28486846038293273
267	0.1130657224077972	0.19202092078743613	0.28400861134830147
268	0.11268294773544553	0.19132961953617417	0.2831521062761376
269	0.1123010243100587	0.19064366854712003	0.2822989451664412
270	0.11191995213163668	0.18996306782027372	0.2814491280192122
271	0.11153973120017949	0.18928781735563516	0.2806026548344505
272	0.11116036151568709	0.18861791715320445	0.2797595256121563
273	0.11078184307815954	0.18795336721298156	0.2789197403523295
274	0.1104041758875968	0.18729416753496644	0.2780832990549701
275	0.11002735994399888	0.18664031811915918	0.277250201720078
276	0.10965139524736577	0.18599181896555964	0.2764204483476534
277	0.10927628179769747	0.18534867007416794	0.27559403893769613
278	0.108902019594994	0.18471087144498405	0.27477097349020624
279	0.10852860863925536	0.18407842307800795	0.27395125200518383
280	0.10815604893048152	0.18345132497323968	0.2731348744826288
281	0.10778434046867251	0.1828295771306792	0.2723218409225412
282	0.10741348325382834	0.18221317955032656	0.2715121513249209
283	0.10704347728594896	0.18160213223218172	0.27070580568976804
284	0.10667432256503437	0.1809964351762446	0.26990280401708255
285	0.10630601909108467	0.1803960883825154	0.26910314630686455
286	0.10593856686409972	0.17980109185099394	0.26830683255911386
287	0.10557196588407965	0.1792114455816803	0.26751386277383066
288	0.10520621615102436	0.17862714957457448	0.26672423695101477
289	0.10484131766493388	0.1780482038296764	0.2659379550906663
290	0.10447727042580825	0.1774746083469862	0.2651550171927852
291	0.10411407443364742	0.17690636312650376	0.26437542325737157
292	0.10375172968845144	0.17634346816822918	0.2635991732844254
293	0.10339023619022022	0.17578592347216238	0.2628262672739465
294	0.10302959393895388	0.17523372903830337	0.26205670522593505
295	0.10266980293465232	0.17468688486665218	0.26129048714039094
296	0.1023108631773156	0.1741453909572088	0.2605276130173143
297	0.10195277466694366	0.17360924730997318	0.259768082856705
298	0.1015955374035366	0.17307845392494542	0.25901189665856317
299	0.10123915138709431	0.17255301080212543	0.25825905442288866
300	0.10088361661761687	0.1720329179415133	0.25750955614968163
301	0.10052893309510424	0.17151817534310893	0.256763401838942
302	0.10017510081955641	0.17100878300691236	0.2560205914906697
303	0.09982211979097341	0.17050474093292362	0.2552811251048648
304	0.09946999000935523	0.17000604912114264	0.2545450026815273
305	0.09911871147470189	0.1695127075715695	0.25381222422065725
306	0.09876846975487001	0.16902378288085793	0.25308270657283227
307	0.09841984786954187	0.16853634246934618	0.252356188498037
308	0.09807288826562101	0.16805017282978937	0.25163265097662224
309	0.09772759094310744	0.16756527396218746	0.25091209400858805
310	0.09738395590200116	0.1670816458665405	0.25019451759393446
311	0.09704198314230217	0.16659928854284847	0.24947992173266137
312	0.09670167266401046	0.16611820199111138	0.2487683064247689
313	0.09636302446712607	0.1656383862113292	0.24805967167025705
314	0.09602603855164894	0.16515984120350197	0.24735401746912575
315	0.09569071491757909	0.16468256696762967	0.24665134382137502
316	0.09535705356491656	0.16420656350371227	0.24595165072700484
317	0.09502505449366129	0.16373183081174983	0.24525493818601526
318	0.09469471770381331	0.16325836889174228	0.24456120619840618
319	0.09436604319537262	0.1627861777436897	0.24387045476417776
320	0.09403903096833925	0.16231525736759206	0.24318268388332995
321	0.09371368102271314	0.1618456077634493	0.24249789355586263
322	0.09338999335849434	0.1613772289312615	0.2418160837817759
323	0.09306796797568279	0.1609101208710286	0.2411372545610697
324	0.09274760487427855	0.16044428358275065	0.24046140589374418
325	0.0924289040542816	0.15997971706642763	0.23978853777979917
326	0.09211186551569193	0.1595164213220595	0.23911865021923473
327	0.09179648925850956	0.15905439634964635	0.23845174321205084
328	0.09148277528273446	0.15859364214918814	0.2377878167582476
329	0.09117072358836667	0.15813415872068481	0.2371268708578249
330	0.09086033417540615	0.15767594606413643	0.23646890551078276
331	0.09055160704385294	0.15721900417954301	0.2358139207171212
332	0.090244542193707	0.15676333306690446	0.2351619164768402
333	0.08993913962496836	0.15630893272622087	0.23451289278993978
334	0.089635399337637	0.15585580315749223	0.23386684965641996
335	0.08933332133171294	0.15540394436071847	0.2332237870762807
336	0.08903290560719616	0.15495335633589968	0.23258370504952197
337	0.08873415216408667	0.1545040390830358	0.23194660357614388
338	0.08843706100238446	0.15405599260212685	0.23131248265614635
339	0.08814163212208953	0.15360921689317283	0.23068134228952936
340	0.08784786552320192	0.15316371195617376	0.23005318247629294
341	0.08755576120572157	0.1527194777911296	0.2294280032164371
342	0.08726531916964854	0.15227651439804038	0.2288058045099619
343	0.08697575818426422	0.15183415995699176	0.22818532741216394
344	0.08668476726525606	0.15139045671670315	0.22756284779726257
345	0.0863921945272164	0.15094527600739102	0.2269381209035953
346	0.08609803997014523	0.15049861782905533	0.22631114673116207
347	0.08580230359404255	0.15005048218169595	0.22568192527996286
348	0.08550498539890834	0.14960086906531309	0.2250504565499978
349	0.08520608538474261	0.14914977847990663	0.2244167405412667
350	0.08490560355154539	0.1486972104254766	0.22378077725376974
351	0.08460353989931667	0.148243164902023	0.22314256668750682
352	0.0842998944280564	0.1477876419095458	0.22250210884247795
353	0.08399466713776463	0.14733064144804506	0.2218594037186831
354	0.08368785802844131	0.14687216351752064	0.22121445131612227
355	0.08337946710008651	0.14641220811797273	0.22056725163479554
356	0.0830694943527002	0.14595077524940125	0.2199178046747029
357	0.08275793978628235	0.14548786491180618	0.2192661104358443
358	0.08244480340083299	0.1450234771051875	0.2186121689182197
359	0.08213008519635213	0.1445576118295453	0.2179559801218292
360	0.08181378517283976	0.1440902690848795	0.21729754404667279
361	0.08149590333029585	0.1436214488711901	0.21663686069275037
362	0.08117643966872044	0.14315115118847715	0.21597393006006207
363	0.08085539418811354	0.14267937603674063	0.21530875214860787
364	0.08053276688847509	0.14220612341598052	0.2146413269583876
365	0.08020855776980514	0.14173139332619683	0.21397165448940147
366	0.07988276683210366	0.14125518576738955	0.21329973474164932
367	0.07955539407537067	0.1407775007395587	0.21262556771513125
368	0.07922643949960617	0.14029833824270427	0.21194915340984727
369	0.07889590310481016	0.13981769827682627	0.21127049182579732
370	0.07856378489098263	0.1393355808419247	0.21058958296298141
371	0.07823008485812359	0.13885198593799958	0.20990642682139962
372	0.07789480300623304	0.13836691356505085	0.2092210234010519
373	0.0775580801653923	0.13788063542691248	0.20853376299189672
374	0.0772208179055447	0.13739489092476811	0.20784714416307845
375	0.07688317633187401	0.1369099889499558	0.20716161062268096
376	0.07654515544438023	0.1364259295024756	0.20647716237070424
377	0.07620675524306336	0.13594271258232746	0.20579379940714831
378	0.07586797572792342	0.1354603381895113	0.20511152173201308
379	0.07552881689896036	0.1349788063240273	0.20443032934529873
380	0.07518927875617423	0.13449811698587538	0.20375022224700506
381	0.074849361299565	0.1340182701750555	0.20307120043713217
382	0.07450906452913268	0.13353926589156767	0.20239326391568005
383	0.07416838844487729	0.13306110413541195	0.20171641268264873
384	0.07382733304679878	0.13258378490658823	0.20104064673803812
385	0.0734858983348972	0.13210730820509664	0.2003659660818483
386	0.07314408430917252	0.13163167403093712	0.19969237071407925
387	0.07280189096962478	0.13115688238410966	0.19901986063473098
388	0.0724593183162539	0.13068293326461422	0.1983484358438034
389	0.07211636634905996	0.1302098266724509	0.19767809634129668
390	0.07177303506804293	0.12973756260761965	0.1970088421272107
391	0.07142932447320281	0.12926614107012047	0.19634067320154547
392	0.0710852345645396	0.12879556205995332	0.19567358956430103
393	0.07074076534205329	0.12832582557711825	0.19500759121547728
394	0.07039495647460614	0.12785625135952697	0.19434675266899334
395	0.07004436287097737	0.1273843990354617	0.19370569083310044
396	0.06968867623841626	0.12691005022205207	0.1930857137390125
397	0.0693278965769228	0.12643320491929805	0.19248682138672946
398	0.06896202388649701	0.12595386312719972	0.1919090137762514
399	0.0685910581671389	0.12547202484575698	0.19135229090757833
400	0.06821499941884841	0.12498769007496985	0.1908166527807102
401	0.06783384764162562	0.12450085881483836	0.19030209939564705
402	0.06744760283547048	0.1240115310653625	0.18980863075238882
403	0.067056265000383	0.12351970682654226	0.18933624685093553
404	0.06665983413636317	0.12302538609837765	0.18888494769128727
405	0.06625831024341101	0.12252856888086867	0.1884547332734439
406	0.06585169332152653	0.12202925517401533	0.18804560359740555
# Eof

==> anc/rawNpart/2760/Xi0_10/rawChib3PNpart2760Xi10.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9936714429824446	0.9925976624267723	0.9927138316059979
1	0.9919988251698955	0.9927930955719826	0.9927071657791529
2	0.9938351323981227	0.9925785365170132	0.9927144839518551
3	0.9991803646671268	0.9919539852618638	0.9927357861241047
4	1.005510272439768	0.991214381883484	0.9927610124901282
5	0.9987144708796034	0.9920084215398628	0.9927339294134487
6	0.9766057030919386	0.9945916691849945	0.9926458200936028
7	0.9391839690767732	0.9989641248188785	0.9924966845305894
8	0.8926406559547209	1.0011122933603658	0.9924234148735118
9	0.8492626186890222	0.9930713632095484	0.992697674636355
10	0.8093848315506188	0.9746241911701539	0.9933268701316226
11	0.7730072945395103	0.9457707772421816	0.9943110013593139
12	0.7400417992955372	0.9073812341162498	0.9955070644725582
13	0.7095273675694133	0.8689349282446397	0.9953571165943068
14	0.6812007566291937	0.8330285618147899	0.993434387254497
15	0.6550619664748787	0.7996621348267006	0.9897388764531286
16	0.6311109971064683	0.7688356472803719	0.9842705841902017
17	0.6093478485239624	0.7405490991758037	0.9770295104657165
18	0.5897428107211861	0.714775896842562	0.9680011923034234
19	0.5713736102121397	0.6906905057118562	0.9567366624616117
20	0.553803387105882	0.6679018889088708	0.943023255409691
21	0.5370321414024128	0.6464100464336059	0.9268609711476612
22	0.5210598731017324	0.6262149782860613	0.9082498096755226
23	0.5058865822038404	0.6073166844662371	0.8871897709932746
24	0.4915122687087372	0.5897151649741335	0.8636808551009179
25	0.47793693261642245	0.57341041980975	0.8377230619984517
26	0.4651558709236838	0.5583892377983852	0.8093952409071558
27	0.45300489895760326	0.5441904088792985	0.7814500656017602
28	0.4414027395692968	0.5305856179600552	0.755250205765384
29	0.43034939275876444	0.5175748650406553	0.7307956613980269
30	0.4198448585260061	0.5051581501210991	0.7080864324996893
31	0.40988913687102174	0.49333547320138615	0.6871225190703709
32	0.40048222779381143	0.4821068342815167	0.6679039211100721
33	0.39162413129437523	0.4714722333614908	0.6504306386187925
34	0.38331484737271304	0.4614316704413083	0.6347026715965323
35	0.37555437602882485	0.45198514552096924	0.6207200200432912
36	0.3683238718688033	0.44311344006891706	0.608406423756013
37	0.3613613053625244	0.43454933638632515	0.5967015480305116
38	0.35458265815178835	0.4262071525566295	0.5852654022521947
39	0.34798793023659497	0.41808688857983	0.5740979864210626
40	0.34157712161694437	0.41018854445592673	0.5631993005371152
41	0.33535023229283656	0.4025121201849197	0.5525693446003525
42	0.3293072622642714	0.39505761576680887	0.5422081186107743
43	0.3234482115312491	0.3878250312015943	0.532115622568381
44	0.31777308009376953	0.3808143664892758	0.5222918564731722
45	0.31228186795183266	0.37402562162985364	0.5127368203251482
46	0.30697457510543863	0.3674587966233277	0.503450514124309
47	0.3018512015545873	0.36111389146969797	0.49443293787065434
48	0.2968978706002768	0.35497916099195803	0.485682106568039
49	0.29206295614881483	0.3490109090914552	0.4771906353479885
50	0.287341588956981	0.3432050144621424	0.4689578276882953
51	0.2827337690247751	0.3375614771040194	0.4609836835889593
52	0.2782394963521973	0.33208029701708625	0.45326820304998067
53	0.2738587709392476	0.32676147420134316	0.44581138607135923
54	0.2695915927859259	0.3216050086567899	0.4386132326530951
55	0.26543796189223223	0.3166109003834266	0.4316737427951882
56	0.2613978782581666	0.3117791493812532	0.4249929164976386
57	0.25747134188372905	0.3071097556502696	0.41857075376044617
58	0.25365835276891957	0.302602719190476	0.4124072545836111
59	0.24995891091373804	0.2982580400018722	0.4065024189671332
60	0.24637301631818462	0.2940757180844584	0.4008562469110126
61	0.2428997891902019	0.29005369921123675	0.39546381306801076
62	0.2395187269923305	0.28614411199530454	0.3902103379110629
63	0.236221217497213	0.2823268477418844	0.38504760753566875
64	0.23300726070484942	0.2786019064509763	0.3799756219418282
65	0.2298768566152396	0.27496928812258037	0.37499438112954125
66	0.22683000522838362	0.27142899275669646	0.3701038850988081
67	0.22386670654428145	0.26798102035332466	0.3653041338496284
68	0.22098696056293315	0.26462537091246496	0.36059512738200244
69	0.2181907672843387	0.26136204443411737	0.3559768656959301
70	0.21547812670849809	0.2581910409182819	0.35144934879141143
71	0.2128490388354113	0.25511236036495843	0.3470125766684464
72	0.21030350366507833	0.2521260027741471	0.342666549327035
73	0.2078415211974992	0.24923196814584783	0.3384112667671772
74	0.20546309143267397	0.2464302564800607	0.3342467289888731
75	0.20316821437060253	0.24372086777678564	0.3301729359921226
76	0.2009548001284429	0.2411015530250222	0.32618935023043427
77	0.19878778739298522	0.23853458126803195	0.32228695345382585
78	0.19665466133365384	0.23600648476921846	0.3184625266764614
79	0.19455542195044878	0.2335172635285818	0.31471606989834083
80	0.1924900692433701	0.23106691754612188	0.3110475831194642
81	0.19045860321241773	0.22865544682183872	0.30745706633983144
82	0.18846102385759164	0.22628285135573234	0.30394451955944257
83	0.1864973311788919	0.2239491311478027	0.3005099427782976
84	0.1845675251763185	0.22165428619804992	0.29715333599639665
85	0.18267160584987138	0.21939831650647376	0.2938746992137394
86	0.1808095731995506	0.2171812220730745	0.2906740324303262
87	0.17898142722535618	0.215003002897852	0.287551335646157
88	0.17718716792728803	0.2128636589808062	0.28450660886123147
89	0.17542679530534627	0.21076319032193722	0.28153985207555
90	0.17370030935953082	0.20870159692124504	0.2786510652891124
91	0.17200771008984167	0.20667887877872956	0.2758402485019187
92	0.17034899749627888	0.20469503589439095	0.27310740171396897
93	0.1687241715788424	0.202750068268229	0.270452524925263
94	0.16713323233753224	0.2008439759002439	0.26787561813580113
95	0.1655761797723484	0.19897675879043553	0.26537668134558307
96	0.16405301388329085	0.19714841693880392	0.26295571455460887
97	0.16256373467035967	0.19535895034534917	0.26061271776287864
98	0.16110834213355485	0.19360835901007112	0.2583476909703923
99	0.15968683627287628	0.1918966429329698	0.2561606341771498
100	0.1582992170883241	0.1902238021140453	0.2540515473831513
101	0.1569454845798982	0.18858983655329759	0.2520204305883967
102	0.1556196586806151	0.18698811738869375	0.2500478417179097
103	0.15431020061361034	0.18540585396754156	0.24809626651548702
104	0.1530168202678578	0.1838427247038167	0.2461647617876265
105	0.15173951764335747	0.18229872959751922	0.24425332753432827
106	0.15047829274010943	0.18077386864864917	0.24236196375559227
107	0.14923314555811357	0.17926814185720644	0.24049067045141856
108	0.14800407609736999	0.17778154922319106	0.23863944762180714
109	0.14679108435787863	0.17631409074660312	0.236808295266758
110	0.1455941703396395	0.1748657664274425	0.23499721338627105
111	0.14441333404265264	0.17343657626570927	0.23320620198034642
112	0.143248575466918	0.17202652026140344	0.23143526104898407
113	0.14209989461243555	0.17063559841452494	0.22968439059218396
114	0.14096729147920542	0.16926381072507385	0.2279535906099461
115	0.1398507660672275	0.16791115719305014	0.22624286110227057
116	0.1387503183765018	0.16657763781845375	0.22455220206915721
117	0.1376659484070284	0.16526325260128477	0.22288161351060617
118	0.13659765615880715	0.16396800154154315	0.22123109542661737
119	0.13554544163183818	0.1626918846392289	0.21960064781719088
120	0.13450930482612147	0.1614349018943421	0.21799027068232665
121	0.133489245741657	0.16019705330688258	0.21639996402202466
122	0.13248526437844474	0.15897833887685048	0.214829727836285
123	0.13149736073648471	0.15777875860424573	0.2132795621251075
124	0.13052553481577694	0.15659831248906836	0.2117494668884923
125	0.1295697866163214	0.15543700053131834	0.21023944212643939
126	0.12863011613811812	0.15429482273099573	0.20874948783894876
127	0.12770652338116706	0.1531717790881005	0.2072796040260204
128	0.12679900834546826	0.15206786960263263	0.20582979068765425
129	0.12590757103102168	0.1509830942745921	0.2044000478238504
130	0.12503221143782733	0.14991745310397897	0.20299037543460885
131	0.12417292956588523	0.14887094609079324	0.2016007735199295
132	0.12332972541519538	0.1478435732350349	0.20023124207981247
133	0.12250259898575774	0.14683533453670386	0.1988817811142577
134	0.12169155027757239	0.14584622999580024	0.19755239062326516
135	0.12089657929063924	0.14487625961232398	0.19624307060683488
136	0.12011768602495831	0.14392542338627506	0.1949538210649669
137	0.11935487048052967	0.1429937213176536	0.19368464199766117
138	0.11860813265735323	0.14208115340645944	0.1924355334049177
139	0.11787601279348603	0.14118615104428606	0.19120524722280582
140	0.11715120083166633	0.14030085910288564	0.1899875335152704
141	0.11643269165343481	0.13942419751761315	0.18878153292842778
142	0.11572048525879147	0.13855616628846854	0.18758724546227776
143	0.11501458164773633	0.13769676541545178	0.1864046711168205
144	0.11431498082026939	0.13684599489856292	0.1852338098920559
145	0.1136216827763906	0.13600385473780197	0.184074661787984
146	0.11293468751610006	0.13517034493316893	0.18292722680460485
147	0.11225399503939766	0.1343454654846637	0.18179150494191837
148	0.1115796053462835	0.13352921639228643	0.18066749619992462
149	0.11091151843675752	0.13272159765603703	0.17955520057862354
150	0.11024973431081969	0.1319226092759155	0.1784546180780152
151	0.1095942529684701	0.13113225125192188	0.17736574869809954
152	0.10894507440970867	0.13035052358405616	0.1762885924388766
153	0.10830219863453544	0.1295774262723183	0.17522314930034633
154	0.10766562564295042	0.12881295931670833	0.1741694192825088
155	0.10703535543495359	0.12805712271722627	0.17312740238536398
156	0.10641138801054495	0.1273099164738721	0.17209709860891184
157	0.1057937233697245	0.1265713405866458	0.17107850795315238
158	0.10518236151249222	0.1258413950555474	0.17007163041808568
159	0.10457730243884814	0.12512007988057688	0.16907646600371165
160	0.10397854614879226	0.12440739506173426	0.1680930147100303
161	0.10338609264232457	0.12370334059901954	0.16712127653704173
162	0.10279994191944507	0.12300791649243269	0.16616125148474578
163	0.10222009398015378	0.12232112274197374	0.16521293955314262
164	0.10164654882445065	0.12164295934764267	0.16427634074223213
165	0.10107930645233575	0.1209734263094395	0.16335145505201434
166	0.10051836686380904	0.12031252362736422	0.16243828248248926
167	0.09996373005887046	0.1196602513014168	0.16153682303365682
168	0.09941539603752016	0.11901660933159731	0.16064707670551717
169	0.09887336479975799	0.1183815977179057	0.1597690434980702
170	0.09833763634558404	0.11775521646034195	0.15890272341131595
171	0.09780821067499824	0.11713746555890611	0.15804811644525435
172	0.09728508778800068	0.11652834501359818	0.1572052225998855
173	0.09676826768459129	0.11592785482441809	0.15637404187520934
174	0.0962577503647701	0.11533599499136596	0.1555545742712259
175	0.0957535358285371	0.11475276551444165	0.15474681978793514
176	0.0952556240758923	0.11417816639364527	0.1539507784253371
177	0.09476401510683569	0.11361219762897677	0.15316645018343178
178	0.09427870892136725	0.11305485922043615	0.15239383506221912
179	0.09379970551948702	0.11250615116802343	0.1516329330616992
180	0.09332584474348808	0.11196391644446863	0.15088121679969463
181	0.09285557057328582	0.111425262013993	0.15013529651513582
182	0.09238887490871359	0.11089017281633337	0.14939515456195904
183	0.09192575774977141	0.11035864885148976	0.14866079094016435
184	0.09146621909645922	0.10983069011946214	0.14793220564975168
185	0.0910102589487771	0.10930629662025054	0.14720939869072103
186	0.09055787730672499	0.10878546835385494	0.14649237006307245
187	0.09010907417030288	0.10826820532027531	0.14578111976680586
188	0.08966384953951086	0.10775450751951174	0.1450756478019214
189	0.08922220341434883	0.10724437495156415	0.14437595416841892
190	0.08878413579481687	0.10673780761643259	0.1436820388662985
191	0.08834964668091491	0.10623480551411703	0.14299390189556013
192	0.08791873607264299	0.10573536864461748	0.14231154325620385
193	0.08749140397000109	0.1052394970079339	0.14163496294822953
194	0.08706765037298922	0.10474719060406637	0.1409641609716373
195	0.0866474752816074	0.10425844943301485	0.14029913732642713
196	0.0862308786958556	0.1037732734947793	0.13963989201259897
197	0.08581786061573382	0.10329166278935978	0.13898642503015285
198	0.08540842104124209	0.10281361731675628	0.1383387363790888
199	0.0850025599723804	0.10233913707696878	0.1376968260594068
200	0.08460027740914872	0.10186822206999728	0.13706069407110683
201	0.08420157335154707	0.10140087229584177	0.1364303404141889
202	0.08380644779957547	0.10093708775450229	0.13580576508865302
203	0.08341490075323388	0.1004768684459788	0.13518696809449918
204	0.08302693221252233	0.10002021437027134	0.13457394943172737
205	0.08264254217744081	0.09956712552737987	0.13396670910033762
206	0.08226173064798933	0.09911760191730443	0.13336524710032993
207	0.08188449762416786	0.09867164354004496	0.13276956343170426
208	0.08151084310597644	0.09822925039560153	0.13217965809446064
209	0.08114076709341506	0.0977904224839741	0.13159553108859906
210	0.08077426958648368	0.09735515980516268	0.13101718241411955
211	0.08041135058518234	0.09692346235916725	0.13044461207102204
212	0.08005201008951104	0.09649533014598782	0.1298778200593066
213	0.07969624809946976	0.09607076316562443	0.12931680637897322
214	0.07934406461505852	0.09564976141807702	0.12876157103002184
215	0.07899545963627731	0.09523232490334563	0.12821211401245255
216	0.07865043316312613	0.09481845362143024	0.12766843532626526
217	0.07830898519560497	0.09440814757233086	0.12713053497146004
218	0.07797111573371387	0.09400140675604751	0.1265984129480369
219	0.07763682477745279	0.09359823117258015	0.12607206925599576
220	0.07730611232682172	0.09319862082192878	0.12555150389533665
221	0.07697897838182069	0.09280257570409343	0.1250367168660596
222	0.07665528023847801	0.09241001592295178	0.1245274056028687
223	0.07633381985755949	0.09202027072850248	0.124021029986585
224	0.07601432716892338	0.09163318891572424	0.12351701740628968
225	0.07569680217256974	0.09124877048461709	0.12301536786198278
226	0.07538124486849851	0.09086701543518098	0.12251608135366422
227	0.07506765525670968	0.09048792376741595	0.12201915788133405
228	0.07475603333720332	0.090111495481322	0.1215245974449923
229	0.07444637910997938	0.0897377305768991	0.12103240004463893
230	0.07413869257503784	0.08936662905414723	0.12054256568027388
231	0.07383297373237875	0.08899819091306646	0.12005509435189728
232	0.07352922258200209	0.08863241615365675	0.11956998605950905
233	0.07322743912390786	0.08826930477591811	0.1190872408031092
234	0.07292762335809602	0.08790885677985051	0.11860685858269769
235	0.07262977528456666	0.087551072165454	0.11812883939827462
236	0.07233389490331969	0.08719595093272856	0.11765318324983991
237	0.07203998221435517	0.08684349308167416	0.11717989013739358
238	0.07174803721767306	0.08649369861229085	0.11670896006093565
239	0.0714580599132734	0.08614656752457858	0.1162403930204661
240	0.07117005030115615	0.0858020998185374	0.11577418901598492
241	0.07088400838132135	0.08546029549416727	0.11531034804749213
242	0.07059993415376896	0.0851211545514682	0.11484887011498773
243	0.070317827618499	0.08478467699044018	0.1143897552184717
244	0.07003768877551146	0.08445086281108326	0.11393300335794404
245	0.06975951762480637	0.0841197120133974	0.11347861453340481
246	0.06948331416638369	0.08379122459738259	0.11302658874485394
247	0.06920907840024344	0.08346540056303886	0.11257692599229145
248	0.06893681032638563	0.08314223991036616	0.11212962627571733
249	0.06866650994481023	0.08282174263936457	0.11168468959513161
250	0.06839817725551728	0.08250390875003401	0.11124211595053429
251	0.06813181225850673	0.08218873824237452	0.11080190534192533
252	0.06786741495377861	0.0818762311163861	0.11036405776930475
253	0.06760498534133295	0.08156638737206875	0.10992857323267255
254	0.0673445234211697	0.08125920700942246	0.10949545173202876
255	0.06708602919328888	0.08095469002844725	0.10906469326737334
256	0.06682950265769047	0.08065283642914309	0.10863629783870628
257	0.06657494381437451	0.08035364621150999	0.10821026544602763
258	0.06632235266334098	0.08005711937554796	0.10778659608933738
259	0.06607172920458987	0.07976325592125699	0.10736528976863549
260	0.06582307343812116	0.07947205584863709	0.10694634648392196
261	0.06557638536393492	0.07918351915768826	0.10652976623519686
262	0.0653316649820311	0.0788976458484105	0.10611554902246012
263	0.06508891229240969	0.07861443592080378	0.10570369484571175
264	0.06484812729507072	0.07833388937486815	0.10529420370495177
265	0.06460898379563551	0.078055408305913	0.10488705081516633
266	0.06437052062879423	0.07777723092622908	0.10448216314476115
267	0.06413267505434672	0.07749924223487709	0.10407953592658867
268	0.06389544707229304	0.07722144223185701	0.10367916916064888
269	0.06365883668263314	0.07694383091716887	0.10328106284694183
270	0.06342284388536705	0.07666640829081268	0.1028852169854675
271	0.06318746868049474	0.0763891743527884	0.10249163157622586
272	0.06295271106801625	0.07611212910309603	0.10210030661921694
273	0.06271857104793155	0.07583527254173562	0.10171124211444073
274	0.06248504862024065	0.07555860466870712	0.10132443806189725
275	0.06225214378494355	0.07528212548401057	0.10093989446158648
276	0.06201985654204024	0.0750058349876459	0.10055761131350838
277	0.061788186891530726	0.07472973317961319	0.10017758861766302
278	0.06155713483341501	0.0744538200599124	0.09979982637405038
279	0.061326700367693096	0.07417809562854354	0.09942432458267042
280	0.061096883494364984	0.0739025598855066	0.0990510832435232
281	0.060867684213430674	0.0736272128308016	0.09868010235660869
282	0.06063910252489015	0.07335205446442852	0.0983113819219269
283	0.06041113842874343	0.07307708478638737	0.0979449219394778
284	0.0601837919249905	0.07280230379667815	0.09758072240926141
285	0.059957063013631386	0.07252771149530088	0.09721878333127777
286	0.05973095169466605	0.07225330788225548	0.09685910470552679
287	0.05950545796809453	0.07197909295754205	0.09650168653200858
288	0.0592805818339168	0.07170506672116055	0.09614652881072304
289	0.05905632329213286	0.07143122917311094	0.09579363154167021
290	0.05883268234274272	0.07115758031339328	0.0954429947248501
291	0.05860965898574639	0.07088412014200755	0.09509461836026271
292	0.05838725322114386	0.07061084865895376	0.09474850244790803
293	0.05816546504893511	0.07033776586423188	0.09440464698778606
294	0.057944294469120174	0.07006487175784194	0.09406305197989681
295	0.05772374148169902	0.06979216633978391	0.09372371742424027
296	0.057503806086671674	0.06951964961005781	0.09338664332081643
297	0.057284488284038135	0.06924732156866364	0.0930518296696253
298	0.05706578807379838	0.06897518221560142	0.0927192764706669
299	0.05684770545595243	0.0687032315508711	0.09238898372394119
300	0.05663024043050029	0.06843146957447274	0.09206095142944822
301	0.05641339299744193	0.06815989628640627	0.09173517958718794
302	0.05619716315677736	0.06788851168667173	0.09141166819716037
303	0.0559815509085066	0.06761731577526914	0.09109041725936552
304	0.055766556252629634	0.06734630855219848	0.09077142677380337
305	0.05555217918914648	0.06707549001745973	0.09045469674047396
306	0.05533849458982196	0.06680507083715989	0.09014022573548373
307	0.055125737687811954	0.06653571288501434	0.08982800928522426
308	0.05491392560932915	0.06626746434891556	0.08951804706399326
309	0.05470305835437353	0.06600032522886358	0.08921033907179073
310	0.05449313592294512	0.06573429552485835	0.08890488530861666
311	0.05428415831504392	0.06546937523689991	0.08860168577447107
312	0.0540761255306699	0.06520556436498826	0.08830074046935397
313	0.05386903756982309	0.06494286290912338	0.08800204939326535
314	0.05366289443250348	0.06468127086930528	0.08770561254620518
315	0.053457696118711075	0.06442078824553395	0.08741142992817352
316	0.05325344262844586	0.06416141503780941	0.08711950153917031
317	0.05305013396170785	0.06390315124613163	0.08682982737919558
318	0.052847770118497034	0.06364599687050063	0.08654240744824931
319	0.052646351098813424	0.06338995191091643	0.08625724174633154
320	0.052445876902657014	0.063135016367379	0.08597433027344226
321	0.052246347530027805	0.06288119023988833	0.08569367302958142
322	0.05204776298092579	0.06262847352844446	0.08541527001474905
323	0.05185012325535097	0.06237686623304735	0.08513912122894517
324	0.05165342835330335	0.06212636835369703	0.08486522667216977
325	0.05145767827478294	0.06187697989039348	0.08459358634442284
326	0.051262873019789726	0.06162870084313671	0.08432420024570439
327	0.051069012588323706	0.06138153121192672	0.0840570683760144
328	0.050876096980384894	0.06113547099676351	0.0837921907353529
329	0.050684126195973275	0.06089052019764708	0.08352956732371988
330	0.05049310023508885	0.060646678814577415	0.08326919814111532
331	0.05030301909773165	0.06040394684755454	0.08301108318753925
332	0.050113882783901616	0.06016232429657843	0.08275522246299163
333	0.049925691293598806	0.059921811161649116	0.08250161596747252
334	0.04973844462682319	0.05968240744276657	0.08225026370098186
335	0.04955214278357477	0.05944411313993081	0.08200116566351968
336	0.049366785763853546	0.05920692825314182	0.08175432185508599
337	0.049182373567659525	0.0589708527823996	0.08150973227568076
338	0.04899890619499271	0.05873588672770416	0.08126739692530402
339	0.048816383645853084	0.05850203008905551	0.08102731580395572
340	0.048634805920240665	0.05826928286645364	0.08078948891163593
341	0.04845417301815544	0.05803764505989853	0.0805539162483446
342	0.04827448493959743	0.057807116669390216	0.08032059781408177
343	0.04809547275059496	0.057577705447002074	0.08008814865246115
344	0.04791634090871116	0.057349434324397694	0.07985247187839348
345	0.04773703712830884	0.057122304808720645	0.07961329823126168
346	0.04755756140938799	0.0568963168999709	0.07937062771106573
347	0.04737791375194861	0.056671470598148456	0.07912446031780565
348	0.0471980941559907	0.05644776590325332	0.07887479605148143
349	0.04701810262151427	0.05622520281528551	0.07862163491209308
350	0.04683793914851931	0.056003781334245	0.0783649768996406
351	0.046657603737005816	0.05578350146013181	0.078104822014124
352	0.046477096386973796	0.05556436319294592	0.07784117025554325
353	0.046296417098423255	0.05534636653268735	0.07757402162389837
354	0.04611556587135417	0.05512951147935607	0.07730337611918933
355	0.045934542705766565	0.05491379803295211	0.07702923374141618
356	0.045753347601660437	0.054699226193475475	0.07675159449057889
357	0.045571980559035774	0.05448579596092612	0.07647045836667746
358	0.045390441577892585	0.054273507335304096	0.0761858253697119
359	0.04520873065823086	0.05406236031660938	0.07589769549968221
360	0.045026847800050625	0.05385235490484198	0.07560606875658839
361	0.044844793003351854	0.053643491100001876	0.07531094514043042
362	0.04466256626813455	0.05343576890208909	0.07501232465120833
363	0.044480167594398726	0.05322918831110362	0.07471020728892211
364	0.04429759698214436	0.053023749327045455	0.07440459305357174
365	0.044114854431371475	0.052819451949914595	0.07409548194515722
366	0.04393193994208006	0.052616296179711045	0.07378287396367858
367	0.04374885351427012	0.0524142820164348	0.0734667691091358
368	0.043565595147941644	0.052213409460085874	0.0731471673815289
369	0.043382164843094644	0.052013678510664255	0.07282406878085787
370	0.043198562599729116	0.05181508916816995	0.07249747330712267
371	0.04301478841784506	0.05161764143260296	0.07216738096032338
372	0.04283084229744248	0.05142133530396328	0.07183379174045994
373	0.04264676312589346	0.051225831067362095	0.0714965286717393
374	0.04246279985346142	0.05102895392654711	0.07115445878559237
375	0.04227899668994726	0.050830317670602414	0.07080738088393987
376	0.04209535363535097	0.050629922299528	0.0704552949667818
377	0.04191187068967256	0.05042776781332386	0.07009820103411814
378	0.04172854785291202	0.05022385421199	0.06973609908594888
379	0.04154538512506935	0.050018181495526434	0.06936898912227407
380	0.04136238250614456	0.04981074966393313	0.06899687114309368
381	0.04117953999613764	0.049601558717210115	0.06861974514840771
382	0.040996857595048605	0.04939060865535738	0.06823761113821616
383	0.04081433530287743	0.049177899478374934	0.06785046911251905
384	0.04063197311962413	0.04896343118626275	0.06745831907131633
385	0.04044977104528871	0.04874720377902086	0.06706116101460806
386	0.04026772907987117	0.04852921725664924	0.0666589949423942
387	0.040085847223371496	0.04830947161914792	0.06625182085467478
388	0.03990412547578969	0.048087966866516854	0.06583963875144976
389	0.03972256383712577	0.04786470299875609	0.06542244863271918
390	0.03954116230737972	0.047639680015865604	0.06500025049848301
391	0.03935992088655153	0.04741289791784539	0.06457304434874128
392	0.03917883957464124	0.04718435670469546	0.06414083018349395
393	0.0389979183716488	0.0469540563764158	0.06370360800274104
394	0.03881686589559122	0.0467225564988054	0.06326958614984249
395	0.038634636842955795	0.046491864457801964	0.0628682112297608
396	0.03845113767209892	0.04626215988944206	0.06250211834684043
397	0.03826636838302057	0.04603344279372568	0.062171307501081366
398	0.038080328975720765	0.04580571317065284	0.06187577869248363
399	0.03789301945019949	0.04557897102022351	0.06161553192104721
400	0.03770443980645675	0.04535321634243772	0.061390567186772105
401	0.03751459004449255	0.04512844913729547	0.061200884489658325
402	0.037323470164306885	0.04490466940479672	0.061046483829705844
403	0.03713108016589975	0.04468187714494151	0.06092736520691469
404	0.03693742004927117	0.044460072357729835	0.06084352862128485
405	0.0367424898144211	0.044239255043161674	0.06079497407281632
406	0.036546289461349586	0.044019425201237056	0.060781701561509124
# Eof

==> anc/rawNpart/2760/Xi0_10/rawY1SNpart2760Xi10.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9911267546125755	0.9911259895886436	0.9911259999423272
1	0.9911254418166447	0.9911260077012315	0.9911260000426607
2	0.9911268830883078	0.9911259878160691	0.9911259999325075
3	0.991131078427564	0.9911259299331567	0.9911259996118676
4	0.991136046614021	0.9911258613873052	0.991125999232161
5	0.9911307127591705	0.9911259349782675	0.9911259996398147
6	0.9911133601397251	0.9911261743915998	0.991126000966034
7	0.9910839887556839	0.9911265796273012	0.9911260032108185
8	0.9909127673229111	0.991126778717849	0.9911260043136715
9	0.9903420446677983	0.9911260334908539	0.991126000185521
10	0.9893647964937063	0.9911243238216583	0.9911259907148877
11	0.9879810228006344	0.9911216497102616	0.9911259759017712
12	0.9862046535646578	0.9911183997310796	0.9911259578986616
13	0.9841874476893183	0.9911188071740293	0.9911259601556731
14	0.981970976800607	0.9911240316728518	0.9911259890965427
15	0.9795552408985239	0.9911340732275475	0.9911260447212707
16	0.9769402399830691	0.9911489318381164	0.9911261270298574
17	0.9741259740542425	0.991168607504558	0.9911262360223019
18	0.9711157970582378	0.9911913040664003	0.9911263682431037
19	0.9680138239396759	0.9911612641747254	0.9911264164247836
20	0.9648693715704428	0.9910520768465264	0.9911263297571873
21	0.9616824399505387	0.9908637420818027	0.9911261082403144
22	0.9584530290799632	0.9905962598805551	0.9911257518741653
23	0.9551811389587165	0.9902496302427828	0.9911252606587395
24	0.9518667695867986	0.9898238531684864	0.9911246345940372
25	0.9485099209642094	0.9893189286576652	0.9911238736800585
26	0.9451117325202922	0.988735201620732	0.9911229937176196
27	0.9417119824192575	0.988084713087782	0.9911225463227318
28	0.9383303622420383	0.9873734237893652	0.9911228045645911
29	0.9349668719886347	0.9866013337254815	0.9911237684431977
30	0.931621511659047	0.9857684428961317	0.9911254379585516
31	0.9282942812532748	0.984874751301315	0.9911278131106525
32	0.9249851807713183	0.9839202589410315	0.9911308938995007
33	0.9216942102131777	0.9829049658152815	0.9911346803250962
34	0.9184213695788527	0.9818288719240649	0.9911391723874389
35	0.9151666588683433	0.9806919772673817	0.9911443700865286
36	0.9119302619622836	0.9794956842479633	0.9911487601121128
37	0.9087147355679721	0.9782594921095356	0.9911313011436211
38	0.9055208994798398	0.9769896531796243	0.9910852463948883
39	0.9023487536978866	0.9756861674582296	0.9910105958659143
40	0.8991982982221131	0.9743490349453514	0.9909073495566992
41	0.8960695330525186	0.9729782556409898	0.9907755074672433
42	0.8929624581891034	0.9715738295451446	0.9906150695975461
43	0.8898770736318673	0.9701357566578162	0.9904260359476079
44	0.8868133793808107	0.968664036979004	0.9902084065174285
45	0.8837713754359333	0.9671586705087086	0.9899621813070081
46	0.8807510617972352	0.96561965724693	0.9896873603163465
47	0.8777524384647162	0.9640469971936676	0.9893839435454441
48	0.8747761103956531	0.9624449936510928	0.9890532744660429
49	0.8718243282392109	0.9608296563835619	0.9887003512551613
50	0.868897304270954	0.9592024953917542	0.9883256453282756
51	0.8659950384908831	0.9575635106756696	0.9879291566853864
52	0.8631175308989976	0.9559127022353082	0.9875108853264931
53	0.8602647814952978	0.9542500700706703	0.9870708312515961
54	0.8574367902797837	0.9525756141817555	0.9866089944606955
55	0.8546335572524553	0.9508893345685641	0.9861253749537909
56	0.8518550824133126	0.9491912312310958	0.9856199727308825
57	0.8491013657623553	0.9474813041693507	0.9850927877919704
58	0.8463724072995837	0.945759553383329	0.9845438201370544
59	0.8436682070249977	0.9440259788730304	0.9839730697661344
60	0.8409887649385976	0.9422805806384553	0.9833805366792109
61	0.8383339816535667	0.9405237186960458	0.9827663541713475
62	0.8357015410749715	0.938763782813059	0.9821336285300156
63	0.833090470311716	0.9370042971670878	0.9814836645719482
64	0.8305007693638004	0.9352452617581319	0.9808164622971453
65	0.8279324382312242	0.9334866765861912	0.9801320217056062
66	0.8253854769139877	0.9317285416512661	0.9794303427973319
67	0.8228598854120907	0.929970856953356	0.9787114255723215
68	0.8203556637255335	0.9282136224924613	0.9779752700305756
69	0.8178728118543158	0.9264568382685819	0.9772218761720941
70	0.8154113297984377	0.9247005042817179	0.9764512439968767
71	0.8129712175578994	0.9229446205318692	0.9756633735049237
72	0.8105524751327007	0.9211891870190357	0.9748582646962352
73	0.8081551025228415	0.9194342037432176	0.9740359175708105
74	0.8057790997283221	0.9176796707044148	0.9731963321286506
75	0.8034244667491421	0.9159255879026275	0.972339508369755
76	0.8010910511574055	0.9141721029652315	0.9714658793168992
77	0.7987762957177916	0.9124216925907157	0.9705827096582553
78	0.796479287647411	0.9106752408150481	0.9696925924610343
79	0.794200026946264	0.9089327476382291	0.9687955277252365
80	0.7919385136143504	0.9071942130602583	0.9678915154508616
81	0.7896947476516704	0.905459637081136	0.9669805556379094
82	0.7874687290582235	0.903729019700862	0.9660626482863803
83	0.7852604578340101	0.9020023609194361	0.9651377933962741
84	0.7830699339790302	0.9002796607368588	0.964205990967591
85	0.7808971574932836	0.8985609191531296	0.9632672410003305
86	0.7787421283767705	0.8968461361682492	0.9623215434944931
87	0.7766048466294909	0.8951353117822168	0.9613688984500787
88	0.7744853122514446	0.8934284459950328	0.9604093058670872
89	0.7723835252426318	0.8917255388066974	0.9594427657455187
90	0.7702994856030525	0.8900265902172102	0.9584692780853731
91	0.7682331933327065	0.8883316002265713	0.9574888428866505
92	0.766184648431594	0.8866405688347809	0.9565014601493508
93	0.7641538508997149	0.8849534960418386	0.9555071298734739
94	0.7621408007370691	0.883270381847745	0.9545058520590202
95	0.7601454979436568	0.8815912262524995	0.9534976267059894
96	0.758167942519478	0.8799160292561023	0.9524824538143812
97	0.7562081344645327	0.8782447908585538	0.9514603333841963
98	0.7542660737788207	0.8765775110598533	0.9504312654154343
99	0.752341760462342	0.8749141898600012	0.949395249908095
100	0.7504351945150969	0.8732548272589977	0.948352286862179
101	0.7485463759370852	0.8715994232568425	0.9473023762776855
102	0.7466733262619967	0.8699488802764549	0.9462475347481825
103	0.7448122279604705	0.8683049395787165	0.945191653371087
104	0.7429629850511589	0.8666676449428756	0.9441348299774156
105	0.7411255975340616	0.8650369963689325	0.9430770645671681
106	0.7393000654091787	0.863412993856887	0.9420183571403445
107	0.7374863886765101	0.8617956374067388	0.9409587076969447
108	0.7356845673360556	0.8601849270184885	0.9398981162369687
109	0.7338946013878159	0.8585808626921358	0.9388365827604169
110	0.7321164908317901	0.8569834444276805	0.9377741072672886
111	0.730350235667979	0.855392672225123	0.9367106897575844
112	0.7285958358963821	0.8538085460844631	0.9356463302313041
113	0.7268532915169994	0.8522310660057006	0.9345810286884476
114	0.7251226025298313	0.850660231988836	0.9335147851290151
115	0.7234037689348773	0.849096044033869	0.9324475995530064
116	0.7216967907321378	0.8475385021407994	0.9313794719604215
117	0.7200016679216127	0.8459876063096277	0.9303104023512606
118	0.7183184005033019	0.8444433565403534	0.9292403907255236
119	0.7166469884772054	0.8429057528329766	0.9281694370832104
120	0.7149874318433234	0.8413747951874977	0.9270975414243211
121	0.7133397306016556	0.8398504836039162	0.9260247037488556
122	0.7117038847522024	0.8383328180822326	0.9249509240568143
123	0.7100798942949631	0.8368217986224461	0.9238762023481965
124	0.7084677592299383	0.8353174252245577	0.9228005386230029
125	0.7068674795571279	0.8338196978885666	0.9217239328812329
126	0.705279055276532	0.8323286166144733	0.920646385122887
127	0.7037024863881503	0.8308441814022776	0.9195678953479649
128	0.702137772891983	0.8293663922519794	0.9184884635564667
129	0.70058491478803	0.8278952491635789	0.9174080897483923
130	0.6990439120762912	0.826430752137076	0.9163267739237417
131	0.697514764756767	0.8249729011724707	0.9152445160825153
132	0.6959974728294571	0.823521696269763	0.9141613162247126
133	0.6944920362943616	0.8220771374289529	0.9130771743503339
134	0.6929984551514804	0.8206392246500405	0.911992090459379
135	0.6915167294008133	0.8192079579330256	0.9109060645518479
136	0.6900468590423607	0.8177833372779083	0.9098190966277409
137	0.6885888440761228	0.8163653626846887	0.9087311866870575
138	0.6871426845020989	0.8149540341533668	0.9076423347297982
139	0.6857076920058497	0.813549167287094	0.906552943965512
140	0.6842804197116773	0.8121498386808422	0.9054650335486991
141	0.6828603936809701	0.8107559213682407	0.9043788811091219
142	0.6814476139137273	0.809367415349289	0.9032944866467799
143	0.6800420804099493	0.8079843206239876	0.9022118501616734
144	0.6786437931696362	0.8066066371923364	0.9011309716538023
145	0.6772527521927877	0.8052343650543351	0.9000518511231664
146	0.6758689574794043	0.8038675042099842	0.8989744885697661
147	0.6744924090294855	0.8025060546592832	0.8978988839936011
148	0.6731231068430316	0.8011500164022325	0.8968250373946716
149	0.6717610509200423	0.7997993894388316	0.8957529487729775
150	0.670406241260518	0.7984541737690809	0.8946826181285188
151	0.6690586778644584	0.7971143693929805	0.8936140454612955
152	0.6677183607318636	0.7957799763105301	0.8925472307713077
153	0.6663852898627336	0.7944509945217298	0.8914821740585551
154	0.6650594652570684	0.7931274240265798	0.890418875323038
155	0.6637408869148681	0.7918092648250799	0.8893573345647564
156	0.6624295548361325	0.79049651691723	0.8882975517837102
157	0.6611254690208616	0.7891891803030303	0.8872395269798994
158	0.6598286294690556	0.7878872549824806	0.8861832601533239
159	0.6585390361807143	0.786590740955581	0.8851287513039839
160	0.6572566891558379	0.7852996382223317	0.8840760004318793
161	0.6559815883944262	0.7840139467827324	0.88302500753701
162	0.6547137338964795	0.7827336666367831	0.8819757726193762
163	0.6534531256619973	0.7814587977844842	0.8809282956789779
164	0.6521997636909801	0.7801893402258353	0.8798825767158148
165	0.6509536479834277	0.7789252939608365	0.8788386157298873
166	0.64971477853934	0.7776666589894878	0.8777964127211952
167	0.6484831553587171	0.7764134353117893	0.8767559676897384
168	0.6472587784415591	0.7751656229277408	0.8757172806355172
169	0.6460416477878659	0.7739232218373426	0.8746803515585313
170	0.6448317633976374	0.7726862320405944	0.8736451804587807
171	0.6436291252708737	0.7714546535374962	0.8726117673362656
172	0.6424337334075748	0.7702284863280484	0.8715801121909859
173	0.6412455878077407	0.7690077304122505	0.8705502150229415
174	0.6400646884713714	0.7677923857901028	0.8695220758321328
175	0.6388910353984668	0.7665824524616052	0.8684956946185592
176	0.6377246285890272	0.7653779304267578	0.8674710713822213
177	0.6365654680430524	0.7641788196855605	0.8664482061231187
178	0.6354135537605422	0.7629851202380131	0.8654270988412514
179	0.6342688857414969	0.7617968320841161	0.8644077495366196
180	0.6331306030607793	0.7606135555510822	0.8633905128503085
181	0.6319975510333007	0.759434754592062	0.8623758644320063
182	0.6308697236481221	0.7582604264165586	0.8613638067578004
183	0.629747120905244	0.7570905710245724	0.860354339827691
184	0.6286297428046658	0.7559251884161033	0.8593474636416779
185	0.6275175893463879	0.7547642785911512	0.8583431781997611
186	0.6264106605304101	0.7536078415497162	0.8573414835019407
187	0.6253089563567321	0.7524558772917977	0.8563423795482161
188	0.6242124768253546	0.7513083858173969	0.8553458663385886
189	0.6231212219362773	0.7501653671265127	0.854351943873057
190	0.6220351916895	0.7490268212191458	0.8533606121516218
191	0.6209543860850228	0.7478927480952958	0.8523718711742833
192	0.6198788051228459	0.7467631477549629	0.8513857209410408
193	0.6188084488029689	0.7456380201981467	0.8504021614518945
194	0.6177433171253924	0.7445173654248478	0.8494211927068448
195	0.616683410090116	0.743401183435066	0.8484428147058914
196	0.6156287276971394	0.7422894742288011	0.8474670274490342
197	0.6145792699464632	0.7411822378060532	0.8464938309362735
198	0.6135350368380871	0.7400794741668225	0.845523225167609
199	0.6124960283720111	0.7389811833111087	0.8445552101430411
200	0.6114622445482354	0.737887365238912	0.8435897858625694
201	0.6104336853667597	0.7367980199502322	0.8426269523261938
202	0.6094103508275842	0.7357131474450695	0.8416667095339149
203	0.6083922409307089	0.7346327477234239	0.840709057485732
204	0.6073793556761335	0.7335568207852952	0.8397539961816456
205	0.6063716950638585	0.7324853666306835	0.8388015256216554
206	0.6053692590938837	0.731418385259589	0.8378516458057621
207	0.6043720477662089	0.7303558766720114	0.8369043567339646
208	0.6033800610808342	0.7292978408679509	0.8359596584062634
209	0.6023932990377598	0.7282442778474074	0.8350175508226589
210	0.6014117616369854	0.7271951876103808	0.8340780339831505
211	0.6004354488785112	0.7261505701568713	0.8331411078877384
212	0.5994643607623371	0.7251104254868788	0.8322067725364227
213	0.5984984972884633	0.7240747536004035	0.8312750279292034
214	0.5975378584568896	0.7230435544974451	0.8303458740660803
215	0.596582444267616	0.7220168281780037	0.8294193109470537
216	0.5956322547206425	0.7209945746420794	0.8284953385721233
217	0.5946872898159692	0.7199767938896721	0.8275739569412893
218	0.5937475495535961	0.7189634859207819	0.8266551660545518
219	0.592813033933523	0.7179546507354087	0.8257389659119105
220	0.5918837429557502	0.7169502883335523	0.8248253565133655
221	0.5909596766202774	0.7159503987152132	0.8239143378589168
222	0.5900406933929097	0.7149548799138299	0.823005864991567
223	0.5891256050550087	0.7139628758919756	0.8220995604849118
224	0.5882141437502583	0.7129741936758788	0.8211953392569277
225	0.5873063094786587	0.71198883326554	0.8202932013076146
226	0.5864021022402098	0.7110067946609586	0.8193931466369726
227	0.5855015220349113	0.7100280778621348	0.8184951752450014
228	0.5846045688627636	0.7090526828690689	0.8175992871317015
229	0.5837112427237666	0.7080806096817606	0.8167054822970725
230	0.58282154361792	0.7071118583002097	0.8158137607411142
231	0.5819354715452243	0.7061464287244166	0.8149241224638274
232	0.5810530265056791	0.7051843209543811	0.8140365674652114
233	0.5801742084992846	0.7042255349901034	0.8131510957452666
234	0.5792990175260407	0.7032700708315831	0.8122677073039924
235	0.5784274535859475	0.7023179284788208	0.8113864021413896
236	0.577559516679005	0.7013691079318158	0.8105071802574577
237	0.5766952068052131	0.7004236091905687	0.8096300416521969
238	0.5758345239645717	0.699481432255079	0.8087549863256069
239	0.5749774681570811	0.6985425771253472	0.8078820142776884
240	0.5741240393827411	0.6976070438013728	0.8070111255084403
241	0.5732742376415517	0.6966748322831563	0.8061423200178638
242	0.572428062933513	0.6957459425706972	0.8052755978059578
243	0.5715855152586249	0.6948203746639957	0.8044109588727231
244	0.5707465946168874	0.6938981285630521	0.8035484032181593
245	0.5699113010083007	0.6929792042678661	0.8026879308422666
246	0.5690796344328646	0.6920636017784376	0.8018295417450451
247	0.5682515948905791	0.691151321094767	0.8009732359264944
248	0.5674271823814442	0.6902423622168539	0.8001190133866148
249	0.56660639690546	0.6893367251446983	0.7992668741254061
250	0.5657892384626264	0.6884344098783006	0.7984168181428687
251	0.5649757070529434	0.6875354164176604	0.797568845439002
252	0.5641658026764111	0.6866397447627777	0.7967229560138065
253	0.5633595253330295	0.685747394913653	0.7958791498672819
254	0.5625568750227985	0.6848583668702857	0.7950374269994285
255	0.5617578517457182	0.6839726606326761	0.794197787410246
256	0.5609624555017884	0.6830902762008242	0.7933602310997345
257	0.5601706862910093	0.6822112135747298	0.792524758067894
258	0.559382544113381	0.6813354727543932	0.7916913683147246
259	0.5585980289689032	0.6804630537398142	0.7908600618402262
260	0.5578171408575759	0.6795939565309927	0.7900308386443988
261	0.5570398797793995	0.6787281811279291	0.7892036987272426
262	0.5562662457343737	0.6778657275306231	0.7883786420887573
263	0.5554962387224984	0.6770065957390747	0.7875556687289429
264	0.5547298587437738	0.6761507857532838	0.7867347786477996
265	0.5539668275488333	0.6752981633682629	0.7859159503044765
266	0.5532063252472795	0.6744483331352021	0.7850991202266396
267	0.5524482983206522	0.673601269241125	0.7842842842711236
268	0.5516927467689514	0.6727569716860315	0.7834714424379281
269	0.5509396705921772	0.6719154404699219	0.7826605947270537
270	0.5501890697903293	0.6710766755927962	0.7818517411385
271	0.5494409443634077	0.670240677054654	0.781044881672267
272	0.5486952943114127	0.6694074448554956	0.7802400163283549
273	0.5479521196343443	0.6685769789953211	0.7794371451067635
274	0.5472114203322022	0.6677492794741302	0.7786362680074929
275	0.5464731964049866	0.6669243462919233	0.7778373850305432
276	0.5457374478526972	0.6661021794486998	0.7770404961759139
277	0.5450041746753345	0.6652827789444602	0.7762456014436055
278	0.5442733768728981	0.6644661447792044	0.7754527008336181
279	0.5435450544453881	0.6636522769529322	0.7746617943459512
280	0.5428192073928048	0.662841175465644	0.7738728819806052
281	0.5420958357151477	0.6620328403173393	0.77308596373758
282	0.5413749394124172	0.6612272715080185	0.7723010396168757
283	0.540656518484613	0.6604244690376815	0.7715181096184919
284	0.5399405729317353	0.659624432906328	0.7707371737424288
285	0.5392271027537842	0.6588271631139586	0.7699582319886868
286	0.5385161079507592	0.6580326596605727	0.7691812843572653
287	0.537807588522661	0.6572409225461707	0.7684063308481649
288	0.5371015444694891	0.6564519517707523	0.7676333714613852
289	0.5363979757912436	0.6556657473343177	0.766862406196926
290	0.5356968824879246	0.6548823092368667	0.7660934350547876
291	0.534998264559532	0.6541016374783997	0.7653264580349701
292	0.534302122006066	0.6533237320589165	0.7645614751374734
293	0.5336084548275262	0.6525485929784168	0.7637984863622975
294	0.5329172630239131	0.6517762202369011	0.7630374917094424
295	0.5322285465952261	0.6510066138343689	0.7622784911789079
296	0.5315423055414658	0.6502397737708205	0.7615214847706943
297	0.5308585398626319	0.649475700046256	0.7607664724848014
298	0.5301772495587245	0.6487143926606752	0.7600134543212294
299	0.5294984346297434	0.6479558516140781	0.759262430279978
300	0.5288220950756889	0.6472000769064647	0.7585134003610475
301	0.5281482308965608	0.6464470685378352	0.7577663645644377
302	0.527476842092359	0.6456968265081894	0.7570213228901487
303	0.5268079286630838	0.6449493508175272	0.7562782753381805
304	0.526141490608735	0.6442046414658489	0.755537221908533
305	0.5254775279293127	0.6434626984531544	0.7547981626012064
306	0.5248158508396353	0.642723254751557	0.7540609607329044
307	0.5241558630699709	0.6419854714091163	0.7533251868701403
308	0.5234975212087424	0.6412492873457118	0.7525908097478939
309	0.5228408252559498	0.6405147025613438	0.7518578293661655
310	0.522185775211593	0.6397817170560124	0.7511262457249553
311	0.5215323710756722	0.6390503308297173	0.750396058824263
312	0.5208806128481874	0.6383205438824586	0.7496672686640886
313	0.5202305005291386	0.6375923562142366	0.7489398752444325
314	0.5195820341185255	0.6368657678250508	0.7482138785652941
315	0.5189352136163484	0.6361407787149016	0.7474892786266738
316	0.5182900390226073	0.6354173888837887	0.7467660754285714
317	0.5176465103373021	0.6346955983317124	0.7460442689709871
318	0.5170046275604328	0.6339754070586725	0.7453238592539206
319	0.5163643906919994	0.6332568150646691	0.7446048462773722
320	0.5157257997320019	0.6325398223497023	0.743887230041342
321	0.5150888546804404	0.6318244289137717	0.7431710105458296
322	0.5144535555373148	0.6311106347568776	0.7424561877908352
323	0.513819902302625	0.63039843987902	0.7417427617763587
324	0.5131878949763713	0.6296878442801989	0.7410307325024005
325	0.5125575335585534	0.6289788479604141	0.7403200999689599
326	0.5119288180491715	0.6282714509196659	0.7396108641760375
327	0.5113017484482254	0.6275656531579541	0.738903025123633
328	0.5106763247557153	0.6268614546752788	0.7381965828117465
329	0.5100525469716413	0.62615885547164	0.7374915372403782
330	0.509430415096003	0.6254578555470375	0.7367878884095276
331	0.5088099291288006	0.6247584549014715	0.7360856363191952
332	0.5081910890700342	0.624060653534942	0.7353847809693808
333	0.5075738949197037	0.6233644514474489	0.7346853223600842
334	0.5069583466778091	0.6226698486389923	0.7339872604913057
335	0.5063444443443506	0.6219768451095722	0.7332905953630452
336	0.505732187919328	0.6212854408591885	0.7325953269753027
337	0.5051215774027411	0.6205956358878413	0.7319014553280782
338	0.5045126127945903	0.6199074301955304	0.7312089804213716
339	0.5039052940948752	0.6192208237822561	0.7305179022551831
340	0.5032996213035962	0.6185358166480182	0.7298282208295125
341	0.5026955944207531	0.6178524087928168	0.7291399361443598
342	0.5020932134463459	0.6171706002166518	0.7284530481997253
343	0.5014921984185893	0.616490125003296	0.7277673400524174
344	0.5008917211733074	0.6158101965372017	0.727082169955638
345	0.5002917272808564	0.6151307631194359	0.7263974957317002
346	0.49969221674123604	0.6144518247499984	0.7257133173806034
347	0.4990931895544466	0.6137733814288894	0.7250296349023481
348	0.4984946457204878	0.6130954331561089	0.7243464482969342
349	0.49789658523935987	0.6124179799316568	0.7236637575643613
350	0.49729900811106265	0.6117410217555331	0.7229815627046298
351	0.4967019143355963	0.611064558627738	0.7222998637177397
352	0.4961053039129606	0.6103885905482713	0.7216186606036908
353	0.49550917684315576	0.609713117517133	0.7209379533624831
354	0.4949135331261816	0.609038139534323	0.7202577419941167
355	0.4943183727620382	0.6083636565998415	0.7195780264985917
356	0.4937236957507258	0.6076896687136886	0.7188988068759079
357	0.4931295020922439	0.6070161758758639	0.7182200831260656
358	0.4925357917865929	0.6063431780863678	0.7175418552490643
359	0.4919425648337727	0.6056706753452001	0.7168641232449044
360	0.4913498212337833	0.604998667652361	0.7161868871135859
361	0.4907575609866245	0.6043271550078502	0.7155101468551086
362	0.4901657840922966	0.6036561374116679	0.7148339024694726
363	0.4895744905507996	0.602985614863814	0.7141581539566781
364	0.48898368036213313	0.6023155873642886	0.7134829013167245
365	0.48839335352629754	0.6016460549130915	0.7128081445496124
366	0.4878035100432927	0.6009770175102228	0.7121338836553416
367	0.4872141499131187	0.6003084751556826	0.711460118633912
368	0.48662527313577536	0.599640427849471	0.7107868494853238
369	0.48603687971126286	0.5989728755915877	0.7101140762095768
370	0.4854489696395811	0.5983058183820329	0.709441798806671
371	0.48486154292073014	0.5976392562208065	0.7087700172766067
372	0.4842745995547101	0.5969731891079086	0.7080987316193836
373	0.4836879261434562	0.5963073919246275	0.7074277540831452
374	0.48310015654928595	0.5956404234997131	0.706755882712817
375	0.48251104816681273	0.5949720279029531	0.7060829040593597
376	0.48192060099603656	0.5943022051343472	0.7054088181227737
377	0.4813288150369575	0.5936309551938954	0.7047336249030589
378	0.4807356902895753	0.5929582780815973	0.7040573244002152
379	0.4801412267538903	0.5922841737974536	0.7033799166142428
380	0.4795454244299023	0.5916086423414639	0.7027014015451415
381	0.4789482833176113	0.5909316837136283	0.7020217791929114
382	0.4783498034170173	0.5902532979139469	0.7013410495575526
383	0.47774998472812047	0.5895734849424193	0.7006592126390648
384	0.47714882725092056	0.5888922447990458	0.6999762684374482
385	0.47654633098541777	0.5882095774838265	0.6992922169527029
386	0.4759424959316119	0.5875254829967613	0.6986070581848287
387	0.47533732208950324	0.5868399613378503	0.6979207921338257
388	0.4747308094590914	0.5861530125070931	0.6972334187996937
389	0.47412295804037674	0.5854646365044901	0.6965449381824331
390	0.4735137678333591	0.5847748333300411	0.6958553502820436
391	0.4729032388380384	0.5840836029837463	0.6951646550985253
392	0.4722913710544149	0.5833909454656055	0.6944728526318782
393	0.4716781644824882	0.5826968607756188	0.6937799428821021
394	0.4710623143893314	0.5820004765876855	0.6930835818127007
395	0.47043914017699523	0.5812986635197906	0.6923753604288613
396	0.46980822299026703	0.5805911415312246	0.6916545262302941
397	0.4691695628291466	0.5798779106219876	0.6909210792169991
398	0.4685231596936343	0.5791589707920798	0.6901750193889765
399	0.4678690135837298	0.5784343220415008	0.6894163467462264
400	0.46720712449943314	0.5777039643702508	0.6886450612887483
401	0.4665374924407445	0.5769678977783299	0.6878611630165428
402	0.46586011740766364	0.5762261222657378	0.6870646519296094
403	0.46517499940019075	0.5754786378324748	0.6862555280279483
404	0.46448213841832586	0.5747254444785407	0.6854337913115596
405	0.4637815344620687	0.5739665422039355	0.6845994417804431
406	0.46307318753141957	0.5732019310086596	0.683752479434599
# Eof

==> anc/rawNpart/2760/Xi0_10/rawY2SNpart2760Xi10.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9920501336744968	0.9920341534006247	0.9920340033314686
1	0.9920220659972266	0.9920338865302832	0.9920339975357287
2	0.992052880495472	0.9920341795176787	0.9920340038986638
3	0.9921425771692332	0.9920350323628107	0.9920340224202736
4	0.992248797375175	0.9920360423153741	0.9920340443538543
5	0.992134759151051	0.9920349580282956	0.9920340208059185
6	0.9917637588218398	0.9920314305192863	0.9920339441974657
7	0.9911357963875407	0.9920254597883453	0.9920338145284956
8	0.9899825553251534	0.9920225263940583	0.9920337508226916
9	0.9877715594483013	0.9920335065467376	0.99203398928346
10	0.9844882919564809	0.9920586967625087	0.9920345363503712
11	0.9801327528496916	0.9920980970413708	0.992035392023425
12	0.9747596190171172	0.9921459821392852	0.9920364319649975
13	0.968964563036149	0.992139978886821	0.9920363015897435
14	0.9629107587109111	0.9920630012744525	0.9920346298333359
15	0.9565982060414039	0.9919150493021797	0.9920314166957753
16	0.9500269050276274	0.9916961229700028	0.9920266621770615
17	0.9431968556695813	0.9914062222779217	0.992020366277194
18	0.9361138048195401	0.991040127682826	0.9920127286016752
19	0.9289561492590136	0.9904358114089054	0.9920099454084509
20	0.9218083914698566	0.9895165245985333	0.9920149517234242
21	0.9146705314520689	0.98828226725171	0.992027747546595
22	0.9075425692056502	0.9867330393684354	0.9920483328779632
23	0.9004245047306006	0.9848688409487092	0.9920767077175288
24	0.8933163380269202	0.9826896719925317	0.992112872065292
25	0.8862180690946091	0.9801955324999025	0.9921568259212524
26	0.8791310012637953	0.9773905372600576	0.992207501527612
27	0.8721006345737449	0.9744183360419231	0.9922276228169427
28	0.8651494931334375	0.971350040499521	0.9921987368336287
29	0.8582775769428732	0.9681856506328509	0.9921208435776696
30	0.8514848860020521	0.9649251664419132	0.9919939430490661
31	0.844771420310974	0.9615685879267076	0.9918180352478174
32	0.8381371798696389	0.9581159150872344	0.9915931201739242
33	0.831582164678047	0.9545671479234936	0.9913191978273861
34	0.8251063747361982	0.9509222864354848	0.9909962682082033
35	0.8187098100440924	0.9471813306232084	0.9906243313163756
36	0.8123950063793669	0.9433475932122687	0.9901999954873882
37	0.8061972216212726	0.9394671348972788	0.98967610244673
38	0.8001277610189802	0.9355547247919989	0.9890375311475553
39	0.7941866245724897	0.9316103628964284	0.9882842815898637
40	0.7883738122818015	0.9276340492105679	0.9874163537736556
41	0.7826893241469153	0.923625783734417	0.9864337476989307
42	0.7771331601678311	0.919585566467976	0.9853364633656891
43	0.7717053203445488	0.9155133974112447	0.9841245007739311
44	0.7664058046770685	0.9114092765642231	0.9827978599236562
45	0.7612346131653904	0.9072732039269114	0.9813565408148648
46	0.7561917458095142	0.9031051794993094	0.9798005434475567
47	0.7512772026094402	0.8989052032814171	0.9781298678217318
48	0.7464316115450904	0.8946821439839053	0.9763592327894463
49	0.7414340882785715	0.8904689962611901	0.9745433975434412
50	0.7362637995550713	0.8862688720860328	0.9726875268329542
51	0.7309207453745895	0.8820817714584331	0.9707916206579852
52	0.7254049257371267	0.8779076943783912	0.9688556790185341
53	0.7197163406426825	0.8737466408459074	0.9668797019146009
54	0.7138549900912571	0.869598610860981	0.9648636893461859
55	0.7078208740828505	0.8654636044236126	0.9628076413132889
56	0.7016139926174626	0.8613416215338021	0.9607115578159099
57	0.6952343456950932	0.8572326621915491	0.9585754388540488
58	0.6886819333157428	0.8531367263968541	0.9563992844277058
59	0.6819567554794108	0.8490538141497168	0.9541830945368808
60	0.6750588121860979	0.8449839254501375	0.9519268691815738
61	0.6679966151450352	0.8409275977798465	0.9496310340558329
62	0.6609685199061592	0.8368973565296217	0.9473055094676412
63	0.6540578470387938	0.8328984630732478	0.9449544625084125
64	0.6472645965429391	0.8289309174107249	0.9425778931781467
65	0.6405887684185949	0.8249947195420531	0.9401758014768437
66	0.6340303626657614	0.8210898694672324	0.9377481874045035
67	0.6275893792844385	0.8172163671862627	0.9352950509611263
68	0.6212658182746261	0.8133742126991439	0.932816392146712
69	0.6150596796363244	0.8095634060058762	0.9303122109612605
70	0.6089709633695333	0.8057839471064595	0.927782507404772
71	0.6029996694742528	0.8020358360008939	0.9252272814772464
72	0.5971457979504828	0.7983190726891792	0.9226465331786835
73	0.5914093487982235	0.7946336571713157	0.9200402625090837
74	0.5857903220174747	0.7909795894473032	0.9174084694684468
75	0.5802887176082366	0.7873568695171418	0.9147511540567728
76	0.5749025665355607	0.783764157391653	0.9120696365970246
77	0.5695988349136893	0.7801789724899476	0.9093860677361255
78	0.5643657315846297	0.7765932905643492	0.9067083539546955
79	0.5592032565483813	0.7730071116148577	0.9040364952527341
80	0.5541114098049444	0.7694204356414729	0.9013704916302414
81	0.5490901913543191	0.7658332626441948	0.8987103430872179
82	0.5441396011965052	0.7622455926230235	0.8960560496236626
83	0.5392596393315027	0.758657425577959	0.8934076112395762
84	0.5344503057593117	0.7550687615090014	0.8907650279349588
85	0.529711600479932	0.7514796004161504	0.8881282997098097
86	0.5250435234933641	0.7478899422994064	0.8854974265641297
87	0.5204460747996076	0.7442997871587692	0.8828724084979185
88	0.5159192543986625	0.7407091349942385	0.8802532455111758
89	0.5114630622905288	0.737117985805815	0.877639937603902
90	0.5070774984752069	0.7335263395934983	0.8750324847760972
91	0.5027625629526962	0.7299341963572881	0.8724308870277607
92	0.498518255722997	0.7263415560971849	0.8698351443588933
93	0.4943445767861092	0.7227484188131884	0.8672452567694946
94	0.490241526142033	0.7191547845052988	0.8646612242595646
95	0.48620910379076815	0.7155606531735159	0.8620830468291033
96	0.48224730973231483	0.7119660248178398	0.8595107244781107
97	0.4783561439666731	0.7083708994382705	0.8569442572065871
98	0.4745356064938427	0.7047752770348079	0.8543836450145321
99	0.4707856973138238	0.7011791576074522	0.8518288879019458
100	0.4671064164266163	0.6975825411562033	0.8492799858688284
101	0.4634977638322204	0.6939854276810613	0.8467369389151795
102	0.4599497024120113	0.6903915408791658	0.8441961455215842
103	0.45644286514677446	0.6868080657721102	0.8416506564132228
104	0.45297676510571294	0.6832351830076369	0.8391002968695616
105	0.44955140228882673	0.6796728925857456	0.836545066890601
106	0.4461667766961159	0.6761211945064365	0.8339849664763407
107	0.4428228883275803	0.6725800887697094	0.831419995626781
108	0.43951973718322007	0.6690495753755644	0.8288501543419217
109	0.4362573232630352	0.6655296543240016	0.826275442621763
110	0.4330356465670255	0.6620203256150207	0.8236958604663044
111	0.42985470709519114	0.6585215892486221	0.8211114078755465
112	0.4267145048475321	0.6550334452248056	0.8185220848494891
113	0.4236150398240484	0.651555893543571	0.8159278913881319
114	0.42055631202474003	0.6480889342049186	0.8133288274914753
115	0.417538321449607	0.6446325672088484	0.8107248931595192
116	0.41456106809864907	0.6411867925553602	0.8081160883922633
117	0.4116245519718666	0.6377516102444541	0.8055024131897082
118	0.4087287730692595	0.6343270202761301	0.8028838675518533
119	0.40587373139082766	0.6309130226503883	0.800260451478699
120	0.40305942693657115	0.6275096173672284	0.797632164970245
121	0.40028585970648983	0.6241168044266509	0.7949990080264915
122	0.397553029700584	0.6207345838286553	0.7923609806474387
123	0.3948609369188533	0.6173629555732417	0.7897180828330859
124	0.3922095813612981	0.6140019196604103	0.7870703145834337
125	0.38959896302791797	0.610651476090161	0.784417675898482
126	0.3870290819187133	0.6073116248624938	0.7817601667782308
127	0.384499938033684	0.6039823659774087	0.7790977872226801
128	0.38201153137282995	0.6006636994349058	0.7764305372318296
129	0.37956386193615116	0.5973556252349849	0.7737584168056797
130	0.37715692972364767	0.594058143377646	0.7710814259442303
131	0.3747907347353195	0.5907712538628893	0.7683995646474813
132	0.3724652769711667	0.5874949566907148	0.7657128329154328
133	0.3701805564311892	0.5842292518611223	0.7630212307480847
134	0.367936573115387	0.5809741393741119	0.7603247581454371
135	0.36573332702376005	0.5777296192296836	0.7576234151074897
136	0.36357081815630843	0.5744956914278373	0.7549172016342429
137	0.3614490465130322	0.5712723559685733	0.7522061177256968
138	0.3593680120939312	0.5680596128518913	0.7494901633818509
139	0.3573242441415313	0.564860197591127	0.7467703215349552
140	0.35530036212608246	0.5616878088302425	0.7440515144198071
141	0.35329397625901576	0.558544330105771	0.7413344188339858
142	0.3513050865403309	0.5554297614177119	0.7386190347774904
143	0.34933369297002803	0.5523441027660659	0.7359053622503213
144	0.3473797955481072	0.5492873541508324	0.7331934012524788
145	0.34544339427456827	0.5462595155720117	0.7304831517839623
146	0.3435244891494113	0.5432605870296039	0.7277746138447724
147	0.3416230801726364	0.5402905685236087	0.7250677874349086
148	0.33973916734424336	0.5373494600540264	0.7223626725543714
149	0.33787275066423234	0.5344372616208568	0.7196592692031601
150	0.3360238301326033	0.5315539732241	0.7169575773812754
151	0.33419240574935627	0.528699594863756	0.7142575970887171
152	0.3323784775144911	0.5258741265398246	0.7115593283254851
153	0.33058204542800806	0.5230775682523061	0.7088627710915792
154	0.32880310948990693	0.5203099200012004	0.7061679253869997
155	0.3270416697001878	0.5175711817865074	0.7034747912117466
156	0.3252977260588506	0.5148613536082273	0.7007833685658198
157	0.32357127856589546	0.5121804354663598	0.6980936574492194
158	0.3218623272213222	0.5095284273609051	0.6954056578619451
159	0.3201708720251309	0.5069053292918632	0.6927193698039974
160	0.31849691297732163	0.504311141259234	0.6900347932753756
161	0.31684045007789435	0.5017458632630177	0.6873519282760805
162	0.315201483326849	0.499209495303214	0.6846707748061116
163	0.3135800127241857	0.4967020373798233	0.6819913328654692
164	0.31197603826990433	0.49422348949284517	0.6793136024541528
165	0.31038955996400497	0.49177385164228	0.6766375835721631
166	0.3088205778064876	0.4893531238281275	0.6739632762194995
167	0.30726909179735207	0.4869613060503876	0.671290680396162
168	0.30573510193659864	0.4845983983090607	0.6686197961021513
169	0.30421860822422714	0.48226440060414644	0.6659506233374666
170	0.30271961066023767	0.47995931293564503	0.6632831621021082
171	0.3012381092446301	0.4776831353035563	0.6606174123960763
172	0.29977410397740456	0.4754358677078805	0.6579533742193706
173	0.2983275948585609	0.47321751014861724	0.6552910475719913
174	0.29689858188809937	0.4710280626257669	0.6526304324539383
175	0.2954870650660197	0.4688675251393293	0.6499715288652115
176	0.2940930443923221	0.46673589768930446	0.6473143368058113
177	0.2927165198670064	0.4646331802756925	0.6446588562757372
178	0.2913574914900727	0.46255937289849314	0.6420050872749894
179	0.2900159592615209	0.46051447555770664	0.639353029803568
180	0.28868829591431516	0.45849242968172044	0.6367113279635506
181	0.28736963650610603	0.4564851094277664	0.6340915753480894
182	0.2860599557114852	0.4544924724951817	0.6314938323098993
183	0.2847592535304528	0.4525145188839665	0.6289180988489804
184	0.2834675299630087	0.4505512485941206	0.6263643749653328
185	0.28218478500915306	0.4486026616256442	0.6238326606589562
186	0.2809110186688858	0.44666875797853717	0.6213229559298507
187	0.27964623094220686	0.44474953765279945	0.6188352607780162
188	0.27839042182911644	0.4428450006484313	0.6163695752034533
189	0.2771435913296143	0.4409551469654325	0.6139258992061611
190	0.2759057394437006	0.43907997660380316	0.6115042327861403
191	0.2746768661713753	0.4372194895635431	0.6091045759433907
192	0.27345697151263837	0.43537368584465264	0.6067269286779121
193	0.2722460554674898	0.43354256544713143	0.6043712909897048
194	0.27104411803592965	0.43172612837097973	0.6020376628787685
195	0.2698511592179579	0.4299243746161974	0.5997260443451033
196	0.2686671790135745	0.4281373041827845	0.5974364353887094
197	0.2674921774227795	0.42636491707074103	0.5951688360095867
198	0.2663261544455729	0.424607213280067	0.5929232462077351
199	0.26516911008195476	0.4228641928107624	0.5906996659831546
200	0.26402104433192486	0.42113585566282713	0.5884980953358453
201	0.26288195719548346	0.4194222018362613	0.5863185342658072
202	0.2617518486726304	0.41772323133106487	0.5841609827730402
203	0.2606307187633657	0.41603894414723785	0.5820254408575444
204	0.2595185674676894	0.41436934028478023	0.5799119085193195
205	0.25841539478560155	0.41271441974369205	0.5778203857583659
206	0.25732120071710207	0.4110741825239733	0.5757508725746836
207	0.256235985262191	0.4094486286256239	0.5737033689682723
208	0.2551597484208682	0.407837758048644	0.5716778749391322
209	0.25409249019313396	0.4062415707930335	0.5696743904872634
210	0.25303421057898795	0.40466006685879236	0.5676929156126655
211	0.2519849095784304	0.4030932462459207	0.5657334503153388
212	0.25094458719146123	0.4015411089544183	0.5637959945952834
213	0.24991324341808047	0.4000036549842855	0.5618805484524991
214	0.24889087825828807	0.398480884335522	0.5599871118869859
215	0.24787749171208406	0.396972797008128	0.5581156848987439
216	0.24687308377946846	0.39547939300210333	0.556266267487773
217	0.2458776544604412	0.39400067231744806	0.5544388596540732
218	0.24489120375500245	0.39253663495416236	0.5526334613976448
219	0.24391373166315194	0.3910872809122459	0.5508500727184874
220	0.2429452381848899	0.38965261019169894	0.5490886936166011
221	0.2419857233202162	0.38823262279252135	0.547349324091986
222	0.24103495791477558	0.3868266753237316	0.5456308549168613
223	0.2400910181544998	0.38542936634043873	0.5439239738178193
224	0.23915347036015408	0.3840394782122463	0.5422265815589353
225	0.2382223145317386	0.38265701093915466	0.5405386781402096
226	0.23729755066925323	0.38128196452116353	0.5388602635616419
227	0.23637917877269798	0.379914338958273	0.5371913378232321
228	0.235467198842073	0.3785541342504832	0.5355319009249807
229	0.23456161087737815	0.3772013503977939	0.5338819528668873
230	0.23366241487861336	0.3758559874002051	0.532241493648952
231	0.2327696108457788	0.3745180452577171	0.5306105232711749
232	0.23188319877887437	0.37318752397032967	0.5289890417335559
233	0.23100317867790013	0.3718644235380429	0.5273770490360948
234	0.23012955054285603	0.3705487439608566	0.5257745451787919
235	0.22926231437374212	0.36924048523877107	0.5241815301616473
236	0.2284014701705583	0.367939647371786	0.5225980039846606
237	0.22754701793330467	0.3666462303599016	0.5210239666478321
238	0.22669895766198117	0.36536023420311786	0.5194594181511617
239	0.2258572893565879	0.36408165890143473	0.5179043584946493
240	0.22502201301712474	0.3628105044548522	0.5163587876782951
241	0.2241931286435917	0.3615467708633703	0.5148227057020991
242	0.22337063623598885	0.36029045812698896	0.513296112566061
243	0.22255453579431614	0.35904156624570815	0.5117790082701812
244	0.22174482731857362	0.35780009521952805	0.5102713928144593
245	0.22094151080876123	0.35656604504844863	0.5087732661988957
246	0.22014458626487904	0.35533941573246974	0.5072846284234902
247	0.219354053686927	0.35412020727159155	0.5058054794882427
248	0.2185699130749051	0.3529084196658139	0.5043358193931534
249	0.2177921644288133	0.35170405291513673	0.5028756481382222
250	0.21702080774865173	0.35050710701956045	0.5014249657234491
251	0.2162558430344203	0.3493175819790846	0.49998377214883405
252	0.215497270286119	0.3481354777937093	0.4985520674143771
253	0.21474508950374793	0.34696079446343475	0.4971298515200783
254	0.21399930068730694	0.3457935319882608	0.49571712446593763
255	0.21325990383679616	0.3446336903681874	0.49431388625195505
256	0.2125268989522155	0.34348126960321457	0.4929201368781305
257	0.211800286033565	0.34233626969334247	0.49153587634446416
258	0.21108006508084468	0.34119869063857095	0.49016110465095597
259	0.21036623609405453	0.3400685324389	0.48879582179760583
260	0.20965879907319446	0.33894579509432965	0.48744002778441375
261	0.2089577540182646	0.33783047860486004	0.48609372261137984
262	0.2082631009292649	0.33672258297049096	0.484756906278504
263	0.20757483980619532	0.3356221081912224	0.4834295787857863
264	0.20689297064905593	0.33452905426705454	0.48211174013322666
265	0.20621688150372453	0.3334435542018233	0.48080218947232073
266	0.20554476918439563	0.33236599990502047	0.4794973883793543
267	0.2048765159878634	0.3312964169585931	0.4781971058832243
268	0.20421212191412785	0.3302348053625411	0.47690134198393064
269	0.203551586963189	0.3291811651168645	0.4756100966814734
270	0.20289491113504685	0.32813549622156346	0.47432336997585256
271	0.20224209442970134	0.32709779867663774	0.4730411618670681
272	0.20159313684715255	0.32606807248208747	0.47176347235512006
273	0.2009480383874004	0.32504631763791264	0.4704903014400085
274	0.20030679905044493	0.32403253414411315	0.46922164912173314
275	0.19966941883628622	0.3230267220006892	0.4679575154002944
276	0.19903589774492408	0.3220288812076406	0.4666979002756918
277	0.19840623577635866	0.3210390117649674	0.46544280374792574
278	0.19778043293058992	0.32005711367266965	0.46419222581699604
279	0.19715848920761786	0.3190831869307473	0.4629461664829026
280	0.19654040460744254	0.31811723153920046	0.4617046257456458
281	0.19592617913006383	0.31715924749802893	0.4604676036052252
282	0.19531581277548185	0.3162092348072329	0.4592351000616412
283	0.1947093055436965	0.31526719346681226	0.4580071151148934
284	0.1941066574347078	0.31433312347676695	0.456783648764982
285	0.19350786844851592	0.31340702483709726	0.45556470101190716
286	0.1929129385851206	0.31248889754780285	0.45435027185566845
287	0.192321867844522	0.3115787416088839	0.45314036129626634
288	0.1917346562267201	0.31067655702034036	0.45193496933370053
289	0.1911513037317148	0.30978234378217223	0.45073409596797115
290	0.19057181035950624	0.3088961018943795	0.4495377411990781
291	0.18999617611009434	0.3080178313569623	0.44834590502702154
292	0.18942440098347915	0.30714753216992047	0.44715858745180137
293	0.18885648497966065	0.306285204333254	0.4459757884734175
294	0.18829242809863883	0.305430847846963	0.44479750809187013
295	0.18773223034041364	0.3045844627110474	0.443623746307159
296	0.18717589170498516	0.3037460489255073	0.44245450311928436
297	0.18662341219235334	0.3029156064903425	0.44128977852824613
298	0.18607479180251824	0.3020931354055532	0.4401295725340443
299	0.18553003053547978	0.30127863567113927	0.43897388513667873
300	0.18498912839123804	0.30047210728710083	0.4378227163361498
301	0.18445208536979296	0.2996735502534378	0.436676066132457
302	0.1839189014711446	0.2988829645701502	0.43553393452560074
303	0.18338957669529288	0.2981003502372379	0.43439632151558083
304	0.18286411104223782	0.2973257072547011	0.4332632271023973
305	0.18234250451197948	0.29655903562253977	0.4321346512860502
306	0.18182416863852158	0.29579832025544783	0.4310105741702647
307	0.18130725457118346	0.2950372301302846	0.4298909332446472
308	0.18079162770389792	0.2942753043152206	0.42877572395811175
309	0.18027728803666485	0.2935125428102558	0.4276649463106582
310	0.17976423556948434	0.2927489456153903	0.4265586003022869
311	0.1792524703023564	0.291984512730624	0.4254566859329976
312	0.178741992235281	0.29121924415595696	0.42435920320279036
313	0.17823280136825814	0.2904531398913892	0.4232661521116652
314	0.17772489770128777	0.28968619993692074	0.42217753265962205
315	0.17721828123437003	0.28891842429255143	0.42109334484666094
316	0.17671295196750475	0.28814981295828146	0.4200135886727818
317	0.17620890990069207	0.2873803659341107	0.4189382641379849
318	0.17570615503393186	0.2866100832200391	0.4178673712422699
319	0.17520468736722425	0.2858389648160669	0.41680090998563707
320	0.1747045069005692	0.285067010722194	0.41573888036808626
321	0.17420561363396664	0.28429422093842016	0.4146812823896175
322	0.17370800756741664	0.28352059546474573	0.41362811605023075
323	0.17321168870091913	0.2827461343011704	0.412579381349926
324	0.17271665703447422	0.28197083744769447	0.4115350782887034
325	0.17222291256808187	0.2811947049043177	0.4104952068665628
326	0.17173045530174197	0.2804177366710402	0.4094597670835043
327	0.17123928523545467	0.2796399327478619	0.4084287589395278
328	0.17074940236921993	0.278861293134783	0.40740218243463344
329	0.17026080670303773	0.27808181783180325	0.4063800375688211
330	0.16977349823690802	0.27730150683892274	0.4053623243420907
331	0.1692874769708309	0.2765203601561415	0.4043490427544425
332	0.1688027429048063	0.2757383777834595	0.4033401928058763
333	0.16831929603883422	0.27495555972087676	0.40233577449639213
334	0.1678371363729147	0.27417190596839325	0.40133578782599
335	0.16735626390704772	0.27338741652600906	0.40034023279466996
336	0.16687667864123332	0.2726020913937241	0.399349109402432
337	0.1663983805754714	0.27181593057153836	0.39836241764927605
338	0.16592136970976204	0.27102893405945183	0.39738015753520217
339	0.16544564604410522	0.27024110185746464	0.3964023290602103
340	0.16497120957850095	0.26945243396557667	0.39542893222430053
341	0.16449806031294922	0.26866293038378797	0.39445996702747277
342	0.16402619824745002	0.2678725911120985	0.3934954334697271
343	0.1635550375550057	0.26708339308794243	0.3925346519093759
344	0.1630828452814846	0.26630118435503947	0.391575611875964
345	0.16260950753150313	0.2655263492658493	0.39061818123483233
346	0.1621350243050613	0.2647588878203719	0.38966235998598087
347	0.16165939560215908	0.2639988000186071	0.38870814812940946
348	0.16118262142279652	0.2632460858605551	0.38775554566511833
349	0.16070470176697355	0.2625007453462157	0.38680455259310725
350	0.1602256366346902	0.26176277847558915	0.38585516891337635
351	0.1597454260259465	0.2610321852486752	0.3849073946259257
352	0.15926406994074244	0.26030896566547407	0.3839612297307551
353	0.15878156837907795	0.25959311972598564	0.3830166742278647
354	0.1582979213409531	0.2588846474302097	0.3820737281172543
355	0.1578131288263679	0.2581835487781467	0.3811323913989242
356	0.15732719083532232	0.2574898237697964	0.3801926640728743
357	0.15684010736781637	0.2568034724051587	0.3792545461391045
358	0.15635187842385	0.2561244946842338	0.37831803759761473
359	0.1558625040034233	0.25545289060702164	0.3773831384484052
360	0.15537198410653622	0.25478866017352214	0.37644984869147596
361	0.15488031873318875	0.2541318033837353	0.37551816832682666
362	0.15438750788338093	0.25348232023766126	0.37458809735445764
363	0.15389355155711276	0.25284021073529994	0.3736596357743689
364	0.15339844975438416	0.2522054748766513	0.3727327835865601
365	0.15290220247519518	0.25157811266171537	0.37180754079103145
366	0.15240480971954584	0.2509581240904921	0.370883907387783
367	0.15190627148743613	0.2503455091629816	0.3699618833768147
368	0.15140658777886606	0.2497402678791838	0.3690414687581266
369	0.1509057585938356	0.2491424002390987	0.3681226635317186
370	0.15040378393234477	0.24855190624272633	0.36720546769759077
371	0.14990066379439354	0.24796878589006666	0.36628988125574313
372	0.149396398179982	0.24739303918111977	0.36537590420617566
373	0.14889130840340925	0.2468226271850604	0.36446364416025057
374	0.14838745146351956	0.24624449701765158	0.36355379002738897
375	0.14788519265219124	0.24565633068410586	0.3626464641474829
376	0.14738453196942422	0.2450581281844232	0.36174166652053225
377	0.14688546941521854	0.2444498895186037	0.3608393971465371
378	0.1463880049895742	0.24383161468664719	0.3599396560254973
379	0.14589213869249112	0.24320330368855386	0.359042443157413
380	0.14539787052396944	0.24256495652432353	0.35814775854228426
381	0.14490520048400904	0.24191657319395632	0.35725560218011093
382	0.14441412857260996	0.24125815369745227	0.3563659740708931
383	0.14392465478977223	0.2405896980348112	0.35547887421463065
384	0.14343677913549582	0.23991120620603323	0.35459430261132363
385	0.14295050160978073	0.23922267821111842	0.35371225926097216
386	0.14246582221262696	0.23852411405006663	0.3528327441635762
387	0.14198274094403454	0.23781551372287796	0.35195575731913564
388	0.14150125780400338	0.23709687722955236	0.3510812987276505
389	0.1410213727925336	0.23636820457008983	0.35020936838912087
390	0.14054308590962514	0.23562949574449044	0.3493399663035467
391	0.14006639715527797	0.2348807507527541	0.34847309247092795
392	0.13959130652949214	0.23412196959488085	0.3476087468912647
393	0.13911781403226764	0.23335315227087064	0.3467469295645569
394	0.13864513502004872	0.23257693238183993	0.34588470243092634
395	0.13817045466311775	0.2318027577065061	0.345011525496516
396	0.13769352106927774	0.23103147370337887	0.34412645556316646
397	0.1372143342385286	0.2302630803724581	0.3432294926308777
398	0.1367328941708705	0.2294975777137439	0.34232063669964974
399	0.13624920086630332	0.22873496572723623	0.3413998877694825
400	0.13576325432482708	0.22797524441293507	0.340467245840376
401	0.13527505454644181	0.22721841377084048	0.33952271091233044
402	0.13478460153114746	0.22646447380095236	0.3385662829853455
403	0.13429189527894408	0.2257134245032708	0.3375979620594214
404	0.13379693578983165	0.2249652658777958	0.33661774813455814
405	0.13329972306381016	0.22421999792452726	0.33562564121075555
406	0.13280025710087962	0.22347762064346532	0.3346216412880138
# Eof

==> anc/rawNpart/2760/Xi0_10/rawY3SNpart2760Xi10.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9934805254834815	0.99299021878801	0.9924984849379834
1	0.9917990656678995	0.9921617432132332	0.9925254764180461
2	0.9936450802147738	0.9930712968930742	0.9924958434381935
3	0.9990185691241038	0.9957188798275326	0.9924095859984254
4	1.005381938852789	0.9988541890062792	0.9923074385872456
5	0.9985502124701379	0.9954881148431427	0.9924171042508219
6	0.9763245705284624	0.9845372724193331	0.9927738793374437
7	0.9387050130277621	0.9660016617348496	0.9933777638471101
8	0.8919075239121258	0.9423788448779509	0.9936744496948305
9	0.8482677707285833	0.9186252528619625	0.9925639082581692
10	0.808122058516586	0.8948760119555784	0.9900161496587644
11	0.7714703872761333	0.871131122158798	0.9860311738966148
12	0.7382279654201975	0.8473778035091254	0.9803870164180124
13	0.707471038434936	0.8234768258251657	0.9706655038452915
14	0.6789465603621795	0.7993900494993398	0.9562042210127332
15	0.6526545312019285	0.775117474531648	0.937003167920338
16	0.6285949509541827	0.7506591009220903	0.9130623445681058
17	0.6067678196189422	0.7260149286706666	0.8843817509560363
18	0.587142897156843	0.7012137479504835	0.8511142391152711
19	0.5687814565155644	0.6771492783103347	0.8180047214087194
20	0.5512388441255035	0.6542448542931136	0.7873007544764186
21	0.53451505998666	0.6325004758988204	0.7590023383183685
22	0.5186101040990341	0.6119161431274552	0.7331094729345693
23	0.5035239764626254	0.5924918559790178	0.7096221583250205
24	0.4892566770774343	0.5742276144535082	0.6885403944897228
25	0.4758082059434606	0.5571234185509265	0.6698641814286757
26	0.4631733216912256	0.5411713812485751	0.6535566883717031
27	0.45116904495741517	0.526096161836835	0.6383321309632687
28	0.4397047945648064	0.5117614570454203	0.62355400102852
29	0.4287805705133992	0.49816726687433066	0.6092222985674566
30	0.41839637280319397	0.4853135913235663	0.595337023580079
31	0.4085522014341903	0.473200430393127	0.5818981760663868
32	0.39924805640638844	0.461827784083013	0.56890575602638
33	0.3904839377197883	0.45119565239322423	0.556359763460059
34	0.38225984537438984	0.44130403532376067	0.5442601983674235
35	0.3745757793701932	0.4321529328746222	0.5326070607484734
36	0.367413024554401	0.42371462626441053	0.5213954737422338
37	0.3605113622912163	0.41560370888920445	0.5105576286525302
38	0.35378735487595603	0.4076966021962902	0.5000717829859813
39	0.34724100230862015	0.3999933061856678	0.4899379367425877
40	0.34087230458920886	0.3924938208573375	0.480156089922349
41	0.334681261717722	0.38519814621129916	0.4707262425252654
42	0.32866787369415956	0.37810628224755277	0.4616483945513367
43	0.3228321405185216	0.3712182289660983	0.45292254600056303
44	0.3171740621908081	0.3645339863669358	0.4445486968729445
45	0.311693638711019	0.35805355445006526	0.4365268471684809
46	0.3063908700791545	0.35177693321548675	0.4288569968871723
47	0.30126575629521435	0.34570412266320016	0.4215391460290188
48	0.29630596518870994	0.3398272433733493	0.414541594080149
49	0.291465616843316	0.33411698119365063	0.40774640422439634
50	0.28674038398079865	0.3285705712870408	0.4011424529580919
51	0.28213026660115803	0.32318801365351996	0.39472974028123586
52	0.2776352647043941	0.3179693082930879	0.38850826619382817
53	0.2732553782905069	0.31291445520574485	0.382478030695869
54	0.2689906073594963	0.30802345439149065	0.3766390337873581
55	0.2648409519113625	0.30329630585032524	0.3709912754682954
56	0.2608064119461053	0.2987330095822488	0.3655347557386812
57	0.2568869874637248	0.29433356558726126	0.3602694745985153
58	0.253082678464221	0.29009797386536257	0.3551954320477979
59	0.24939348494759386	0.2860262344165527	0.3503126280865287
60	0.24581940691384346	0.28211834724083185	0.34562106271470794
61	0.24235949142144564	0.2783713370752896	0.3411173437346928
62	0.23899153126913003	0.27471586885516885	0.3367224198994789
63	0.23570619817415622	0.27112281792491294	0.3324030852064699
64	0.23250349213652416	0.2675921842845218	0.32815933965566574
65	0.22938341315623387	0.2641239679339955	0.3239911832470666
66	0.22634596123328532	0.260718168873334	0.31989861598067226
67	0.22339113636767852	0.25737478710253725	0.31588163785648277
68	0.22051893855941354	0.25409382262160535	0.3119402488744983
69	0.2177293678084903	0.2508752754305382	0.3080744490347186
70	0.21502242411490882	0.24771914552933588	0.3042842383371438
71	0.21239810747866916	0.2446254329179984	0.300569616781774
72	0.20985641789977116	0.24159413759652568	0.29693058436860903
73	0.207397355378215	0.23862525956491776	0.29336714109764894
74	0.2050209199140006	0.23571879882317467	0.28987928696889376
75	0.20272711150712797	0.23287475537129637	0.28646702198234353
76	0.20051388648050975	0.23009288948835324	0.28312975819834074
77	0.1983469587004836	0.2273691794510084	0.27985763193646224
78	0.19621409003006635	0.2247021897401221	0.27664712244183476
79	0.19411528046925797	0.2220919203556942	0.27349822971445825
80	0.1920505300180584	0.2195383712977248	0.2704109537543328
81	0.19001983867646774	0.21704154256621386	0.26738529456145826
82	0.18802320644448592	0.21460143416116134	0.2644212521358347
83	0.18606063332211298	0.21221804608256725	0.26151882647746205
84	0.18413211930934886	0.2098913783304317	0.2586780175863405
85	0.18223766440619363	0.20762143090475454	0.25589882546246984
86	0.18037726861264722	0.2054082038055359	0.25318125010585024
87	0.17855093192870974	0.2032516970327757	0.25052529151648156
88	0.17675865435438104	0.2011519105864739	0.24793094969436386
89	0.17500043588966122	0.19910884446663063	0.2453982246394972
90	0.1732762765345503	0.1971224986732458	0.24292711635188152
91	0.1715861762890482	0.19519287320631945	0.24051762483151679
92	0.169930135153155	0.19331996806585153	0.23816975007840308
93	0.1683081531268706	0.19150378325184206	0.23588349209254028
94	0.16672023021019514	0.1897443187642911	0.23365885087392851
95	0.1651663664031285	0.18804157460319854	0.23149582642256772
96	0.1636465617056707	0.18639555076856446	0.22939441873845787
97	0.1621608161178218	0.18480624726038883	0.22735462782159907
98	0.16070912963958173	0.18327366407867168	0.22537645367199122
99	0.15929150227095049	0.181797801223413	0.2234598962896343
100	0.15790793401192815	0.18037865869461273	0.22160495567452843
101	0.15655842486251464	0.1790162364922709	0.21981163182667351
102	0.1552368931326595	0.17769494274901973	0.21806621804951498
103	0.15393160395975236	0.1763846923372252	0.21634226672741091
104	0.15264226230272673	0.17508472884853052	0.21463911290730767
105	0.15136886816158263	0.17379505228293576	0.21295675658920535
106	0.15011142153632	0.17251566264044094	0.21129519777310385
107	0.1488699224269389	0.17124655992104595	0.20965443645900322
108	0.1476443708334393	0.16998774412475087	0.2080344726469035
109	0.14643476675582118	0.16873921525155575	0.20643530633680465
110	0.14524111019408456	0.16750097330146047	0.20485693752870665
111	0.14406340114822946	0.16627301827446514	0.20329936622260955
112	0.1429016396182559	0.16505535017056971	0.2017625924185133
113	0.14175582560416378	0.16384796898977413	0.20024661611641792
114	0.14062595910595316	0.16265087473207848	0.19875143731632341
115	0.13951204012362411	0.16146406739748276	0.1972770560182298
116	0.13841406865717648	0.1602875469859869	0.19582347222213703
117	0.13733204470661042	0.15912131349759095	0.19439068592804515
118	0.13626596827192586	0.15796536693229493	0.19297869713595417
119	0.13521583935312276	0.1568197072900988	0.191587505845864
120	0.1341816579502012	0.15568433457100259	0.19021711205777475
121	0.13316342406316112	0.15455924877500626	0.18886751577168637
122	0.13216113769200258	0.15344444990210984	0.18753871698759886
123	0.1311747988367255	0.1523399379523133	0.18623071570551217
124	0.13020440749732992	0.15124571292561667	0.1849435119254264
125	0.12924996367381586	0.15016177482201992	0.1836771056473415
126	0.12831146736618335	0.14908812364152313	0.18243149687125748
127	0.1273889185744323	0.1480247593841262	0.18120668559717432
128	0.12648231729856274	0.1469716820498292	0.18000267182509205
129	0.12559166353857468	0.14592889163863207	0.1788194555550106
130	0.12471695729446816	0.14489638815053485	0.1776570367869301
131	0.12385819856624311	0.14387417158553753	0.17651541552085043
132	0.12301538735389958	0.14286224194364014	0.17539459175677163
133	0.12218852365743757	0.14186059922484265	0.1742945654946937
134	0.12137760747685705	0.14086924342914503	0.17321533673461667
135	0.120582638812158	0.1398881745565473	0.17215690547654047
136	0.1198036176633405	0.1389173926070495	0.17111927172046515
137	0.11904054403040448	0.1379568975806516	0.17010243546639076
138	0.11829341791334996	0.13700668947735362	0.16910639671431715
139	0.11756081292158181	0.1360668882119477	0.16812880005511927
140	0.11683558611170577	0.13513809428234497	0.16715785029461322
141	0.11611675534308984	0.13422039025582422	0.1661919256168569
142	0.11540432061573395	0.13331377613238532	0.16523102602185014
143	0.11469828192963814	0.1324182519120283	0.1642751515095931
144	0.11399863928480242	0.13153381759475322	0.16332430208008572
145	0.11330539268122675	0.13066047318055996	0.16237847773332797
146	0.11261854211891116	0.12979821866944868	0.16143767846931997
147	0.11193808759785565	0.1289470540614192	0.1605019042880616
148	0.11126402911806023	0.1281069793564717	0.15957115518955292
149	0.11059636667952487	0.1272779945546061	0.15864543117379387
150	0.10993510028224958	0.12646009965582233	0.1577247322407845
151	0.10928022992623437	0.12565329466012054	0.15680905839052486
152	0.10863175561147924	0.1248575795675006	0.15589840962301485
153	0.10798967733798419	0.12407295437796256	0.1549927859382545
154	0.1073539951057492	0.12329941909150643	0.15409218733624386
155	0.10672470891477429	0.1225369737081322	0.15319661381698285
156	0.10610181876505947	0.12178561822783986	0.15230606538047153
157	0.10548532465660472	0.1210453526506294	0.1514205420267099
158	0.10487522658941004	0.12031617697650085	0.1505400437556979
159	0.10427152456347544	0.11959809120545419	0.1496645705674356
160	0.1036742185788009	0.11889109533748943	0.148794122461923
161	0.10308330863538644	0.11819518937260659	0.14792869943916004
162	0.10249879473323206	0.11751037331080563	0.14706830149914674
163	0.10192067687233776	0.11683664715208658	0.14621292864188315
164	0.10134895505270353	0.11617401089644941	0.14536258086736917
165	0.1007836292743294	0.11552246454389416	0.14451725817560493
166	0.10022469953721533	0.11488200809442078	0.14367696056659035
167	0.0996721658413613	0.11425264154802928	0.14284168804032538
168	0.0991260281867674	0.11363436490471973	0.14201144059681015
169	0.09858628657343353	0.11302717816449206	0.14118621823604457
170	0.09805294100135976	0.11243108132734628	0.14036602095802866
171	0.09752599147054607	0.11184607439328238	0.13955084876276241
172	0.09700543798099244	0.11127215736230042	0.13874070165024585
173	0.09649128053269888	0.1107093302344003	0.13793557962047895
174	0.09598351912566544	0.11015759300958212	0.13713548267346173
175	0.09548215375989202	0.10961694568784583	0.13634041080919418
176	0.09498718443537871	0.10908738826919143	0.1355503640276763
177	0.09449861115212548	0.10856892075361896	0.1347653423289081
178	0.09401643391013229	0.10806154314112834	0.13398534571288956
179	0.09354065270939921	0.10756525543171963	0.1332103741796207
180	0.09307003706412	0.10707596664726245	0.1324421656394113
181	0.09260293662915896	0.10658818990946543	0.13168305100238778
182	0.09213934281332196	0.10610189665531133	0.13093304240255832
183	0.091679255616609	0.10561708688480011	0.13019213983992298
184	0.09122267503902007	0.10513376059793178	0.12946034331448172
185	0.09076960108055518	0.10465191779470638	0.12873765282623453
186	0.0903200337412143	0.10417155847512385	0.1280240683751814
187	0.08987397302099746	0.1036926826391842	0.12731958996132234
188	0.08943141891990469	0.10321529028688747	0.12662421758465744
189	0.08899237143793591	0.10273938141823363	0.12593795124518656
190	0.08855683057509117	0.1022649560332227	0.12526079094290982
191	0.08812479633137048	0.10179201413185467	0.12459273667782711
192	0.08769626870677383	0.10132055571412951	0.12393378844993853
193	0.08727124770130118	0.10085058078004724	0.12328394625924398
194	0.08684973331495259	0.10038208932960792	0.12264321010574357
195	0.08643172554772803	0.09991508136281146	0.12201157998943722
196	0.0860172243996275	0.09944955687965788	0.12138905591032492
197	0.085606229870651	0.09898551588014724	0.12077563786840675
198	0.08519874196079855	0.09852295836427948	0.12017132586368266
199	0.08479476067007012	0.09806188433205462	0.11957611989615265
200	0.08439428599846573	0.09760229378347264	0.11899001996581672
201	0.08399731794598536	0.09714418671853356	0.11841302607267487
202	0.08360385651262904	0.09668756313723739	0.1178451382167271
203	0.08321390169839675	0.09623242303958411	0.11728635639797341
204	0.08282745350328849	0.09577876642557372	0.11673668061641382
205	0.08244451192730426	0.09532659329520624	0.1161961108720483
206	0.08206507697044407	0.09487590364848165	0.1156646471648769
207	0.0816891486327079	0.09442669748539996	0.11514228949489953
208	0.08131672691409578	0.09397897480596118	0.11462903786211628
209	0.08094781181460771	0.09353273561016529	0.11412489226652713
210	0.08058240333424364	0.09308797989801226	0.11362985270813203
211	0.08022050147300361	0.09264470766950215	0.11314391918693101
212	0.07986210623088763	0.09220291892463495	0.11266709170292408
213	0.07950721760789567	0.09176261366341065	0.11219937025611125
214	0.07915583560402774	0.09132379188582922	0.11174075484649248
215	0.07880796021928387	0.09088645359189072	0.11129124547406782
216	0.078463591453664	0.09045059878159509	0.11085084213883724
217	0.07812272930716818	0.09001622745494237	0.11041954484080072
218	0.0777853737797964	0.08958333961193254	0.10999735357995832
219	0.07745152487154863	0.08915193525256562	0.10958426835631
220	0.07712118258242492	0.08872201437684159	0.10918028916985574
221	0.07679434691242523	0.08829357698476044	0.10878541602059555
222	0.07647088073865532	0.0878668821758969	0.10839884798686356
223	0.07614963287656673	0.08744410516270207	0.10801386111018939
224	0.07583034381831924	0.08702573629634153	0.10762893963018266
225	0.07551301356391282	0.08661177557681539	0.10724408354684345
226	0.07519764211334751	0.08620222300412356	0.10685929286017172
227	0.07488422946662325	0.08579707857826606	0.10647456757016745
228	0.0745727756237401	0.08539634229924294	0.10608990767683071
229	0.07426328058469804	0.08500001416705417	0.10570531318016145
230	0.07395574434949703	0.08460809418169969	0.10532078408015962
231	0.07365016691813714	0.0842205823431796	0.10493632037682532
232	0.07334654829061833	0.08383747865149384	0.1045519220701585
233	0.07304488846694061	0.08345878310664243	0.10416758916015918
234	0.07274518744710395	0.08308449570862535	0.1037833216468273
235	0.07244744523110841	0.08271461645744263	0.10339911953016297
236	0.07215166181895394	0.08234914535309425	0.10301498281016606
237	0.07185783721064057	0.08198808239558023	0.10263091148683667
238	0.07156597140616827	0.08163142758490052	0.10224690556017475
239	0.07127606440553706	0.08127918092105517	0.10186296503018032
240	0.07098811620874694	0.08093134240404418	0.10147908989685339
241	0.0707021268157979	0.08058791203386752	0.10109528016019392
242	0.07041809622668994	0.08024888981052519	0.10071153582020198
243	0.07013602444142308	0.07991427573401721	0.10032785687687747
244	0.0698559114599973	0.0795840698043436	0.09994424333022046
245	0.06957775728241261	0.07925827202150432	0.09956069518023096
246	0.069301561908669	0.07893688238549938	0.09917721242690894
247	0.06902732533876649	0.07861990089632881	0.09879379507025439
248	0.06875504757270505	0.07830732755399254	0.09841044311026734
249	0.0684847286104847	0.07799916235849064	0.09802715654694774
250	0.06821636845210545	0.07769540530982309	0.09764393538029567
251	0.06794996709756727	0.07739605640798987	0.09726077961031107
252	0.06768552454687016	0.07710111565299099	0.09687768923699394
253	0.06742304080001417	0.07681058304482646	0.09649466426034432
254	0.06716251585699926	0.0765244585834963	0.09611170468036218
255	0.06690394971782543	0.07624274226900046	0.09572881049704751
256	0.06664734238249267	0.07596543410133896	0.09534598171040032
257	0.06639269385100101	0.0756925340805118	0.09496321832042064
258	0.06614000412335044	0.07542404220651902	0.09458052032710845
259	0.06588927319954095	0.07515995847936055	0.09419788773046373
260	0.06564050107957255	0.07490028289903643	0.09381532053048647
261	0.06539368776344523	0.07464501546554667	0.09343281872717674
262	0.065148833251159	0.07439415617889124	0.09305038232053446
263	0.06490593754271386	0.07414770503907014	0.09266801131055968
264	0.0646650006381098	0.07390566204608343	0.09228570569725239
265	0.06442570563764558	0.07366713233357484	0.09190426549047577
266	0.06418711876373498	0.0734294790857231	0.0915260480016316
267	0.06394917906391537	0.07319253018400641	0.09115120710455153
268	0.06371188653818677	0.07295628562842477	0.09077974279923559
269	0.06347524118654915	0.07272074541897819	0.09041165508568377
270	0.06323924300900255	0.07248590955566665	0.0900469439638961
271	0.06300389200554694	0.07225177803849014	0.08968560943387253
272	0.06276918817618234	0.0720183508674487	0.0893276514956131
273	0.06253513152090873	0.07178562804254232	0.08897307014911779
274	0.06230172203972611	0.07155360956377098	0.08862186539438659
275	0.06206895973263451	0.07132229543113469	0.08827403723141954
276	0.06183684459963388	0.07109168564463342	0.08792958566021657
277	0.06160537664072426	0.07086178020426723	0.08758851068077775
278	0.06137455585590564	0.07063257911003606	0.08725081229310304
279	0.06114438224517801	0.07040408236193996	0.08691649049719245
280	0.0609148558085414	0.07017628995997892	0.08658554529304602
281	0.060685976545995765	0.06994920190415291	0.08625797668066368
282	0.06045774445754114	0.06972281819446197	0.08593378466004548
283	0.0602301595431775	0.06949713883090604	0.08561296923119138
284	0.060003221802904856	0.06927216381348518	0.0852955303941014
285	0.05977693123672323	0.06904789314219939	0.08498146814877558
286	0.05955128784463258	0.06882432681704861	0.08467078249521384
287	0.05932629162663295	0.06860146483803291	0.08436347343341627
288	0.05910194258272431	0.06837930720515224	0.08405954096338279
289	0.058878240712906656	0.06815785391840662	0.08375898508511342
290	0.05865518601718001	0.06793710497779605	0.0834618057986082
291	0.05843277849554435	0.06771706038332054	0.0831680031038671
292	0.05821101814799971	0.06749772013498007	0.08287757700089013
293	0.05798990497454606	0.06727908423277465	0.08259052748967727
294	0.057769438975183406	0.06706115267670427	0.08230685457022854
295	0.057549620149911745	0.06684392546676896	0.08202655824254391
296	0.05733044849873109	0.06662740260296868	0.08174963850662342
297	0.05711192402164142	0.06641158408530344	0.08147609536246705
298	0.05689404671864276	0.06619646991377327	0.08120592881007482
299	0.0566768165897351	0.06598206008837815	0.08093913884944669
300	0.056460233634918436	0.06576835460911806	0.0806757254805827
301	0.05624429785419277	0.06555535347599303	0.08041568870348283
302	0.05602900924755809	0.06534305668900305	0.08015902851814707
303	0.05581436781501442	0.06513146424814811	0.07990574492457544
304	0.055600373556561736	0.06492057615342822	0.07965583792276792
305	0.05538702647220006	0.06471039240484339	0.07940930751272456
306	0.05517438664617342	0.06450057824306195	0.07916534281978706
307	0.054962642851998394	0.06429008191654323	0.07892139622663602
308	0.054751808833381245	0.06407882685223555	0.07867728225331255
309	0.05454188459032196	0.06386681305013896	0.0784330008998167
310	0.05433287012282054	0.06365404051025343	0.07818855216614844
311	0.05412476543087698	0.06344050923257896	0.07794393605230776
312	0.0539175705144913	0.06322621921711559	0.07769915255829471
313	0.053711285373663493	0.06301117046386329	0.07745420168410926
314	0.05350591000839355	0.06279536297282204	0.07720908342975136
315	0.053301444418681475	0.06257879674399189	0.0769637977952211
316	0.05309788860452726	0.06236147177737279	0.07671834478051842
317	0.05289524256593092	0.06214338807296477	0.07647272438564336
318	0.052693506302892455	0.06192454563076782	0.07622693661059586
319	0.05249267981541186	0.06170494445078195	0.07598098145537598
320	0.05229276310348913	0.061484584533007154	0.07573485891998372
321	0.052093756167124264	0.06126346587744342	0.07548856900441901
322	0.05189565900631727	0.06104158848409076	0.07524211170868193
323	0.05169847162106814	0.06081895235294917	0.07499548703277242
324	0.05150219401137689	0.06059555748401867	0.07474869497669054
325	0.051306826177243504	0.06037140387729922	0.07450173554043624
326	0.05111236811866798	0.060146491532790856	0.07425460872400953
327	0.05091881983565033	0.05992082045049355	0.07400731452741043
328	0.05072618132819055	0.05969439063040734	0.07375985295063893
329	0.050534452596288644	0.05946720207253219	0.07351222399369503
330	0.05034363363994459	0.0592392547768681	0.07326442765657872
331	0.05015372445915843	0.05901054874341511	0.07301646393929001
332	0.049964725053930105	0.058781083972173166	0.07276833284182889
333	0.049776635424259676	0.05855086046314231	0.07252003436419537
334	0.049589455570147115	0.05831987821632252	0.07227156850638945
335	0.04940318549159241	0.05808813723171381	0.07202293526841114
336	0.049217825188595576	0.05785563750931617	0.07177413465026042
337	0.04903337466115661	0.05762237904912959	0.07152516665193728
338	0.048849833909275525	0.05738836185115409	0.07127603127344175
339	0.04866720293295229	0.057153585915389674	0.07102672851477382
340	0.04848548173218694	0.05691805124183632	0.07077725837593347
341	0.04830467030697945	0.056681757830494034	0.07052762085692074
342	0.048124768657329835	0.056444705681362825	0.0702778159577356
343	0.04794554431471837	0.05620729271678412	0.0700275183019238
344	0.04776630960636229	0.0559706960439387	0.06977576538268221
345	0.04758701933616899	0.055734993026140156	0.06952249394093225
346	0.04740767350413848	0.05550018366338849	0.06926770397667394
347	0.04722827211027075	0.055266267955683686	0.06901139548990723
348	0.04704881515456581	0.05503324590302576	0.06875356848063216
349	0.04686930263702366	0.05480111750541469	0.06849422294884873
350	0.046689734557644295	0.054569882762850505	0.06823335889455691
351	0.04651011091642772	0.0543395416753332	0.06797097631775674
352	0.04633043171337393	0.05411009424286275	0.0677070752184482
353	0.046150696948482936	0.05388154046543917	0.06744165559663128
354	0.0459709066217547	0.05365388034306245	0.06717471745230597
355	0.04579106073318926	0.05342711387573261	0.06690626078547232
356	0.045611159282786626	0.053201241063449645	0.0666362855961303
357	0.04543120227054676	0.052976261906213545	0.06636479188427989
358	0.04525118969646969	0.05275217640402432	0.06609177964992112
359	0.0450711215605554	0.052528984556881965	0.06581724889305399
360	0.04489099786280391	0.052306686364786484	0.06554119961367848
361	0.044710818603215186	0.05208528182773786	0.06526363181179459
362	0.044530583781789264	0.05186477094573611	0.06498454548740236
363	0.044350293398526135	0.05164515371878124	0.06470394064050175
364	0.04416994745342578	0.05142643014687324	0.06442181727109275
365	0.04398954594648821	0.0512086002300121	0.06413817537917539
366	0.043809088877713426	0.050991663968197834	0.06385301496474967
367	0.043628576247101425	0.050775621361430434	0.06356633602781557
368	0.043448008054652223	0.050560472409709914	0.0632781385683731
369	0.0432673843003658	0.05034621711303625	0.06298842258642226
370	0.04308670498424216	0.05013285547140947	0.06269718808196306
371	0.04290597010628132	0.049920387484829555	0.06240443505499549
372	0.042725179666483266	0.04970881315329652	0.062110163505519546
373	0.04254431980986251	0.04949799336797672	0.061815410508410884
374	0.042363301839186476	0.04928703757805819	0.061526815238539916
375	0.04218211000316839	0.049075787635188266	0.06124555671293182
376	0.04200074430180826	0.048864243539366935	0.06097163493158659
377	0.04181920473510609	0.04865240529059419	0.060705049894504225
378	0.04163749130306186	0.04844027288887003	0.06044580160168472
379	0.0414556040056756	0.048227846334194475	0.0601938900531281
380	0.04127354284294728	0.048015125626567505	0.05994931524883435
381	0.04109130781487691	0.04780211076598913	0.05971207718880346
382	0.0409088989214645	0.04758880175245935	0.05948217587303545
383	0.040726316162710045	0.04737519858597816	0.0592596113015303
384	0.04054355953861353	0.04716130126654555	0.059044383474288004
385	0.040360629049174986	0.04694710979416155	0.0588364923913086
386	0.04017752469439438	0.04673262416882613	0.058635938052592054
387	0.039994246474271744	0.04651784439053932	0.05844272045813839
388	0.03981079438880704	0.046302770459301076	0.05825683960794757
389	0.0396271684380003	0.04608740237511144	0.058078295502019636
390	0.03944336862185152	0.04587174013797039	0.05790708814035457
391	0.03925939494036068	0.04565578374787794	0.057743217522952375
392	0.0390752473935278	0.04543953320483407	0.057586683649813036
393	0.03889092598135286	0.045222988508838796	0.05743748652093657
394	0.03870638469039884	0.04500676207422897	0.05729018164149238
395	0.038521458452095335	0.044793050875748454	0.057125237434709396
396	0.03833613249486147	0.044582051515270366	0.05694090606776044
397	0.03815040681869725	0.04437376399279469	0.056737187540645495
398	0.037964281423602655	0.044168188308321435	0.056514081853364574
399	0.03777775630957771	0.043965324461850606	0.05627158900591766
400	0.0375908314766224	0.043765172453382184	0.056009708998304764
401	0.03740350692473673	0.0435677322829162	0.0557284418305259
402	0.03721578265392069	0.04337300395045262	0.055427787502581025
403	0.03702765866417429	0.04318098745599146	0.055107746014470174
404	0.03683913495549753	0.04299168279953273	0.05476831736619336
405	0.03665021152789041	0.042805089981076405	0.05440950155775054
406	0.03646088838135293	0.042621209000622516	0.05403129858914176
# Eof

==> anc/rawNpart/2760/Xi0_50/rawChib1PNpart2760Xi50.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.991833683087831	0.9918369694265402	0.9918370000962046
1	0.9918394535042552	0.9918370226150441	0.9918369999288382
2	0.991833118370604	0.9918369642212891	0.9918370001125836
3	0.9918146776868777	0.9918367942452755	0.9918370006474408
4	0.9917928399403819	0.9918365929570181	0.9918370012808271
5	0.9918162849884041	0.9918368090604911	0.9918370006008222
6	0.9918925587168094	0.9918375121094931	0.9918369983885638
7	0.9920216611255969	0.9918387021040236	0.9918369946440515
8	0.9919380357780214	0.9918392867431899	0.9918369928043891
9	0.9911146838999316	0.9918370983475371	0.9918369996905333
10	0.9895372380205077	0.9918320778200193	0.9918370154884435
11	0.9872056981397492	0.9918242251606356	0.9918370401981189
12	0.9841470712300728	0.9918146814372323	0.9918370702290038
13	0.9806555823856112	0.9918158779134543	0.991837066464096
14	0.9768118292865339	0.9918312199107078	0.9918370181879953
15	0.9726158119328411	0.9918607074289929	0.991836925400702
16	0.9680675303245327	0.9919043404683099	0.9918367881022161
17	0.9631669844616086	0.9919621190286584	0.9918366062925372
18	0.9579205539788345	0.9920300393762558	0.9918363857357685
19	0.9525262788213879	0.9919838155216808	0.9918363053641811
20	0.9470779659892169	0.9917645760297171	0.9918364499339067
21	0.9415756154823218	0.9913723209003643	0.9918368194449454
22	0.9360192273007025	0.9908070501336226	0.991837413897297
23	0.9304088014443586	0.9900687637294916	0.9918382332909614
24	0.9247443379132902	0.9891574616879717	0.9918392776259392
25	0.9190258367074977	0.9880731440090624	0.9918405469022296
26	0.9132547289661463	0.986816740001494	0.9918420147625806
27	0.9074809766189215	0.9854206923923798	0.9918427610594545
28	0.9017293125664367	0.9839010614650276	0.9918423302876741
29	0.8959997368086916	0.9822578472194369	0.9918407224472394
30	0.8902922493456868	0.9804910496556084	0.9918379375381506
31	0.884606850177422	0.9786006687735415	0.9918339755604075
32	0.8789435393038971	0.9765867045732364	0.9918288365140104
33	0.8733023167251124	0.9744491570546934	0.9918225203989592
34	0.8676831824410677	0.9721880262179121	0.9918150272152536
35	0.8620861364517629	0.9698033120628924	0.9918063569628939
36	0.8565134870045399	0.9672985285364281	0.9917931284873768
37	0.8509973283591105	0.9647225341464223	0.9917283296471641
38	0.8455479513670712	0.9620909951104044	0.991596886252161
39	0.8401653560284222	0.9594039114283747	0.9913987983023673
40	0.8348495423431638	0.9566612831003332	0.9911340657977834
41	0.8296005103112956	0.9538631101262798	0.9908026887384093
42	0.8244182599328177	0.9510093925062143	0.9904046671242445
43	0.8193027912077302	0.9481001302401368	0.9899400009552892
44	0.8142541041360329	0.9451353233280475	0.9894086902315439
45	0.8092721987177262	0.9421149717699463	0.9888107349530079
46	0.8043570749528097	0.9390390755658333	0.9881461351196816
47	0.7995087328412835	0.9359076347157083	0.987414890731565
48	0.7947245481932351	0.932730535443491	0.9866196111179738
49	0.7899947581195013	0.9295445579028954	0.9857700038815388
50	0.7853184418089485	0.9263531711054488	0.9848669846189073
51	0.7806955992615764	0.923156375051151	0.9839105533300794
52	0.7761262304773853	0.9199541697400021	0.982900710015055
53	0.7716103354563751	0.9167465551720022	0.9818374546738342
54	0.7671479141985459	0.9135335313471512	0.980720787306417
55	0.7627389667038975	0.9103150982654491	0.9795507079128032
56	0.75838349297243	0.907091255926896	0.978327216492993
57	0.7540814930041433	0.9038620043314918	0.9770503130469863
58	0.7498329667990378	0.9006273434792367	0.9757199975747832
59	0.7456379143571128	0.89738727337013	0.9743362700763836
60	0.741496335678369	0.8941417940041727	0.9728991305517876
61	0.7374079499392767	0.8908913335939023	0.971409458133164
62	0.7333662128719274	0.8876458711377957	0.9698877399800356
63	0.729368375513017	0.8844095983805996	0.9683425818601555
64	0.7254144378625453	0.8811825153223142	0.9667739837735239
65	0.7215043999205125	0.8779646219629392	0.9651819457201402
66	0.7176382616869186	0.8747559183024749	0.9635664677000049
67	0.7138160231617633	0.871556404340921	0.9619275497131177
68	0.7100376843450469	0.8683660800782776	0.9602651917594788
69	0.7063032452367692	0.8651849455145448	0.9585793938390882
70	0.7026127058369303	0.8620130006497225	0.9568701559519456
71	0.6989660661455304	0.858850245483811	0.9551374780980515
72	0.695363326162569	0.8556966800168098	0.9533813602774055
73	0.6918044858880465	0.852552304248719	0.9516018024900077
74	0.6882895453219628	0.849417118179539	0.9497988047358581
75	0.684818504464318	0.8462911218092695	0.947972367014957
76	0.6813909627648598	0.8431745981824456	0.9461230703941835
77	0.678000200316821	0.8400722958490328	0.9442606632515079
78	0.6746438185079718	0.8369859097626101	0.9423886251855969
79	0.6713218173383122	0.8339154399231774	0.9405069561964503
80	0.6680341968078422	0.8308608863307346	0.9386156562840682
81	0.6647809569165617	0.827822248985282	0.9367147254484506
82	0.6615620976644706	0.8247995278868191	0.9348041636895973
83	0.6583776190515691	0.8217927230353465	0.9328839710075085
84	0.6552275210778572	0.8188018344308636	0.9309541474021843
85	0.6521118037433346	0.8158268620733706	0.9290146928736241
86	0.6490304670480016	0.8128678059628677	0.9270656074218288
87	0.6459835109918582	0.809924666099355	0.9251068910467978
88	0.6429709355749044	0.806997442482832	0.9231385437485311
89	0.63999274079714	0.8040861351132992	0.921160565527029
90	0.6370489266585653	0.8011907439907563	0.9191729563822915
91	0.63413949315918	0.7983112691152033	0.917175716314318
92	0.6312644402989842	0.7954477104866404	0.9151688453231095
93	0.628423768077978	0.7926000681050673	0.913152343408665
94	0.6256174764961613	0.7897683419704844	0.9111262105709851
95	0.622845565553534	0.7869525320828914	0.9090904468100696
96	0.6201080352500963	0.7841526384422883	0.9070450521259186
97	0.6174048855858483	0.7813686610486753	0.9049900265185321
98	0.6147361165607896	0.7786005999020522	0.9029253699879098
99	0.6121017281749205	0.775848455002419	0.9008510825340521
100	0.6095017204282409	0.7731122263497759	0.898767164156959
101	0.6069360933207508	0.7703919139441228	0.8966736148566301
102	0.6043926802083056	0.7676873603882786	0.8945748778797791
103	0.6018480050675826	0.7649982619781281	0.8924795266474926
104	0.5993014776581003	0.7623246110778612	0.890387776715026
105	0.5967530979798585	0.7596664076874777	0.8882996280823788
106	0.5942028660328574	0.7570236518069777	0.8862150807495515
107	0.5916507818170967	0.754396343436361	0.8841341347165436
108	0.5890968453325768	0.7517844825756277	0.8820567899833555
109	0.5865410565792976	0.7491880692247781	0.8799830465499868
110	0.5839834155572586	0.7466071033838116	0.8779129044164379
111	0.5814239222664606	0.7440415850527287	0.8758463635827086
112	0.578862576706903	0.7414915142315294	0.873783424048799
113	0.5762993788785861	0.7389568909202131	0.871724085814709
114	0.5737343287815098	0.7364377151187805	0.8696683488804385
115	0.5711674264156741	0.7339339868272314	0.8676162132459879
116	0.5685986717810788	0.7314457060455657	0.8655676789113567
117	0.5660280648777244	0.7289728727737833	0.8635227458765453
118	0.5634556057056104	0.7265154870118844	0.8614814141415534
119	0.5608812942647371	0.7240735487598688	0.8594436837063812
120	0.5583051305551046	0.721647058017737	0.8574095545710286
121	0.5557271145767124	0.7192360147854883	0.8553790267354958
122	0.553147246329561	0.7168404190631233	0.8533521001997825
123	0.55056552581365	0.7144602708506413	0.8513287749638886
124	0.5479819530289798	0.712095570148043	0.8493090510278146
125	0.5453965279755502	0.7097463169553282	0.8472929283915602
126	0.542809250653361	0.7074125112724969	0.8452804070551256
127	0.5402201210624127	0.7050941530995488	0.8432714870185104
128	0.5376291392027048	0.7027912424364843	0.8412661682817149
129	0.5350363050742375	0.7005037792833031	0.8392644508447389
130	0.5324416186770109	0.6982317636400053	0.8372663347075826
131	0.529845080011025	0.695975195506591	0.835271819870246
132	0.5272466890762796	0.6937340748830603	0.8332809063327293
133	0.5246464458727748	0.6915084017694129	0.8312935940950319
134	0.5220443504005107	0.6892981761656489	0.8293098831571543
135	0.519440402659487	0.6871033980717682	0.8273297735190961
136	0.516834602649704	0.6849240674877712	0.8253532651808577
137	0.5142269503711617	0.6827601844136575	0.823380358142439
138	0.5116174458238599	0.6806117488494272	0.8214110524038397
139	0.5090093831456425	0.6784781046482692	0.8194458277651684
140	0.506419258407244	0.6763559660204802	0.8174870869238535
141	0.5038493397858628	0.6742448811764553	0.8155351602460538
142	0.5012996272814987	0.672144850116194	0.8135900477317688
143	0.4987701208941518	0.6700558728396965	0.8116517493809987
144	0.49626082062382215	0.6679779493469629	0.8097202651937437
145	0.4937717264705097	0.665911079637993	0.8077955951700034
146	0.4913028384342146	0.6638552637127872	0.8058777393097784
147	0.4888541565149366	0.6618105015713451	0.8039666976130682
148	0.4864256807126757	0.6597767932136669	0.802062470079873
149	0.48401741102743223	0.6577541386397524	0.8001650567101927
150	0.4816293474592058	0.6557425378496018	0.7982744575040271
151	0.4792614900079967	0.6537419908432152	0.7963906724613768
152	0.4769138386738048	0.6517524976205922	0.7945137015822413
153	0.4745863934566301	0.6497740581817332	0.7926435448666209
154	0.4722791543564726	0.6478066725266378	0.7907802023145152
155	0.4699921213733324	0.6458503406553066	0.7889236739259247
156	0.4677252945072093	0.6439050625677389	0.7870739597008491
157	0.4654786737581036	0.6419708382639353	0.7852310596392885
158	0.4632522591260149	0.6400476677438953	0.7833949737412427
159	0.4610460506109435	0.6381355510076192	0.7815657020067118
160	0.4588600482128892	0.6362344880551071	0.7797432444356961
161	0.45669425193185237	0.6343444788863587	0.7779276010281952
162	0.4545486617678326	0.6324655235013741	0.7761187717842092
163	0.4524232777208301	0.6305976219001534	0.7743167567037383
164	0.4503180997908448	0.6287407740826967	0.7725215557867822
165	0.44823312797787673	0.6268949800490037	0.7707331690333413
166	0.44616836228192586	0.6250602397990745	0.7689515964434153
167	0.4441238027029921	0.6232365533329091	0.7671768380170039
168	0.44209944924107575	0.6214239206505077	0.7654088937541077
169	0.4400953018961765	0.61962234175187	0.7636477636547265
170	0.4381113606682945	0.6178318166369962	0.7618934477188601
171	0.4361476255574297	0.616052345305886	0.7601459459465089
172	0.43420409656358216	0.6142839277585399	0.7584052583376724
173	0.43228077368675166	0.6125265639949575	0.7566713848923509
174	0.43037765692693863	0.6107802540151392	0.7549443256105445
175	0.42849474628414264	0.6090449978190844	0.7532240804922529
176	0.4266320417583641	0.6073207954067937	0.7515106495374764
177	0.42478954334960256	0.6056076467782667	0.7498040327462148
178	0.42296725105785826	0.6039055519335036	0.7481042301184682
179	0.4211651648831312	0.6022145108725043	0.7464112416542363
180	0.4193801264558673	0.6005335361598548	0.7447250059783791
181	0.4176078997257162	0.5988613034330762	0.7430454407736813
182	0.41584846264109	0.5971978057979405	0.7413725456116246
183	0.4141018152019887	0.5955430432544482	0.7397063204922092
184	0.4123679574084122	0.5938970158025989	0.7380467654154348
185	0.41064688926036064	0.5922597234423927	0.7363938803813017
186	0.40893861075783383	0.5906311661738299	0.7347476653898095
187	0.40724312190083184	0.5890113439969099	0.7331081204409586
188	0.4055604226893549	0.5874002569116333	0.731475245534749
189	0.4038905131234027	0.5857979049179998	0.7298490406711802
190	0.4022333932029754	0.5842042880160094	0.7282295058502529
191	0.40058906292807295	0.5826194062056622	0.7266166410719666
192	0.3989575222986954	0.5810432594869581	0.7250104463363214
193	0.3973387713148426	0.5794758478598971	0.7234109216433173
194	0.39573280997651483	0.5779171713244795	0.7218180669929546
195	0.39413963828371185	0.5763672298807048	0.720231882385233
196	0.3925592562364337	0.5748260235285733	0.7186523678201523
197	0.3909916638346804	0.573293552268085	0.7170795232977129
198	0.389436861078452	0.5717698160992397	0.7155133488179145
199	0.38789484796774854	0.5702548150220377	0.7139538443807576
200	0.38636562450256984	0.5687485490364789	0.7124010099862416
201	0.384849190682916	0.5672510181425631	0.7108548456343666
202	0.38334554650878705	0.5657622223402905	0.7093153513251331
203	0.381854691980183	0.564282161629661	0.7077825270585406
204	0.3803766270971038	0.5628108360106747	0.7062563728345892
205	0.3789113518595494	0.5613482454833315	0.7047368886532789
206	0.3774588662675199	0.5598943900476316	0.70322407451461
207	0.37601917032101523	0.5584492697035748	0.701717930418582
208	0.3745922640200355	0.557012884451161	0.7002184563651952
209	0.37317814736458066	0.5555852342903906	0.6987256523544497
210	0.3717768203546506	0.5541663192212631	0.6972395183863452
211	0.37038828299024534	0.5527561392437788	0.6957600544608818
212	0.36901253527136507	0.5513546943579376	0.6942872605780596
213	0.3676495771980096	0.5499619845637398	0.6928211367378787
214	0.36629940877017897	0.5485780098611849	0.6913616829403386
215	0.3649620299878733	0.5472027702502732	0.68990889918544
216	0.3636374408510924	0.5458362657310047	0.6884627854731824
217	0.3623256413598364	0.5444784963033793	0.687023341803566
218	0.36102663151410536	0.5431294619673972	0.6855905681765908
219	0.3597404113138991	0.5417891627230581	0.6841644645922567
220	0.3584669807592177	0.5404575985703621	0.6827450310505636
221	0.35720633985006106	0.5391347695093093	0.6813322675515118
222	0.355957967287639	0.5378203855012877	0.6799260178923457
223	0.35471748662470803	0.5365120115920886	0.6785249707078167
224	0.35348391129280365	0.5352090988777951	0.6771288303810626
225	0.3522572412919262	0.5339116473584071	0.6757375969120839
226	0.35103747662207535	0.5326196570339246	0.6743512703008803
227	0.3498246172832512	0.5313331279043475	0.6729698505474518
228	0.3486186632754538	0.5300520599696761	0.6715933376517986
229	0.34741961459868326	0.52877645322991	0.6702217316139204
230	0.3462274712529393	0.5275063076850494	0.6688550324338173
231	0.3450422332382221	0.5262416233350945	0.6674932401114895
232	0.34386390055453164	0.524982400180045	0.6661363546469369
233	0.34269247320186796	0.523728638219901	0.6647843760401594
234	0.3415279511802309	0.5224803374546624	0.6634373042911568
235	0.34037033448962073	0.5212374978843296	0.6620951393999297
236	0.3392196231300372	0.5200001195089021	0.6607578813664776
237	0.3380758171014804	0.5187682023283802	0.6594255301908007
238	0.33693891640395024	0.5175417463427637	0.6580980858728989
239	0.3358089210374469	0.5163207515520529	0.6567755484127723
240	0.3346858310019704	0.5151052179562475	0.6554579178104208
241	0.3335696462975205	0.5138951455553475	0.6541451940658446
242	0.33246036692409736	0.5126905343493533	0.6528373771790434
243	0.3313579928817009	0.5114913843382642	0.6515344671500174
244	0.33026252417033125	0.5102976955220809	0.6502364639787667
245	0.3291739607899883	0.5091094679008031	0.648943367665291
246	0.32809230274067214	0.5079267014744309	0.6476551782095905
247	0.32701755002238264	0.5067493962429641	0.6463718956116652
248	0.3259497026351199	0.5055775522064028	0.6450935198715151
249	0.32488876057888394	0.504411169364747	0.6438200509891401
250	0.3238347238536746	0.5032502477179966	0.6425514889645402
251	0.32278759245949207	0.5020947872661519	0.6412878337977155
252	0.32174736639633617	0.5009447880092125	0.6400290854886658
253	0.3207140456642071	0.49980024994717887	0.6387752440373915
254	0.31968763026310476	0.4986611730800506	0.6375263094438923
255	0.31866812019302915	0.4975275574078279	0.6362822817081683
256	0.31765551545398024	0.4963994029305106	0.6350431608302193
257	0.31664981604595804	0.4952767096480989	0.6338089468100455
258	0.31565102196896266	0.49415947756059275	0.632579639647647
259	0.3146591332229939	0.493047706667992	0.6313552393430235
260	0.31367414980805186	0.4919413969702968	0.630135745896175
261	0.3126960717241367	0.4908405484675072	0.628921159307102
262	0.3117248989712482	0.4897451611596231	0.6277114795758041
263	0.3107606315493864	0.4886552350466443	0.6265067067022811
264	0.3098032694585513	0.4875707701285712	0.6253068406865336
265	0.30885253676152014	0.4864896742861268	0.6241117513706996
266	0.3079076203808648	0.485405782874534	0.6229210552312445
267	0.30696846724284266	0.4843186934957421	0.6217347272336158
268	0.3060350773474535	0.48322840614975093	0.6205527673778131
269	0.30510745069469747	0.48213492083656073	0.619375175663837
270	0.30418558728457457	0.4810382375561714	0.6182019520916874
271	0.30326948711708474	0.47993835630858295	0.6170330966613639
272	0.302359150192228	0.4788352770937954	0.6158686093728669
273	0.3014545765100044	0.4777289999118086	0.6147084902261962
274	0.30055576607041373	0.4766195247626228	0.6135527392213518
275	0.2996627188734563	0.4755068516462379	0.6124013563583339
276	0.29877543491913183	0.47439098056265383	0.6112543416371423
277	0.29789391420744055	0.47327191151187054	0.610111695057777
278	0.2970181567383823	0.4721496444938882	0.6089734166202381
279	0.2961481625119571	0.4710241795087067	0.6078395063245254
280	0.29528393152816507	0.46989551655632616	0.6067099641706392
281	0.2944254637870061	0.46876365563674643	0.6055847901585792
282	0.2935727592884802	0.4676285967499676	0.6044639842883458
283	0.2927258180325874	0.4664903398959896	0.6033475465599386
284	0.2918846400193276	0.4653488850748125	0.6022354769733576
285	0.291049225248701	0.4642042322864363	0.6011277755286034
286	0.2902195737207074	0.46305638153086087	0.6000244422256751
287	0.289395685435347	0.46190533280808643	0.5989254770645733
288	0.2885775603926196	0.46075108611811283	0.5978308800452979
289	0.28776519859252525	0.45959364146094	0.5967406511678487
290	0.28695860003506407	0.4584329988365682	0.595654790432226
291	0.2861577647202359	0.45726915824499714	0.5945732978384295
292	0.2853626926480409	0.45610211968622716	0.5934961733864597
293	0.28457338381847896	0.4549318831602579	0.5924234170763159
294	0.28378983823155013	0.4537584486670895	0.5913550289079986
295	0.2830120558872543	0.452581816206722	0.5902910088815075
296	0.2822400367855916	0.45140198577915536	0.5892313569968429
297	0.28147378092656195	0.45021895738438966	0.5881760732540046
298	0.28071328831016545	0.4490327310224248	0.5871251576529928
299	0.279958558936402	0.4478433066932608	0.5860786101938071
300	0.2792095928052717	0.4466506843968977	0.585036430876448
301	0.2784663899167744	0.4454548641333354	0.583998619700915
302	0.27772895027091016	0.444255845902574	0.5829651766672085
303	0.2769972738676791	0.4430536297046135	0.5819361017753283
304	0.276271360707081	0.44184821553945386	0.5809113950252744
305	0.27555121078911615	0.4406396034070952	0.579891056417047
306	0.27483576297164913	0.4394301282851297	0.5788746936761799
307	0.2741216833435084	0.4382271262387492	0.5778610743492811
308	0.27340872917840126	0.43703113137213767	0.5768501087072524
309	0.2726969004763277	0.43584214368529517	0.5758417967500935
310	0.27198619723728784	0.43466016317822165	0.5748361384778047
311	0.27127661946128157	0.43348518985091716	0.5738331338903859
312	0.270568167148309	0.43231722370338177	0.5728327829878372
313	0.2698608402983701	0.4311562647356154	0.5718350857701585
314	0.2691546389114647	0.430002312947618	0.5708400422373499
315	0.26844956298759304	0.42885536833938964	0.5698476523894113
316	0.2677456125267549	0.4277154309109302	0.5688579162263426
317	0.26704278752895044	0.42658250066223996	0.567870833748144
318	0.26634108799417955	0.42545657759331856	0.5668864049548153
319	0.2656405139224424	0.4243376617041663	0.5659046298463568
320	0.2649410653137389	0.42322575299478304	0.5649255084227685
321	0.264242742168069	0.42212085146516876	0.5639490406840498
322	0.26354554448543266	0.42102295711532356	0.5629752266302015
323	0.26284947226583	0.41993206994524723	0.5620040662612228
324	0.262154525509261	0.4188481899549401	0.5610355595771145
325	0.26146070421572554	0.41777131714440185	0.560069706577876
326	0.2607680083852238	0.4167014515136327	0.5591065072635076
327	0.26007643801775565	0.41563859306263246	0.5581459616340093
328	0.25938599311332117	0.41458274179140137	0.557188069689381
329	0.25869667367192034	0.41353389769993926	0.5562328314296228
330	0.25800847969355306	0.41249206078824613	0.5552802468547344
331	0.2573214111782195	0.4114572310563221	0.5543303159647162
332	0.2566354681259195	0.4104294085041669	0.553383038759568
333	0.25595065053665317	0.40940859313178096	0.5524384152392898
334	0.25526695841042046	0.4083947849391639	0.5514964454038817
335	0.25458439174722136	0.4073879839263159	0.5505571292533434
336	0.2539029505470559	0.40638819009323696	0.5496204667876754
337	0.25322263480992413	0.40539540343992697	0.5486864580068773
338	0.2525434445358259	0.40440962396638597	0.5477551029109492
339	0.25186537972476136	0.40343085167261405	0.5468264014998911
340	0.25118844037673044	0.4024590865586111	0.5459003537737032
341	0.2505126264917331	0.4014943286243772	0.544976959732385
342	0.2498379380697695	0.4005365778699123	0.5440562193759373
343	0.24916503915525012	0.39958467215700993	0.5431377981152877
344	0.24849589407981143	0.3986351737263751	0.5422207061914867
345	0.24783063194571953	0.3976878566372823	0.5413048785543562
346	0.24716925275297433	0.39674272088973156	0.5403903152038958
347	0.24651175650157586	0.3957997664837228	0.5394770161401056
348	0.24585814319152416	0.39485899341925623	0.538564981362986
349	0.2452084128228191	0.39392040169633163	0.5376542108725366
350	0.2445625653954608	0.3929839913149491	0.5367447046687573
351	0.24392060090944928	0.3920497622751088	0.5358364627516486
352	0.24328251936478443	0.3911177145768103	0.53492948512121
353	0.24264832076146636	0.39018784822005403	0.5340237717774418
354	0.24201800509949492	0.3892601632048397	0.5331193227203437
355	0.24139157237887027	0.38833465953116747	0.5322161379499161
356	0.24076902259959235	0.3874113371990374	0.5313142174661587
357	0.24015035576166116	0.3864901962084493	0.5304135612690716
358	0.23953557186507665	0.3855712365594033	0.5295141693586548
359	0.2389246709098389	0.38465445825189937	0.5286160417349083
360	0.2383176528959479	0.3837398612859375	0.5277191783978321
361	0.23771451782340358	0.3828274456615176	0.5268235793474262
362	0.23711526569220603	0.38191721137863993	0.5259292445836905
363	0.23651989650235525	0.3810091584373043	0.5250361741066254
364	0.2359284102538511	0.38010328683751066	0.5241443679162303
365	0.23534080694669374	0.37919959657925906	0.5232538260125056
366	0.234757086580883	0.37829808766254946	0.5223645483954511
367	0.23417724915641908	0.37739876008738205	0.5214765350650669
368	0.23360129467330187	0.3765016138537567	0.5205897860213531
369	0.2330292231315314	0.3756066489616733	0.5197043012643094
370	0.23246103453110767	0.37471386541113205	0.5188200807939363
371	0.23189672887203064	0.3738232632021329	0.5179371246102333
372	0.23133630615430034	0.3729348423346758	0.5170554327132006
373	0.23077883038535216	0.37204871995230915	0.5161746898518966
374	0.23021830950187405	0.3711656459878693	0.515292877844047
375	0.22965367940406475	0.3702857536180837	0.5144096382910095
376	0.2290849400919242	0.36940904284295234	0.5135249711927843
377	0.22851209156545246	0.3685355136624751	0.5126388765493711
378	0.22793513382464944	0.3676651660766521	0.51175135436077
379	0.22735406686951526	0.36679800008548336	0.5108624046269812
380	0.22676889070004982	0.36593401568896883	0.5099720273480044
381	0.2261796053162532	0.36507321288710853	0.5090802225238398
382	0.22558621071812535	0.3642155916799025	0.5081869901544873
383	0.22498870690566625	0.36336115206735065	0.507292330239947
384	0.22438709387887593	0.3625098940494529	0.5063962427802188
385	0.2237813716377544	0.36166181762620947	0.5054987277753027
386	0.2231715401823017	0.36081692279762023	0.5045997852251987
387	0.22255759951251777	0.3599752095636852	0.503699415129907
388	0.22193954962840254	0.3591366779244043	0.5027976174894272
389	0.22131739052995614	0.35830132787977775	0.5018943923037598
390	0.22069112221717854	0.3574691594298054	0.5009897395729044
391	0.2200607446900697	0.3566401725744872	0.500083659296861
392	0.21942625794862963	0.3558143673138232	0.49917615147563
393	0.21878766199285832	0.35499174364781344	0.4982672161092109
394	0.2181459451455622	0.35416762775287414	0.49735544292962497
395	0.21750465291525353	0.35332525275770116	0.496435772742556
396	0.21686410258077982	0.35246311823616827	0.4955077528131323
397	0.21622429414214095	0.3515812241882753	0.49457138314135374
398	0.2155852275993371	0.3506795706140225	0.4936266637272205
399	0.21494690295236818	0.34975815751340966	0.49267359457073245
400	0.21430932020123408	0.34881698488643686	0.49171217567188963
401	0.21367247934593503	0.3478560527331042	0.49074240703069205
402	0.21303638038647082	0.34687536105341144	0.48976428864713967
403	0.21240102332284158	0.3458749098473588	0.48877782052123253
404	0.21176640815504733	0.34485469911494626	0.48778300265297064
405	0.21113253488308786	0.34381472885617365	0.4867798350423539
406	0.21049940350696345	0.3427549990710412	0.48576831768938256
# Eof

==> anc/rawNpart/2760/Xi0_50/rawChib2PNpart2760Xi50.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9923796686067976	0.9923780327710974	0.9923780032028016
1	0.9923767657394384	0.9923779757593745	0.9923779976309031
2	0.9923799526936091	0.9923780383505041	0.9923780037480908
3	0.9923892294693097	0.9923782205444861	0.9923780215543649
4	0.9924002151723923	0.9923784363014535	0.992378042640834
5	0.992388420899738	0.9923782046643446	0.992378020002359
6	0.9923500506158166	0.9923774510797965	0.9923779463526533
7	0.9922851043206278	0.9923761755478084	0.9923778216917165
8	0.9918809873399178	0.9923755488844599	0.9923777604463376
9	0.9905173531584349	0.9923778945831881	0.9923779896973507
10	0.9881772893830332	0.9923832759889688	0.9923785156356194
11	0.9848607960137119	0.9923916931018011	0.9923793382611431
12	0.980587140087469	0.9924019228332595	0.9923803380384264
13	0.9755662246503339	0.9924006403536728	0.9923802126984835
14	0.9698555488718476	0.9923841955652704	0.9923786055081152
15	0.9634551127520096	0.9923525884680523	0.9923755164673215
16	0.9563649162908201	0.9923058190620186	0.9923709455761025
17	0.9485849594882791	0.9922438873471695	0.9923648928344578
18	0.9400918053811108	0.9921594389015663	0.9923575501387902
19	0.9301579115482763	0.9918241739288776	0.992354874437161
20	0.9184386577577783	0.9911299520286251	0.992359687399845
21	0.9049340440096169	0.9900767732008082	0.9923719890268425
22	0.8896440703037921	0.9886646374454278	0.9923917793181535
23	0.8725687366403037	0.9868935447624828	0.9924190582737775
24	0.8537080430191517	0.9847634951519739	0.9924538258937152
25	0.8330619894403362	0.9822744886139009	0.992496082177966
26	0.8106843197249545	0.9794310400316151	0.9925449496504845
27	0.7884512630162834	0.9763907667004552	0.9925697950943584
28	0.767291618286289	0.9732316946879718	0.9925554539970448
29	0.7472053855349711	0.9699538239941649	0.992501926358544
30	0.7281925647623301	0.9665571546190349	0.9924092121788557
31	0.7102531559683655	0.9630416865625813	0.99227731145798
32	0.6933871591530775	0.9594074198248044	0.9921062241959169
33	0.6775945743164661	0.9556543544057041	0.9918959503926666
34	0.6628754014585315	0.9517824903052805	0.9916464900482289
35	0.6492296405792735	0.9477918275235333	0.9913578431626038
36	0.636617976570635	0.9436788715641218	0.991024569862672
37	0.6244937655502144	0.9393950343615107	0.9905710332366048
38	0.6126817290999734	0.9349247364140596	0.9899729807158149
39	0.601181867219912	0.9302679777217685	0.9892304123003023
40	0.5899941799100301	0.9254247582846371	0.9883433279900671
41	0.5791186671703278	0.9203950781026659	0.9873117277851093
42	0.5685553290008051	0.9151789371758544	0.9861356116854287
43	0.5583041654014618	0.9097763355042031	0.9848149796910255
44	0.5483651763722981	0.9041872730877114	0.9833498318018996
45	0.5387383619133139	0.8984117499263796	0.9817401680180511
46	0.5294237220245095	0.8924497660202082	0.9799859883394799
47	0.5204212567058846	0.8863013213691964	0.9780872927661861
48	0.5117167360343152	0.879935766408532	0.9760602291947192
49	0.5032572198008707	0.8732390742140599	0.9739648733549104
50	0.49503771481828845	0.8662004900532851	0.9718068914383942
51	0.48705822108656877	0.8588200139262077	0.9695862834451706
52	0.47931873860571145	0.8510976458328275	0.9673030493752396
53	0.47181926737571667	0.8430333857731449	0.9649571892286015
54	0.4645598073965842	0.8346272337471594	0.962548703005256
55	0.4575403586683142	0.8258791897548713	0.9600775907052032
56	0.4507609211909067	0.8167892537962806	0.957543852328443
57	0.4442214949643616	0.8073574258713871	0.9549474878749755
58	0.437922079988679	0.797583705980191	0.9522884973448007
59	0.4318626762638587	0.7874680941226921	0.9495668807379184
60	0.4260432837899009	0.7770105902988909	0.946782638054329
61	0.4204598719234465	0.7662292670434157	0.9439358270376308
62	0.4150185111776779	0.755545283896315	0.9410277933356732
63	0.4096797458463119	0.745135551726301	0.938059102196795
64	0.40444357592934843	0.7350000705333734	0.9350297536209957
65	0.3993100014267875	0.7251388403175322	0.9319397476082757
66	0.3942790223386291	0.7155518610787774	0.9287890841586345
67	0.3893506386648733	0.7062391328171091	0.9255777632720724
68	0.3845248504055201	0.6972006555325274	0.9223057849485896
69	0.37980165756056933	0.6884364292250319	0.9189731491881857
70	0.37518106013002117	0.6799464538946232	0.9155798559908608
71	0.3706630581138755	0.6717307295413008	0.9121259053566153
72	0.36624765151213245	0.6637892561650648	0.9086112972854485
73	0.3619348403247919	0.656122033765915	0.9050360317773608
74	0.35772462455185394	0.6487290623438521	0.9014001088323523
75	0.35361700419331854	0.6416103418988756	0.8977035284504231
76	0.34961066240381694	0.6347586004676973	0.8939434294470195
77	0.345683506878942	0.62805183858826	0.8900718106204714
78	0.3418276519629276	0.6214465096144687	0.8860715383596462
79	0.3380430976557737	0.6149426135463235	0.8819426126645441
80	0.3343298439574803	0.6085401503838244	0.8776850335351649
81	0.33068789086804745	0.6022391201269716	0.8732988009715086
82	0.3271172383874751	0.5960395227757646	0.868783914973575
83	0.3236178865157633	0.5899413583302037	0.8641403755413646
84	0.320189835252912	0.583944626790289	0.859368182674877
85	0.3168330845989211	0.5780493281560202	0.8544673363741123
86	0.31354763455379087	0.5722554624273976	0.8494378366390707
87	0.31033348511752123	0.5665630296044211	0.8442796834697519
88	0.30719063629011195	0.5609720296870906	0.838992876866156
89	0.30411908807156324	0.5554824626754062	0.8335774168282832
90	0.3011188404618751	0.550094328569368	0.8280333033561333
91	0.2981898934610474	0.5448076273689758	0.8223605364497062
92	0.2953322470690803	0.5396223590742297	0.8165591161090021
93	0.29254590128597363	0.5345385236851297	0.8106290423340209
94	0.2898308561117276	0.5295561212016757	0.8045703151247627
95	0.28718711154634197	0.5246751516238678	0.7983829344812274
96	0.2846146675898169	0.519895614951706	0.7920669004034149
97	0.2821135242421524	0.5152175111851904	0.7856222128913257
98	0.27968368150334844	0.5106408403243208	0.7790488719449591
99	0.27732513937340486	0.5061656023690972	0.7723468775643154
100	0.2750378978523219	0.5017917973195197	0.7655162297493949
101	0.2728219569400994	0.49751942517558834	0.758556928500197
102	0.2706618024254247	0.49333271416386987	0.7515478652874757
103	0.2685274990211077	0.48920123202082855	0.7446412643388268
104	0.2664182940861202	0.48512421361032365	0.7378409529166523
105	0.2643341876204624	0.4811016589323551	0.7311469310209519
106	0.2622751796241343	0.47713356798692313	0.7245591986517259
107	0.26024127009713577	0.4732199407740274	0.7180777558089739
108	0.25823245903946684	0.46936077729366815	0.7117026024926965
109	0.25624874645112755	0.4655560775458453	0.7054337387028933
110	0.2542901323321179	0.4618058415305588	0.6992711644395642
111	0.25235661668243786	0.45811006924780884	0.6932148797027096
112	0.25044819950208747	0.45446876069759523	0.687264884492329
113	0.2485648807910667	0.45088191587991805	0.6814211788084227
114	0.24670666054937557	0.44734953479477724	0.6756837626509908
115	0.24487353877701407	0.4438716174421729	0.6700526360200333
116	0.24306551547398214	0.44044816382210483	0.6645277989155498
117	0.2412825906402799	0.43707917393457335	0.6591092513375407
118	0.2395247642759073	0.4337646477795782	0.6537969932860057
119	0.2377920363808643	0.43050458535711944	0.6485910247609452
120	0.23608440695515095	0.4272989866671971	0.643491345762359
121	0.2344018759987672	0.4241478517098113	0.6384979562902467
122	0.23274444351171314	0.4210511804849619	0.6336108563446091
123	0.23111210949398858	0.4180089729926486	0.6288300459254456
124	0.2295048739455937	0.415021229232872	0.6241555250327563
125	0.2279227368665285	0.41208794920563174	0.6195872936665413
126	0.22636569825679292	0.4092091329109279	0.6151253518268005
127	0.22483375811638695	0.40638478034876047	0.6107696995135341
128	0.2233269164453106	0.40361489151912955	0.606520336726742
129	0.2218451732435639	0.4008994664220349	0.602377263466424
130	0.2203885285111468	0.39823850505747665	0.5983404797325804
131	0.21895698224805935	0.3956320074254549	0.594409985525211
132	0.21755053445430156	0.3930799735259696	0.5905857808443159
133	0.21616918512987335	0.3905824033590206	0.5868678656898951
134	0.2148129342747748	0.3881392969246081	0.5832562400619485
135	0.2134817818890058	0.3857506542227319	0.5797509039604762
136	0.2121757279725665	0.3834164752533922	0.5763518573854781
137	0.21089477252545685	0.38113676001658897	0.5730591003369544
138	0.20963891554767677	0.378911508512322	0.5698726328149049
139	0.20840584435478315	0.3767349223439197	0.566779595157245
140	0.2071839777051981	0.3745779648510547	0.5637155899691412
141	0.20597172320104104	0.3724366435501876	0.5606717627357848
142	0.20476908084231182	0.3703109584413182	0.5576481134571757
143	0.20357605062901052	0.3682009095244466	0.5546446421333141
144	0.20239263256113713	0.36610649679957297	0.5516613487641999
145	0.2012188266386916	0.36402772026669694	0.548698233349833
146	0.20005463286167405	0.36196457992581876	0.5457552958902138
147	0.19890005123008433	0.35991707577693843	0.5428325363853418
148	0.1977550817439226	0.35788520782005595	0.5399299548352173
149	0.1966197244031887	0.35586897605517115	0.5370475512398402
150	0.1954939792078827	0.3538683804822842	0.5341853255992105
151	0.19437784615800466	0.3518834211013951	0.5313432779133282
152	0.19327132525355453	0.3499140979125038	0.5285214081821934
153	0.19217441649453224	0.34796041091561025	0.525719716405806
154	0.1910871198809379	0.34602236011071447	0.522938202584166
155	0.19000943541277146	0.34409994549781653	0.5201768667172735
156	0.18894136309003295	0.34219316707691644	0.5174357088051283
157	0.18788290291272233	0.34030202484801414	0.5147147288477306
158	0.1868340548808396	0.33842651881110963	0.5120139268450803
159	0.18579481899438477	0.33656664896620286	0.5093333027971774
160	0.18476519525335786	0.33472241531329394	0.5066728567040218
161	0.18374518365775885	0.3328938178523828	0.5040325885656138
162	0.18273478420758774	0.3310808565834696	0.5014124983819531
163	0.18173399690284456	0.3292835315065541	0.49881258615303997
164	0.1807428217435293	0.32750184262163634	0.49623285187887417
165	0.17976125872964194	0.32573578992871655	0.4936732955594559
166	0.17878930786118247	0.32398537342779443	0.49113391719478483
167	0.17782696913815085	0.3222505931188701	0.4886147167848613
168	0.17687424256054723	0.32053144900194364	0.48611569432968527
169	0.17593112812837147	0.318827941077015	0.48363684982925653
170	0.1749976258416236	0.3171400693440841	0.48117818328357526
171	0.17407373570030366	0.315467833803151	0.47873969469264144
172	0.17315945770441163	0.3138112344542158	0.47632138405645497
173	0.1722547918539475	0.3121702712972783	0.4739232513750159
174	0.17135973814891128	0.3105449443323387	0.4715452966483244
175	0.17047429658930294	0.3089352535593968	0.4691875198763802
176	0.16959846717512256	0.3073411989784528	0.46684992105918344
177	0.16873224990637004	0.30576278058950657	0.4645325001967341
178	0.16787564478304545	0.3041999983925581	0.46223525728903225
179	0.16702865180514875	0.3026528523876075	0.4599581923360777
180	0.16619027556512897	0.30112061224558756	0.4577014122555648
181	0.16535918100816355	0.29960229843872394	0.45546506044703206
182	0.16453536118436354	0.2980979058678933	0.4532491376569736
183	0.16371881609372907	0.29660743453309574	0.45105364388538965
184	0.16290954573626001	0.29513088443433105	0.44887857913227996
185	0.1621075501119565	0.2936682555715994	0.4467239433976446
186	0.16131282922081847	0.29221954794490074	0.44458973668148377
187	0.16052538306284586	0.290784761554235	0.44247595898379705
188	0.1597452116380388	0.2893638963996024	0.4403826103045849
189	0.1589723149463972	0.2879569524810027	0.4383096906438471
190	0.1582066929879211	0.28656392979843603	0.4362572000015837
191	0.15744834576261044	0.2851848283519024	0.4342251383777946
192	0.15669727327046534	0.2838196481414017	0.4322135057724799
193	0.1559534755114856	0.28246838916693395	0.4302223021856395
194	0.15521695248567144	0.28113105142849926	0.42825152761727353
195	0.15448770419302277	0.27980763492609756	0.426301182067382
196	0.15376573063353954	0.2784981396597288	0.42437126553596477
197	0.1530510318072218	0.2772025656293931	0.42246177802302187
198	0.15234360771406955	0.2759209128350904	0.42057271952855335
199	0.1516434583540828	0.27465318127682065	0.4187040900525593
200	0.15095058372726153	0.2733993709545839	0.4168558895950396
201	0.1502649838336057	0.2721594818683801	0.41502811815599416
202	0.1495866586731154	0.2709335140182094	0.41322077573542315
203	0.1489156082457906	0.26972146740407166	0.4114338623333266
204	0.14825183255163124	0.2685233420259669	0.40966737794970426
205	0.14759533159063734	0.2673391378838951	0.4079213225845564
206	0.146946105362809	0.26616885497785636	0.4061956962378829
207	0.1463041538681461	0.2650124933078506	0.40449049890968375
208	0.14566947710664868	0.26387005287387777	0.40280573059995894
209	0.1450420750783168	0.26274153367593805	0.40114139130870863
210	0.14442194778315032	0.26162693571403123	0.3994974810359325
211	0.14380909522114935	0.2605262589881574	0.39787399978163085
212	0.14320351739231385	0.25943950349831657	0.3962709475458035
213	0.1426052142966439	0.2583666692445088	0.3946883243284507
214	0.14201418593413936	0.25730775622673396	0.3931261301295721
215	0.14143043230480035	0.25626276444499213	0.39158436494916793
216	0.1408539534086268	0.2552316938992833	0.3900630287872381
217	0.14028474924561873	0.2542145445896074	0.3885621216437827
218	0.13972281981577617	0.2532113165159646	0.3870816435188017
219	0.13916816511909907	0.2522220096783548	0.38562159441229493
220	0.13862078515558748	0.2512466240767779	0.3841819743242626
221	0.13808067992524134	0.25028515971123405	0.38276278325470464
222	0.13754741822833177	0.24933688592923067	0.38136281417408463
223	0.1370173800241068	0.2483956687014054	0.37997193373625754
224	0.13648974925839122	0.2474601252531943	0.3785878576135055
225	0.1359645259311852	0.24653025558459757	0.37721058580582856
226	0.1354417100424885	0.24560605969561503	0.3758401183132266
227	0.1349213015923013	0.24468753758624678	0.3744764551356997
228	0.13440330058062358	0.2437746892564928	0.3731195962732479
229	0.13388770700745528	0.24286751470635312	0.3717695417258713
230	0.1333745208727964	0.24196601393582753	0.3704262914935694
231	0.132863742176647	0.24107018694491636	0.3690898455763429
232	0.13235537091900704	0.24018003373361946	0.3677602039741913
233	0.13184940709987653	0.2392955543019368	0.3664373666871148
234	0.13134585071925545	0.23841674864986834	0.36512133371511324
235	0.13084470177714383	0.2375436167774142	0.3638121050581869
236	0.13034596027354164	0.23667615868457434	0.3625096807163356
237	0.12984962620844892	0.23581437437134872	0.36121406068955925
238	0.12935569958186563	0.23495826383773735	0.359925244977858
239	0.1288641803937918	0.23410782708374026	0.35864323358123174
240	0.12837506864422743	0.23326306410935746	0.3573680264996807
241	0.12788836433317247	0.2324239749145889	0.35609962373320453
242	0.127404067460627	0.23159055949943458	0.3548380252818035
243	0.12692217802659092	0.23076281786389455	0.3535832311454775
244	0.12644269603106434	0.22994075000796876	0.35233524132422656
245	0.1259656214740472	0.22912435593165728	0.35109405581805075
246	0.12549095435553947	0.22831363563496004	0.34985967462694995
247	0.12501869467554122	0.22750858911787708	0.34863209775092424
248	0.12454884243405241	0.2267092163804084	0.34741132518997353
249	0.12408139763107305	0.22591551742255392	0.3461973569440979
250	0.12361636026660314	0.22512749224431375	0.34499019301329736
251	0.12315373034064266	0.22434514084568785	0.34378983339757185
252	0.12269350785319162	0.22356846322667617	0.3425962780969213
253	0.12223569280425005	0.2227974593872788	0.341409527111346
254	0.12178028519381795	0.22203212932749566	0.3402295804408456
255	0.12132728502189527	0.22127247304732683	0.3390564380854203
256	0.12087669228848202	0.2205184905467722	0.33789010004507003
257	0.12042850699357821	0.21977018182583186	0.3367305663197948
258	0.11998272913718391	0.21902754688450582	0.33557783690959475
259	0.119539358719299	0.21829058572279403	0.33443191181446963
260	0.11909839573992353	0.21755929834069643	0.33329279103441956
261	0.11865984019905754	0.21683368473821318	0.33216047456944464
262	0.118223692096701	0.21611374491534419	0.3310349624195448
263	0.11778995143285387	0.21539947887208943	0.32991625458471985
264	0.11735861820751622	0.21469088660844893	0.32880435106497
265	0.11692969991430782	0.21398757605018232	0.3276995915395006
266	0.11650321863395074	0.21328839191018653	0.32660297690805085
267	0.11607917580776722	0.21259325877693422	0.32551457250449145
268	0.11565757143575724	0.21190217665042538	0.3244343783288222
269	0.11523840551792078	0.21121514553066	0.3233623943810433
270	0.1148216780542579	0.21053216541763822	0.3222986206611548
271	0.11440738904476853	0.20985323631135983	0.32124305716915647
272	0.11399553848945274	0.20917835821182496	0.3201957039050485
273	0.11358612638831049	0.20850753111903358	0.3191565608688308
274	0.11317915274134174	0.20784075503298563	0.3181256280605033
275	0.1127746175485466	0.20717802995368123	0.3171029054800663
276	0.11237252080992494	0.20651935588112028	0.3160883931275194
277	0.11197286252547686	0.2058647328153028	0.3150820910028629
278	0.1115756426952023	0.2052141607562288	0.3140839991060966
279	0.1111808613191013	0.20456763970389832	0.3130941174372206
280	0.11078851839717385	0.2039251696583113	0.31211244599623494
281	0.11039861392941996	0.20328675061946777	0.31113898478313956
282	0.1100111479158396	0.20265238258736779	0.3101737337979345
283	0.10962612035643278	0.20202206556201124	0.30921669304061966
284	0.10924353125119948	0.20139579954339815	0.3082678625111951
285	0.10886338060013977	0.20077358453152858	0.307327242209661
286	0.10848566840325358	0.20015542052640245	0.3063948321360169
287	0.10811039466054094	0.19954130752801985	0.3054706322902634
288	0.10773755937200184	0.1989312455363807	0.3045546426724
289	0.10736716253763627	0.19832523455148504	0.3036468632824269
290	0.10699920415744425	0.19772327457333289	0.3027472941203441
291	0.10663368423142577	0.19712536560192423	0.30185593518615167
292	0.10627060275958088	0.19653150763725907	0.3009727864798495
293	0.10590995974190949	0.1959417006793373	0.3000978480014376
294	0.10555175517841167	0.1953559447281591	0.299231119750916
295	0.10519598906908736	0.19477423978372435	0.2983726017282846
296	0.10484266141393661	0.1941965858460331	0.2975222939335436
297	0.10449177221295941	0.19362298291508534	0.29668019636669285
298	0.10414332146615576	0.19305343099088104	0.29584630902773246
299	0.10379730917352564	0.19248793007342024	0.2950206319166623
300	0.10345373533506907	0.19192648016270294	0.29420316503348243
301	0.10311259995078606	0.1913690812587291	0.29339390837819285
302	0.10277390302067657	0.19081573336149876	0.29259286195079354
303	0.10243764454474064	0.19026643647101188	0.29180002575128455
304	0.10210382452297825	0.1897211905872685	0.29101539977966584
305	0.10177244295538941	0.1891799957102686	0.2902389840359374
306	0.10144307159652302	0.1886421390019858	0.2894692660292239
307	0.10111436497884348	0.18810538085795891	0.28870149379458154
308	0.10078622514522771	0.18756955822318733	0.28793532136393435
309	0.10045865209567577	0.18703467109767122	0.2871707487372824
310	0.10013164583018763	0.1865007194814105	0.2864077759146257
311	0.0998052063487633	0.18596770337440513	0.28564640289596416
312	0.0994793336514028	0.1854356227766552	0.28488662968129796
313	0.09915402773810608	0.18490447768816068	0.2841284562706269
314	0.09882928860887318	0.18437426810892155	0.2833718826639511
315	0.09850511626370409	0.18384499403893784	0.2826169088612705
316	0.09818151070259883	0.18331665547820947	0.28186353486258514
317	0.09785847192555734	0.18278925242673655	0.281111760667895
318	0.09753599993257966	0.18226278488451894	0.28036158627720004
319	0.09721409472366582	0.18173725285155679	0.27961301169050035
320	0.0968927562988158	0.1812126563278501	0.27886603690779593
321	0.09657198465802956	0.18068899531339871	0.27812066192908663
322	0.09625177980130714	0.18016626980820274	0.2773768867543726
323	0.09593214172864849	0.17964447981226217	0.2766347113836538
324	0.0956130704400537	0.17912362532557705	0.27589413581693023
325	0.09529456593552268	0.17860370634814726	0.2751551600542018
326	0.0949766282150555	0.17808472287997287	0.27441778409546874
327	0.09465925727865213	0.17756667492105388	0.27368200794073083
328	0.09434245312631254	0.17704956247139034	0.2729478315899881
329	0.0940262157580368	0.1765333855309822	0.2722152550432407
330	0.09371054517382485	0.17601814409982938	0.27148427830048844
331	0.0933954413736767	0.17550383817793203	0.2707549013617314
332	0.09308090435759235	0.17499046776529	0.2700271242269696
333	0.09276693412557181	0.17447803286190344	0.26930094689620304
334	0.0924535306776151	0.17396653346777227	0.26857636936943174
335	0.0921406940137222	0.17345596958289647	0.26785339164665556
336	0.0918284241338931	0.1729463412072761	0.2671320137278747
337	0.0915167210381278	0.17243764834091108	0.266412235613089
338	0.09120558472642631	0.17192989098380151	0.26569405730229856
339	0.09089501519878863	0.1714230691359473	0.2649774787955034
340	0.09058501245521478	0.17091718279734852	0.26426250009270336
341	0.09027557649570471	0.1704122319680051	0.2635491211938985
342	0.08996670732025847	0.1699082166479171	0.26283734209908904
343	0.08965847826457757	0.16940488682897434	0.26212656936736206
344	0.08935110626541543	0.16890150295395395	0.2614150475216133
345	0.08904460558056132	0.1683980164167493	0.26070266118617624
346	0.08873897621001524	0.16789442721736025	0.2599894103610508
347	0.08843421815377715	0.1673907353557868	0.259275295046237
348	0.0881303314118471	0.16688694083202904	0.2585603152417348
349	0.08782731598422507	0.1663830436460869	0.25784447094754426
350	0.08752517187091105	0.1658790437979604	0.2571277621636653
351	0.08722389907190504	0.1653749412876495	0.25641018889009803
352	0.08692349758720706	0.16487073611515432	0.2556917511268424
353	0.08662396741681709	0.1643664282804747	0.25497244887389836
354	0.08632530856073511	0.1638620177836107	0.25425228213126594
355	0.08602752101896119	0.16335750462456242	0.2535312508989452
356	0.08573060479149527	0.16285288880332977	0.2528093551769361
357	0.08543455987833737	0.16234817031991272	0.25208659496523855
358	0.08513938627948749	0.16184334917431129	0.2513629702638527
359	0.08484508399494561	0.1613384253665255	0.2506384810727784
360	0.08455165302471176	0.16083339889655543	0.24991312739201585
361	0.08425909336878593	0.1603282697644009	0.24918690922156483
362	0.0839674050271681	0.1598230379700621	0.2484598265614255
363	0.0836765879998583	0.15931770351353886	0.24773187941159786
364	0.08338664228685652	0.1588122663948313	0.24700306777208175
365	0.08309756788816275	0.15830672661393935	0.2462733916428773
366	0.08280936480377699	0.15780108417086303	0.24554285102398446
367	0.08252203303369925	0.15729533906560234	0.24481144591540324
368	0.08223557257792953	0.15678949129815734	0.24407917631713372
369	0.08194998343646784	0.15628354086852794	0.24334604222917577
370	0.08166526560931414	0.15577748777671419	0.24261204365152947
371	0.08138141909646848	0.1552713320227161	0.24187718058419483
372	0.08109844389793083	0.15476507360653363	0.24114145302717183
373	0.08081602335499272	0.15425876742202121	0.2404049631490034
374	0.08053213027310016	0.15375276489018752	0.23966836501511748
375	0.0802464046531661	0.15324712841808774	0.23893177477764013
376	0.07995884649519053	0.15274185800572176	0.23819519243657125
377	0.07966945579917345	0.15223695365308967	0.23745861799191093
378	0.07937823256511485	0.1517324153601914	0.23672205144365907
379	0.07908517679301476	0.1512282431270271	0.2359854927918158
380	0.07879028848287313	0.15072443695359658	0.235248942036381
381	0.07849356763469001	0.15022099683989998	0.23451239917735472
382	0.07819501424846537	0.14971792278593718	0.23377586421473695
383	0.07789462832419922	0.1492152147917083	0.2330393371485277
384	0.07759240986189156	0.14871287285721324	0.23230281797872693
385	0.0772883588615424	0.14821089698245207	0.23156630670533473
386	0.0769824753231517	0.14770928716742476	0.230829803328351
387	0.0766747592467195	0.1472080434121313	0.23009330784777582
388	0.07636521063224577	0.14670716571657172	0.2293568202636091
389	0.07605382947973056	0.146206654080746	0.22862034057585096
390	0.07574061578917383	0.14570650850465416	0.2278838687845013
391	0.07542556956057558	0.14520672898829617	0.2271474048895601
392	0.07510869079393583	0.14470731553167204	0.22641094889102747
393	0.07478997948925455	0.14420826813478177	0.22567450078890333
394	0.07446935596881855	0.14370807910685732	0.22494247137209306
395	0.07414653439685774	0.14320133975914057	0.22423068390148782
396	0.0738214891946312	0.14268756608136068	0.223540554361836
397	0.0734942203621389	0.1421667580735176	0.22287208275313758
398	0.0731647278993809	0.14163891573561144	0.22222526907539256
399	0.07283301180635714	0.14110403906764207	0.22160011332860094
400	0.07249907208306763	0.1405621280696096	0.2209966155127627
401	0.0721629087295124	0.14001318274151398	0.22041477562787792
402	0.07182452174569143	0.13945720308335519	0.2198545936739465
403	0.07148391113160472	0.13889418909513324	0.2193160696509685
404	0.07114107688725228	0.13832414077684818	0.21879920355894394
405	0.07079601901263409	0.13774705812849994	0.2183039953978727
406	0.07044873750775019	0.1371629411500886	0.217830445167755
# Eof

==> anc/rawNpart/2760/Xi0_50/rawChib3PNpart2760Xi50.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9934295832138478	0.9926919653342499	0.9927081541849242
1	0.9921777276976393	0.9927233401570195	0.9927113653406882
2	0.9935520950610996	0.9926888948621024	0.9927078399277117
3	0.9975526853042288	0.9925886294494983	0.9926975779459946
4	1.0022902469293768	0.992469893577486	0.9926854255465167
5	0.997203991356632	0.9925973686455678	0.9926984723867387
6	0.9806568861518996	0.9930120830326767	0.9927409176462538
7	0.952648931315179	0.9937140367388122	0.9928127613250612
8	0.9168358879177254	0.9940589035585957	0.9928480578137264
9	0.8804726416883308	0.9927680132231044	0.9927159375473493
10	0.8437569812445905	0.9898065055795674	0.9924128326530114
11	0.8066889065865039	0.9851743806279838	0.9919387431307116
12	0.7694829967943266	0.9786277359868052	0.9913625588028061
13	0.7344769648524435	0.9675093985355651	0.9914347938015237
14	0.7023111852469247	0.9510914834215098	0.9923610379939373
15	0.6729856579777705	0.9293739906446392	0.9941412913800469
16	0.646500383044981	0.9023569202049535	0.9967755539598532
17	0.6228553604485559	0.8700402721024524	1.0002638257333551
18	0.6020111460695097	0.8326002529712371	1.0044955143703083
19	0.5827432950220046	0.7955067609234275	1.0060375551537568
20	0.5644718157228382	0.7613507617939931	1.0032637837185636
21	0.5471967081720104	0.7301322555829334	0.9961742000647285
22	0.5309179723695213	0.7018512422902489	0.984768804192251
23	0.5156356083153706	0.6765077219159391	0.9690475961011316
24	0.5013496160095587	0.6541016944600044	0.94901057579137
25	0.48805999545208534	0.6346331599224445	0.9246577432629663
26	0.4757560999685735	0.6180568952534012	0.8961001760059163
27	0.46406624774821753	0.6027941365622627	0.8672156560542627
28	0.45280644330996833	0.5880633405690775	0.8399238209851285
29	0.44197668665382617	0.5738645072738451	0.8142246707985136
30	0.4315769777797909	0.5601976366765661	0.7901182054944184
31	0.42160731668786267	0.5470627287772398	0.7676044250728424
32	0.4120677033780412	0.5344597835758669	0.7466833295337859
33	0.40295813785032686	0.522388801072447	0.7273549188772487
34	0.39427862010471937	0.5108497812669802	0.709619193103231
35	0.3860291501412188	0.4998427241594665	0.6934761522117329
36	0.3781994711693909	0.48935586497921135	0.6788613805038879
37	0.3706469710479744	0.4792256243734972	0.6648792312561836
38	0.3633259219616253	0.4693995515035032	0.6512425201684342
39	0.3562363239103434	0.4598776463692296	0.6379512472406395
40	0.3493781768941289	0.4506599089706763	0.6250054124727996
41	0.3427514809129819	0.4417463393078433	0.6124050158649147
42	0.3363562359669021	0.43313693738073067	0.6001500574169845
43	0.3301924420558898	0.4248317031893383	0.5882405371290091
44	0.3242600991799448	0.41683063673366616	0.5766764550009884
45	0.3185592073390672	0.40913373801371444	0.5654578110329227
46	0.31308976653325693	0.401741007029483	0.5545846052248118
47	0.307851776762514	0.39465244378097186	0.5440568375766556
48	0.3028226030284308	0.3878472449893467	0.5338683237445745
49	0.2979180353507843	0.3812480153012853	0.5239960558420014
50	0.2931301312561861	0.3748474549818568	0.5144378638229834
51	0.28845889074463593	0.3686455640310611	0.5051937476875203
52	0.28390431381613396	0.36264234244889815	0.4962637074356123
53	0.2794664004706802	0.3568377902353682	0.48764774306725955
54	0.2751451507082746	0.3512319073904711	0.47934585458246165
55	0.27094056452891724	0.34582469391420684	0.4713580419812189
56	0.26685264193260794	0.34061614980657534	0.46368430526353116
57	0.2628813829193469	0.3356062750675768	0.4563246444293984
58	0.259026787489134	0.330795069697211	0.44927905947882074
59	0.25528885564196924	0.3261825336954781	0.4425475504117981
60	0.25166758737785266	0.3217686670623781	0.4361301172283306
61	0.24816195996742765	0.3175501378602222	0.43002166351635285
62	0.24474813988461255	0.3134492991306135	0.42410342328064826
63	0.24141611569810267	0.30943353475173435	0.41832550807422886
64	0.23816588740789796	0.305502844723585	0.4126879178970947
65	0.2349974550139984	0.30165722904616527	0.40719065274924565
66	0.23191081851640408	0.2978966877194752	0.4018337126306818
67	0.22890597791511488	0.2942212207435148	0.39661709754140306
68	0.22598293321013085	0.2906308281182841	0.3915408074814096
69	0.22314168440145202	0.28712550984378304	0.38660484245070126
70	0.22038223148907837	0.2837052659200116	0.3818092024492781
71	0.21770457447300992	0.2803700963469699	0.3771538874771402
72	0.21510871335324658	0.2771200011246578	0.37263889753428736
73	0.21259464812978845	0.27395498025307535	0.36826423262071967
74	0.2101623788026355	0.27087503373222266	0.3640298927364373
75	0.20781190537178776	0.2678801615620996	0.35993587788144
76	0.20554128127350943	0.2649685478069923	0.35597902747113613
77	0.20331784961457697	0.26210972707929514	0.35210631736270215
78	0.2011299538012008	0.25929282502407386	0.3482988210498811
79	0.19897759383338096	0.25651784164132835	0.34455653853267276
80	0.1968607697111174	0.2537847769310588	0.3408794698110773
81	0.19477948143441012	0.2510936308932651	0.33726761488509455
82	0.19273372900325916	0.2484444035279471	0.33372097375472465
83	0.19072351241766441	0.24583709483510505	0.3302395464199675
84	0.18874883167762604	0.24327170481473892	0.3268233328808233
85	0.18680968678314389	0.2407482334668485	0.3234723331372917
86	0.18490607773421805	0.23826668079143404	0.320186547189373
87	0.1830380045308485	0.2358270467884954	0.3169659750370672
88	0.18120546717303523	0.23342933145803257	0.313810616680374
89	0.17940846566077825	0.23107353480004567	0.31072047211929377
90	0.17764699999407757	0.22875965681453458	0.30769554135382626
91	0.17592107017293318	0.22648769750149936	0.3047358243839716
92	0.17423067619734509	0.22425765686093999	0.30184132120972973
93	0.17257581806731326	0.22206953489285644	0.29901203183110064
94	0.17095649578283775	0.2199233315972488	0.2962479562480844
95	0.1693727093439185	0.21781904697411697	0.29354909446068095
96	0.16782445875055552	0.215756681023461	0.2909154464688903
97	0.1663117440027489	0.2137362337452809	0.2883470122727124
98	0.1648345651004985	0.21175770513957665	0.2858437918721473
99	0.1633929220438044	0.2098210952063482	0.28340578526719507
100	0.16198681483266658	0.20792640394559564	0.2810329924578556
101	0.16061624346708506	0.20607363135731893	0.27872541344412893
102	0.159274641872588	0.20425714202475567	0.27646872979006204
103	0.15794934054757698	0.20246606218733776	0.274235313504536
104	0.15664002095204108	0.20070011845405736	0.27202446995718005
105	0.15534668308598026	0.1989593108249146	0.26983619914799417
106	0.15406932694939462	0.19724363929990937	0.26767050107697854
107	0.15280795254228408	0.1955531038790417	0.26552737574413293
108	0.15156255986464864	0.19388770456231158	0.26340682314945746
109	0.1503331489164884	0.19224744134971908	0.2613088432929521
110	0.14911971969780322	0.1906323142412641	0.2592334361746168
111	0.1479222722085932	0.18904232323694667	0.2571806017944517
112	0.14674080644885829	0.18747746833676687	0.2551503401524567
113	0.1455753224185985	0.1859377495407246	0.2531426512486318
114	0.14442582011781385	0.1844231668488199	0.251157535082977
115	0.14329229954650433	0.18293372026105276	0.24919499165549236
116	0.1421747607046699	0.18146940977742315	0.2472550209661778
117	0.14107320359231063	0.18003023539793117	0.24533762301503334
118	0.13998762820942648	0.17861619712257673	0.24344279780205902
119	0.13891803455601745	0.17722729495135986	0.24157054532725483
120	0.13786442263208354	0.17586352888428056	0.23972086559062075
121	0.13682679243762477	0.17452489892133882	0.23789375859215678
122	0.13580514397264115	0.17321140506253468	0.23608922433186297
123	0.1347994772371326	0.17192304730786803	0.23430726280973918
124	0.1338097922310992	0.170659825657339	0.23254787402578556
125	0.13283608895454094	0.16942174011094752	0.23081105798000204
126	0.13187836740745779	0.1682087906686936	0.22909681467238865
127	0.13093662758984975	0.1670209773305773	0.2274051441029454
128	0.13001086950171686	0.16585830009659852	0.22573604627167224
129	0.1291010931430591	0.16472075896675728	0.22408952117856917
130	0.12820729851387647	0.16360835394105364	0.22246556882363622
131	0.12732948561416893	0.16252108501948756	0.22086418920687342
132	0.12646765444393654	0.16145895220205905	0.21928538232828076
133	0.12562180500317927	0.16042195548876811	0.21772914818785816
134	0.12479193729189716	0.15941009487961474	0.21619548678560574
135	0.1239780513100901	0.1584233703745989	0.21468439812152332
136	0.12318014705775823	0.15746178197372065	0.21319588219561109
137	0.12239822453490148	0.15652532967698002	0.21172993900786902
138	0.12163228374151984	0.15561401348437687	0.210286568558297
139	0.12088091074253651	0.15472492253667627	0.20886493849653054
140	0.12013702496811933	0.15384348010937093	0.20746088065744125
141	0.11939965285387809	0.1529676819315841	0.20607382192654292
142	0.11866879439981273	0.15209752800331564	0.2047037623038354
143	0.11794444960592329	0.15123301832456562	0.2033507017893188
144	0.11722661847220976	0.15037415289533404	0.20201464038299316
145	0.11651530099867209	0.14952093171562086	0.20069557808485833
146	0.1158104971853104	0.14867335478542615	0.19939351489491447
147	0.11511220703212459	0.1478314221047498	0.19810845081316147
148	0.1144204305391147	0.146995133673592	0.19684038583959942
149	0.1137351677062807	0.14616448949195254	0.19558931997422824
150	0.11305641853362262	0.14533948955983148	0.19435525321704794
151	0.11238418302114048	0.14452013387722892	0.1931381855680586
152	0.11171846116883422	0.14370642244414478	0.19193811702726007
153	0.11105925297670385	0.14289835526057904	0.1907550475946525
154	0.11040655844474943	0.14209593232653175	0.18958897727023585
155	0.1097603775729709	0.14129915364200288	0.18843990605401006
156	0.10912071036136828	0.14050801920699246	0.1873078339459752
157	0.1084875568099416	0.13972252902150045	0.18619276094613124
158	0.10786091691869079	0.1389426830855269	0.18509468705447818
159	0.10724079068761588	0.13816848139907173	0.18401361227101598
160	0.10662717811671692	0.13739992396213502	0.18294953659574473
161	0.10602007920599386	0.13663701077471674	0.18190246002866436
162	0.1054194939554467	0.13587974183681686	0.1808723825697749
163	0.10482542236507546	0.13512811714843548	0.17985930421907634
164	0.10423786443488012	0.13438213670957247	0.17886322497656867
165	0.1036568201648607	0.13364180052022792	0.17788414484225193
166	0.10308228955501719	0.13290710858040178	0.17692206381612607
167	0.10251427260534957	0.13217806089009407	0.1759769818981911
168	0.1019527693158579	0.1314546574493048	0.17504889908844706
169	0.10139777968654211	0.13073689825803397	0.17413781538689388
170	0.10084930371740224	0.13002478331628156	0.17324373079353167
171	0.10030734140843825	0.12931831262404758	0.17236664530836027
172	0.0997718927596502	0.128617486181332	0.17150655893137984
173	0.09924295777103805	0.12792230398813487	0.17066347166259027
174	0.09872053644260184	0.1272327660444562	0.16983738350199165
175	0.0982046287743415	0.1265488723502959	0.1690282944495839
176	0.09769523476625709	0.1258706229056541	0.16823620450536705
177	0.09719235441834859	0.12519801771053068	0.16746111366934113
178	0.096695987730616	0.12453105676492571	0.16670302194150605
179	0.0962061347030593	0.12386974006883916	0.16596192932186193
180	0.09572160134850796	0.12321441216940615	0.16523183334734923
181	0.09524078627431758	0.1225655351781647	0.16450468342879201
182	0.09476368114412573	0.12192311150072671	0.16378043765727499
183	0.09429028595793246	0.12128714113709221	0.1630590960327981
184	0.09382060071573775	0.12065762408726118	0.1623406585553614
185	0.09335462541754162	0.12003456035123365	0.16162512522496483
186	0.09289236006334406	0.11941794992900957	0.16091249604160843
187	0.092433804653145	0.11880779282058895	0.16020277100529215
188	0.09197895918694457	0.11820408902597186	0.1594959501160161
189	0.0915278236647427	0.11760683854515823	0.15879203337378017
190	0.0910803980865394	0.11701604137814808	0.15809102077858442
191	0.09063668245233464	0.11643169752494141	0.15739291233042882
192	0.09019667676212847	0.11585380698553825	0.1566977080293134
193	0.08976038101592083	0.11528236975993851	0.1560054078752381
194	0.08932779521371179	0.1147173858481423	0.15531601186820299
195	0.08889891935550132	0.11415885525014954	0.15462952000820804
196	0.08847375344128938	0.11360677796596028	0.15394593229525325
197	0.08805229747107603	0.11306115399557448	0.1532652487293386
198	0.08763455144486125	0.11252198333899216	0.15258746931046413
199	0.08722051536264502	0.11198926599621335	0.1519125940386298
200	0.08681018922442736	0.111463001967238	0.15124062291383567
201	0.08640357303020825	0.11094319125206611	0.15057155593608165
202	0.08600066677998776	0.11042983385069774	0.14990539310536782
203	0.08560147047376579	0.10992292976313282	0.14924213442169415
204	0.08520598411154237	0.10942247898937138	0.14858177988506063
205	0.08481420769331754	0.10892848152941342	0.14792432949546727
206	0.0844261412190913	0.10844093738325897	0.14726978325291412
207	0.08404178468886359	0.10795984655090797	0.14661814115740107
208	0.08366113810263444	0.10748520903236045	0.1459694032089282
209	0.08328420146040388	0.10701702482761644	0.1453235694074955
210	0.08291097476217188	0.10655529393667587	0.14468063975310294
211	0.08254145800793844	0.10610001635953879	0.14404061424575057
212	0.08217565119770355	0.1056511920962052	0.1434034928854383
213	0.08181355433146725	0.10520882114667508	0.14276927567216627
214	0.0814551674092295	0.10477290351094845	0.14213796260593436
215	0.08110049043099032	0.10434343918902529	0.14150955368674262
216	0.08074952339674972	0.10392042818090562	0.14088404891459103
217	0.08040226630650768	0.1035038704865894	0.1402614482894796
218	0.0800587191602642	0.1030937661060767	0.13964175181140837
219	0.0797188819580193	0.10269011503936748	0.13902495948037724
220	0.07938275469977293	0.10229291728646173	0.1384110712963863
221	0.07905033738552514	0.10190217284735943	0.13780008725943552
222	0.07872146604167968	0.1015174575782775	0.1371921350309226
223	0.07839476406463314	0.10113521067507635	0.1365882863635208
224	0.07806992113105071	0.10075462943710041	0.1359887828589975
225	0.07774693724093246	0.10037571386434972	0.1353936245173527
226	0.07742581239427836	0.09999846395682421	0.13480281133858638
227	0.07710654659108837	0.09962287971452392	0.13421634332269855
228	0.07678913983136257	0.0992489611374489	0.13363422046968926
229	0.07647359211510094	0.09887670822559903	0.13305644277955841
230	0.0761599034423034	0.09850612097897439	0.13248301025230608
231	0.07584807381297005	0.098137199397575	0.13191392288793227
232	0.07553810322710083	0.09776994348140079	0.13134918068643692
233	0.0752299916846958	0.09740435323045181	0.13078878364782007
234	0.07492373918575486	0.09704042864472802	0.13023273177208172
235	0.07461934573027812	0.09667816972422948	0.1296810250592219
236	0.0743168113182655	0.09631757646895614	0.12913366350924055
237	0.07401613594971702	0.09595864887890802	0.1285906471221377
238	0.07371731962463271	0.09560138695408511	0.12805197589791334
239	0.07342036234301257	0.09524579069448742	0.1275176498365675
240	0.07312526410485655	0.09489186010011495	0.12698766893810012
241	0.07283202491016469	0.09453959517096769	0.12646203320251126
242	0.07254064475893698	0.09418899590704564	0.12594074262980087
243	0.07225112365117341	0.09384006230834882	0.125423797219969
244	0.071963461586874	0.0934927943748772	0.12491119697301563
245	0.07167765856603875	0.09314719210663082	0.12440294188894077
246	0.07139371458866764	0.09280325550360964	0.12389903196774438
247	0.07111162965476067	0.09246098456581368	0.12339946720942649
248	0.07083140376431786	0.09212037929324293	0.1229042476139871
249	0.0705530369173392	0.0917814396858974	0.1224133731814262
250	0.07027652911382469	0.09144416574377709	0.12192684391174383
251	0.07000188035377433	0.09110855746688198	0.12144465980493992
252	0.0697290906371881	0.09077461485521209	0.12096682086101451
253	0.06945815996406604	0.09044233790876742	0.1204933270799676
254	0.06918908833440815	0.09011172662754798	0.12002417846179919
255	0.06892187574821439	0.08978278101155375	0.1195593750065093
256	0.06865652220548477	0.0894555010607847	0.11909891671409786
257	0.0683930277062193	0.0891298867752409	0.11864280358456494
258	0.068131392250418	0.08880593815492233	0.11819103561791053
259	0.06787161583808082	0.08848365519982895	0.1177436128141346
260	0.06761369846920781	0.08816303790996077	0.11730053517323716
261	0.06735764014379896	0.08784408628531784	0.11686180269521824
262	0.06710344086185424	0.08752680032590013	0.11642741538007781
263	0.06685110062337367	0.08721118003170761	0.11599737322781586
264	0.06660061942835727	0.08689722540274031	0.11557167623843242
265	0.06635181645921621	0.08658480924192184	0.11514983824977337
266	0.06610415891831477	0.08627355674997507	0.11473042673501406
267	0.06585761202721267	0.0859634434618247	0.11431334818576555
268	0.06561217578590993	0.08565446937747072	0.11389860260202782
269	0.06536785019440655	0.08534663449691318	0.11348618998380086
270	0.06512463525270253	0.08503993882015207	0.1130761103310847
271	0.06488253096079788	0.08473438234718735	0.1126683636438793
272	0.06464153731869256	0.08442996507801903	0.1122629499221847
273	0.06440165432638661	0.08412668701264715	0.1118598691660009
274	0.06416288198388004	0.08382454815107167	0.11145912137532786
275	0.06392522029117281	0.0835235484932926	0.11106070655016562
276	0.06368866924826493	0.08322368803930993	0.11066462469051412
277	0.0634532288551564	0.08292496678912369	0.11027087579637343
278	0.06321889911184723	0.08262738474273384	0.10987945986774353
279	0.06298568001833743	0.08233094190014043	0.10949037690462439
280	0.06275357157462699	0.08203563826134341	0.10910362690701607
281	0.06252257378071589	0.08174147382634281	0.1087192098749185
282	0.062292686636604165	0.08144844859513864	0.10833712580833174
283	0.06206391014229179	0.08115656256773086	0.10795737470725572
284	0.06183624429777876	0.08086581574411948	0.10757995657169052
285	0.06160968910306511	0.08057620812430455	0.10720487140163609
286	0.061384244558150794	0.080287739708286	0.10683211919709243
287	0.06115991066303586	0.08000041049606388	0.10646169995805958
288	0.06093668741772028	0.07971422048763817	0.1060936136845375
289	0.060714574822204034	0.07942916968300885	0.10572786037652619
290	0.06049357287648715	0.07914525808217596	0.10536444003402567
291	0.06027368158056964	0.07886248568513948	0.10500335265703593
292	0.06005490093445148	0.07858085249189942	0.10464459824555701
293	0.059837230938132674	0.07830035850245576	0.10428817679958882
294	0.05962067159161323	0.07802100371680853	0.10393408831913144
295	0.05940522289489314	0.07774278813495769	0.10358233280418483
296	0.05919088484797241	0.07746571175690327	0.103232910254749
297	0.058977657450851026	0.07718977458264525	0.10288582067082397
298	0.05876554070352902	0.07691497661218366	0.1025410640524097
299	0.05855453460600636	0.07664131784551848	0.10219864039950624
300	0.058344639158283064	0.07636879828264971	0.10185854971211356
301	0.05813585436035912	0.07609741792357735	0.10152079199023165
302	0.057928180212234524	0.0758271767683014	0.10118536723386051
303	0.057721616713909296	0.07555807481682186	0.10085227544300017
304	0.05751616386538341	0.07529011206913874	0.1005215166176506
305	0.0573118216666569	0.07502328852525203	0.10019309075781183
306	0.057108396624751465	0.0747576528268371	0.0998664264310129
307	0.05690528082072719	0.07449335779698862	0.09953972830274059
308	0.05670242999488341	0.07423041456203278	0.09921286566318653
309	0.056499844147220105	0.07396882312196952	0.09888583851235068
310	0.056297523277737314	0.07370858347679891	0.0985586468502331
311	0.05609546738643501	0.07344969562652094	0.09823129067683377
312	0.055893676473313204	0.07319215957113558	0.09790376999215267
313	0.05569215053837188	0.07293597531064286	0.09757608479618982
314	0.05549088958161105	0.07268114284504275	0.09724823508894521
315	0.055289893603030736	0.07242766217433527	0.09692022087041886
316	0.055089162602630894	0.0721755332985204	0.09659204214061073
317	0.05488869658041155	0.07192475621759818	0.09626369889952086
318	0.05468849553637271	0.07167533093156855	0.09593519114714921
319	0.05448855947051436	0.07142725744043159	0.09560651888349583
320	0.054288888382836506	0.07118053574418724	0.09527768210856069
321	0.054089482273339144	0.0709351658428355	0.09494868082234378
322	0.05389034114202227	0.07069114773637641	0.09461951502484513
323	0.05369146498888589	0.07044848142480992	0.09429018471606469
324	0.05349285381393001	0.07020716690813608	0.09396068989600254
325	0.053294507617154624	0.06996720418635485	0.0936310305646586
326	0.053096426398559715	0.06972859325946626	0.0933012067220329
327	0.052898610158145315	0.06949133412747029	0.09297121836812547
328	0.052701058895911417	0.06925542679036693	0.09264106550293626
329	0.052503772611858	0.06902087124815622	0.09231074812646532
330	0.05230675130598508	0.06878766750083812	0.0919802662387126
331	0.05210999497829266	0.06855581554841265	0.09164961983967813
332	0.05191350362878073	0.0683253153908798	0.09131880892936191
333	0.05171727725744929	0.06809616702823959	0.09098783350776393
334	0.05152131586429835	0.06786837046049199	0.09065669357488418
335	0.051325619449327904	0.06764192568763702	0.09032538913072269
336	0.05113018801253795	0.06741683270967469	0.08999392017527943
337	0.05093502155392848	0.06719309152660496	0.08966228670855445
338	0.05074012007349951	0.06697070213842787	0.08933048873054766
339	0.050545483571251035	0.06674966454514339	0.08899852624125915
340	0.05035111204718306	0.06652997874675157	0.08866639924068886
341	0.05015700550129557	0.06631164474325235	0.08833410772883682
342	0.049963163933588586	0.06609466253464576	0.08800165170570304
343	0.04976960001984843	0.06587810900420987	0.08767031951672344
344	0.04957635125673608	0.06565925344997356	0.0873439222589541
345	0.0493834201086541	0.06543791640131913	0.08702271041009278
346	0.04919080657560247	0.06521409785824657	0.08670668397013949
347	0.0489985106575812	0.06498779782075585	0.08639584293909418
348	0.0488065323545903	0.06475901628884702	0.08609018731695692
349	0.04861487166662974	0.06452775326252003	0.08578971710372764
350	0.048423528593699555	0.06429400874177492	0.08549443229940637
351	0.048232503135799736	0.06405778272661167	0.08520433290399312
352	0.04804179529293027	0.0638190752170303	0.08491941891748789
353	0.04785140506509116	0.06357788621303077	0.08463969033989066
354	0.0476613324522824	0.06333421571461309	0.08436514717120142
355	0.04747157745450401	0.06308806372177728	0.08409578941142021
356	0.047282140071756	0.06283943023452336	0.08383161706054701
357	0.04709302030403832	0.06258831525285127	0.08357263011858182
358	0.046904218151351006	0.06233471877676107	0.08331882858552463
359	0.046715733613694056	0.06207864080625273	0.08307021246137547
360	0.046527566691067467	0.061820081341326244	0.08282678174613431
361	0.04633971738347123	0.06155904038198162	0.08258853643980116
362	0.046152185690905366	0.06129551792821887	0.08235547654237602
363	0.045964971613369855	0.06102951398003798	0.0821276020538589
364	0.045778075150864704	0.06076102853743895	0.08190491297424977
365	0.04559149630338992	0.06049006160042178	0.08168740930354866
366	0.045405235070945474	0.06021661316898647	0.08147509104175556
367	0.0452192914535314	0.05994068324313302	0.08126795818887046
368	0.04503366545114769	0.05966227182286145	0.08106601074489339
369	0.044848357063794336	0.05938137890817173	0.08086924870982432
370	0.04466336629147134	0.05909800449906388	0.08067767208366326
371	0.04447869313417871	0.05881214859553789	0.0804912808664102
372	0.044294337591916436	0.05852381119759378	0.08031007505806519
373	0.044110385610599594	0.05823355469144428	0.08013183906020525
374	0.043927387401184896	0.057944979376835196	0.07994238899303747
375	0.04374544067281514	0.057658724612539125	0.07973920601407243
376	0.043564545425490334	0.05737479039855606	0.07952229012331007
377	0.04338470165921047	0.057093176734886	0.07929164132075044
378	0.04320590937397554	0.056813883621528935	0.0790472596063935
379	0.04302816856978556	0.05653691105848488	0.07878914498023927
380	0.04285147924664052	0.05626225904575383	0.07851729744228773
381	0.042675841404540414	0.05598992758333578	0.07823171699253892
382	0.042501255043485266	0.055719916671230746	0.07793240363099281
383	0.04232772016347505	0.055452226309438704	0.07761935735764938
384	0.04215523676450978	0.055186856497959666	0.07729257817250867
385	0.04198380484658945	0.05492380723679364	0.07695206607557069
386	0.04181342440971407	0.0546630785259406	0.07659782106683538
387	0.04164409545388363	0.05440467036540059	0.0762298431463028
388	0.04147581797909812	0.054148582755173556	0.07584813231397289
389	0.041308591985357565	0.05389481569525955	0.07545268856984573
390	0.04114241747266195	0.05364336918565854	0.07504351191392125
391	0.04097729444101128	0.05339424322637053	0.07462060234619947
392	0.04081322289040555	0.05314743781739552	0.07418395986668042
393	0.04065020282084475	0.05290295295873351	0.07373358447536404
394	0.04048608492799377	0.052663211736268575	0.07327585698989543
395	0.040313158799053526	0.052436906726527996	0.07283366795082502
396	0.0401307344481228	0.052224815806832456	0.07240906577639755
397	0.039938811875201534	0.05202693897718193	0.07200205046661301
398	0.039737391080289786	0.051843276237576466	0.07161262202147142
399	0.03952647206338753	0.05167382758801603	0.07124078044097278
400	0.03930605482449475	0.051518593028500634	0.07088652572511706
401	0.039076139363611484	0.05137757255903027	0.07054985787390429
402	0.03883672568073769	0.051250766179604945	0.07023077688733445
403	0.038587813775873406	0.05113817389022465	0.06992928276540755
404	0.038329403649018615	0.0510397956908894	0.0696453755081236
405	0.038061495300173304	0.05095563158159918	0.06937905511548256
406	0.037784088729337494	0.050885681562354006	0.0691303215874845
# Eof

==> anc/rawNpart/2760/Xi0_50/rawY1SNpart2760Xi50.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9911238177713181	0.9911259830244399	0.9911259998430179
1	0.9911276141842426	0.991126012556742	0.9911260001161193
2	0.9911234462383778	0.9911259801342841	0.9911259998162903
3	0.9911113139337231	0.9911258857570657	0.9911259989435313
4	0.9910969466685289	0.9911257739940857	0.9911259979099966
5	0.9911123713929844	0.991125893983043	0.9911259990196015
6	0.991162552618577	0.9911262843428807	0.9911260026294777
7	0.9912474903453065	0.9911269450735984	0.9911260087396244
8	0.991248123007116	0.9911272696877427	0.9911260117415134
9	0.9909281720180678	0.9911260546063339	0.9911260005049751
10	0.9902811957584559	0.9911232670164198	0.9911259747265708
11	0.9893071942282798	0.9911189069180005	0.9911259344062998
12	0.9880134345941344	0.9911136078758169	0.9911258854030901
13	0.9864790883655963	0.9911142722054193	0.9911258915465181
14	0.9847258431557705	0.9911227906721842	0.991125970321549
15	0.9827536989646574	0.9911391632761121	0.9911261217281834
16	0.980562655792257	0.9911633900172028	0.9911263457664212
17	0.9781527136385689	0.9911954708954562	0.9911266424362621
18	0.9755272534714451	0.991234124527468	0.9911270023320723
19	0.9727912290558819	0.9912395735421818	0.9911271334792486
20	0.9699943545938245	0.991192976307214	0.9911268975760896
21	0.9671366300852725	0.9910943328225645	0.9911262946225952
22	0.9642180555302261	0.9909436430882332	0.991125324618765
23	0.9612386309286849	0.9907409071042199	0.9911239875645993
24	0.9581983562806494	0.9904861248705248	0.9911222834600983
25	0.9550972315861191	0.9901792963871476	0.9911202123052615
26	0.9519364628129138	0.9898201530047973	0.9911178171088105
27	0.9487581510234891	0.9893993160150116	0.9911165993310961
28	0.9455831377145606	0.9889121426294569	0.9911173022474458
29	0.9424114228861284	0.988358632848133	0.9911199258578586
30	0.9392430065381929	0.9877387866710401	0.9911244701623356
31	0.9360778886707534	0.9870526040981777	0.991130935160876
32	0.9329160692838103	0.9863000851295464	0.9911393208534802
33	0.9297575483773637	0.9854812297651458	0.9911496272401483
34	0.9266023259514133	0.9845960380049763	0.9911618543208801
35	0.9234504020059593	0.9836445098490374	0.9911760020956755
36	0.9203028081600094	0.9826280824421693	0.9911910035645821
37	0.9171738882179585	0.9815667380882162	0.9911920229805992
38	0.9140682414434657	0.9804668840053312	0.9911743033413182
39	0.910985867836531	0.9793285201935139	0.9911378446467393
40	0.9079267673971542	0.9781516466527647	0.9910826468968627
41	0.9048909401253356	0.9769362633830835	0.9910087100916883
42	0.901878386021075	0.9756823703844703	0.990916034231216
43	0.8988891050843724	0.9743899676569249	0.990804619315446
44	0.8959230973152276	0.9730590552004474	0.990674465344378
45	0.8929803627136411	0.971689633015038	0.9905255723180122
46	0.8900609012796128	0.9702817011006967	0.9903579402363486
47	0.8871647130131421	0.9688352594574233	0.9901715690993873
48	0.8842910530262815	0.9673554298880354	0.9899649912861785
49	0.8814371500796303	0.965861267260848	0.9897327467419467
50	0.8786027427968633	0.9643545687830818	0.9894743204880678
51	0.8757878311779808	0.9628353344547368	0.9891897125245418
52	0.8729924152229822	0.9613035642758131	0.9888789228513687
53	0.8702164949318681	0.9597592582463106	0.9885419514685486
54	0.8674600703046385	0.9582024163662295	0.9881787983760816
55	0.8647231413412928	0.9566330386355695	0.9877894635739674
56	0.8620057080418314	0.9550511250543309	0.987373947062206
57	0.8593077704062544	0.9534566756225133	0.9869322488407976
58	0.8566293284345616	0.9518496903401172	0.9864643689097421
59	0.8539703821267529	0.9502301692071422	0.9859703072690396
60	0.8513309314828288	0.9485981122235887	0.9854500639186902
61	0.8487110941159891	0.9469538283488562	0.9849039538076882
62	0.846113610865985	0.9453045175248181	0.9843393164584916
63	0.843539633040802	0.9436532041349924	0.9837592348863722
64	0.8409891606404402	0.9419998881793793	0.9831637090913299
65	0.8384621936648992	0.9403445696579785	0.9825527390733648
66	0.8359587321141789	0.9386872485707902	0.981926324832477
67	0.8334787759882796	0.9370279249178143	0.9812844663686662
68	0.8310223252872013	0.9353665986990508	0.9806271636819326
69	0.8285893800109438	0.9337032699144998	0.9799544167722762
70	0.8261799401595071	0.9320379385641612	0.9792662256396971
71	0.8237940057328917	0.930370604648035	0.9785625902841951
72	0.8214315767310969	0.9287012681661212	0.9778435107057702
73	0.8190926531541229	0.9270299291184197	0.9771089869044227
74	0.8167772350019702	0.925356587504931	0.9763590188801522
75	0.8144853222746382	0.9236812433256546	0.9755936066329589
76	0.8122165946348775	0.9220041110387526	0.9748130210451167
77	0.8099656778844687	0.9203287885419799	0.9740218066241213
78	0.8077306537501353	0.9186565600736243	0.9732215854923678
79	0.805511522231877	0.9169874256336858	0.9724123576498568
80	0.8033082833296941	0.9153213852221644	0.9715941230965875
81	0.8011209370435862	0.9136584388390601	0.9707668818325608
82	0.7989494833735534	0.9119985864843726	0.9699306338577757
83	0.7967939223195958	0.9103418281581022	0.969085379172233
84	0.7946542538817136	0.9086881638602489	0.9682311177759325
85	0.7925304780599061	0.9070375935908125	0.9673678496688738
86	0.790422594854174	0.9053901173497932	0.9664955748510572
87	0.7883306042645173	0.9037457351371911	0.965614293322483
88	0.7862545062909355	0.9021044469530057	0.9647240050831507
89	0.784194300933429	0.9004662527972378	0.9638247101330608
90	0.7821499881919978	0.8988311526698867	0.9629164084722129
91	0.7801215680666416	0.8971991465709527	0.9619991001006071
92	0.7781090405573607	0.8955702345004357	0.9610727850182433
93	0.7761124056641548	0.8939444164583356	0.9601374632251217
94	0.7741316633870241	0.8923216924446526	0.9591931347212422
95	0.7721668137259686	0.8907020624593868	0.9582397995066048
96	0.7702178566809883	0.8890855265025377	0.9572774575812095
97	0.7682847922520832	0.8874720845741061	0.9563061089450564
98	0.7663676204392533	0.8858617366740913	0.9553257535981454
99	0.7644663412424985	0.8842544828024934	0.9543363915404764
100	0.7625809546618189	0.8826503229593127	0.9533380227720496
101	0.7607114606972144	0.881049257144549	0.9523306472928648
102	0.7588564762170511	0.8794521498070069	0.9513168030515889
103	0.7570133324138818	0.8778606689350047	0.9503013871210204
104	0.755181962187833	0.8762748564655521	0.9492845226246784
105	0.753362365538905	0.874694712398649	0.9482662095625629
106	0.7515545424670975	0.873120236734296	0.9472464479346738
107	0.7497584929724106	0.8715514294724924	0.9462252377410114
108	0.7479742170548443	0.8699882906132385	0.9452025789815753
109	0.7462017147143989	0.8684308201565344	0.9441784716563659
110	0.7444409859510737	0.86687901810238	0.9431529157653827
111	0.7426920307648692	0.8653328844507753	0.9421259113086263
112	0.7409548491557854	0.8637924192017206	0.9410974582860963
113	0.739229441123822	0.8622576223552151	0.9400675566977927
114	0.7375158066689795	0.8607284939112597	0.9390362065437158
115	0.7358139457912576	0.8592050338698539	0.9380034078238654
116	0.734123858490656	0.8576872422309977	0.9369691605382411
117	0.7324455447671753	0.8561751189946913	0.9359334646868437
118	0.7307790046208151	0.8546686641609347	0.9348963202696727
119	0.7291242380515756	0.8531678777297277	0.9338577272867282
120	0.7274812450594567	0.8516727597010705	0.9328176857380102
121	0.7258500256444582	0.850183310074963	0.9317761956235187
122	0.7242305798065806	0.8486995288514053	0.9307332569432538
123	0.7226229075458233	0.847221416030397	0.9296888696972152
124	0.7210270088621868	0.8457489716119386	0.9286430338854033
125	0.7194428837556709	0.8442821955960299	0.9275957495078175
126	0.7178705322262756	0.842821087982671	0.9265470165644588
127	0.716309954274001	0.8413656487718617	0.9254968350553263
128	0.7147611498988469	0.8399158779636022	0.9244452049804204
129	0.7132241191008134	0.8384717755578923	0.9233921263397408
130	0.7116988618799005	0.8370333415547322	0.9223375991332878
131	0.7101853782361083	0.8356005759541217	0.9212816233610612
132	0.7086836681694366	0.8341734787560612	0.9202241990230614
133	0.7071937316798855	0.8327520499605502	0.919165326119288
134	0.7057155687674552	0.8313362895675891	0.9181050046497412
135	0.7042491794321453	0.8299261975771772	0.9170432346144204
136	0.7027945636739561	0.8285217739893154	0.9159800160133265
137	0.7013517214928875	0.8271230188040034	0.9149153488464592
138	0.6999206528889395	0.825729932021241	0.9138492331138182
139	0.6985005983907919	0.8243424574792473	0.9127821141764858
140	0.6970877547900758	0.8229603139363886	0.9117162222714056
141	0.69568159915314	0.8215834627224953	0.9106518640517601
142	0.694282131479984	0.8202119038375663	0.9095890395175484
143	0.692889351770608	0.8188456372816024	0.9085277486687708
144	0.6915032600250121	0.8174846630546035	0.9074679915054277
145	0.6901238562431959	0.8161289811565693	0.9064097680275183
146	0.6887511404251601	0.8147785915875002	0.9053530782350435
147	0.687385112570904	0.8134334943473958	0.9042979221280026
148	0.6860257726804281	0.8120936894362565	0.9032442997063961
149	0.6846731207537321	0.8107591768540818	0.9021922109702236
150	0.683327156790816	0.8094299566008721	0.9011416559194854
151	0.6819878807916802	0.8081060286766274	0.9000926345541813
152	0.6806552927563242	0.8067873930813475	0.8990451468743115
153	0.6793293926847482	0.8054740498150325	0.8979991928798757
154	0.6780101805769523	0.8041659988776824	0.8969547725708741
155	0.6766976564329363	0.8028632402692972	0.8959118859473069
156	0.6753918202527004	0.8015657739898768	0.8948705330091735
157	0.6740926720362445	0.8002736000394215	0.8938307137564746
158	0.6728002117835684	0.7989867184179309	0.8927924281892097
159	0.6715144394946726	0.7977051291254051	0.891755676307379
160	0.6702353551695565	0.7964288321618445	0.8907204581109824
161	0.6689629588082205	0.7951578275272485	0.8896867736000202
162	0.6676972504106647	0.7938921152216175	0.888654622774492
163	0.6664382299768887	0.7926316952449517	0.8876240056343982
164	0.6651858975068929	0.7913765675972504	0.8865949221797382
165	0.6639402530006769	0.790126732278514	0.8855673724105129
166	0.662701296458241	0.7888821892887428	0.8845413563267215
167	0.6614690278795852	0.787642938627936	0.8835168739283641
168	0.6602434472647093	0.7864089802960945	0.8824939252154411
169	0.6590245546136134	0.7851803142932179	0.8814725101879524
170	0.6578123499262974	0.783956940619306	0.8804526288458976
171	0.6566068332027616	0.7827388592743588	0.879434281189277
172	0.6554080044430057	0.7815260702583768	0.8784174672180907
173	0.6542158636470298	0.7803185735713596	0.8774021869323385
174	0.6530304108148339	0.7791163692133074	0.8763884403320206
175	0.6518516459464181	0.77791945718422	0.8753762274171366
176	0.6506795690417823	0.7767278374840976	0.8743655481876871
177	0.6495141801009264	0.7755415101129399	0.8733564026436718
178	0.6483554791238506	0.7743604750707471	0.8723487907850904
179	0.6472034661105547	0.7731847323575194	0.8713427126119433
180	0.646057608547271	0.7720139222033089	0.8703385609409557
181	0.6449171922189291	0.7708475620795243	0.8693368626235299
182	0.6437822134075429	0.7696856494742689	0.8683376204022936
183	0.6426526721131126	0.7685281843875424	0.8673408342772467
184	0.641528568335638	0.767375166819345	0.8663465042483893
185	0.6404099020751192	0.7662265967696766	0.8653546303157215
186	0.6392966733315558	0.7650824742385373	0.8643652124792433
187	0.6381888821049483	0.7639427992259268	0.8633782507389541
188	0.6370865283952968	0.7628075717318457	0.8623937450948551
189	0.6359896122026006	0.7616767917562934	0.8614116955469452
190	0.6348981335268604	0.7605504592992703	0.8604321020952249
191	0.633812092368076	0.7594285743607762	0.8594549647396942
192	0.6327314887262473	0.7583111369408111	0.858480283480353
193	0.631656322601374	0.7571981470393748	0.8575080583172011
194	0.6305865939934567	0.7560896046564679	0.856538289250239
195	0.6295223029024953	0.75498550979209	0.8555709762794663
196	0.6284634493284894	0.753885862446241	0.8546061194048831
197	0.6274100332714393	0.7527906626189209	0.8536437186264895
198	0.626362054731345	0.7516999103101302	0.8526837739442853
199	0.6253195137082064	0.7506136055198684	0.8517262853582707
200	0.6242824102020236	0.7495317482481356	0.8507712528684457
201	0.6232507442127964	0.7484543384949318	0.8498186764748099
202	0.622224515740525	0.7473813762602572	0.8488685561773639
203	0.6212037247852094	0.7463128615441115	0.8479208919761073
204	0.6201883713468493	0.7452487943464948	0.84697568387104
205	0.6191784554254451	0.7441891746674072	0.8460329318621626
206	0.6181739770209967	0.7431340025068487	0.8450926359494747
207	0.6171749361335039	0.7420832778648192	0.8441547961329761
208	0.6161813327629669	0.7410370007413187	0.8432194124126671
209	0.6151931669093857	0.7399951711363473	0.8422864847885476
210	0.6142104385727603	0.7389577890499051	0.8413560132606176
211	0.6132331477530903	0.7379248544819916	0.8404279978288772
212	0.6122612944503764	0.7368963674326071	0.8395024384933261
213	0.6112948786646181	0.735872327901752	0.8385793352539648
214	0.6103339003958155	0.7348527358894257	0.8376586881107927
215	0.6093783596439687	0.7338375913956285	0.8367404970638104
216	0.6084282564090775	0.7328268944203604	0.8358247621130175
217	0.6074835906911422	0.7318206449636213	0.8349114832584141
218	0.6065443624901626	0.7308188430254114	0.8340006605000004
219	0.6056105718061388	0.7298214886057304	0.833092293837776
220	0.6046822186390706	0.7288285817045783	0.8321863832717412
221	0.6037593029889581	0.7278401223219553	0.8312829288018958
222	0.6028416300125735	0.7268559851871014	0.830381877664386
223	0.6019275639472348	0.7258751186174078	0.8294827868920921
224	0.6010167360482072	0.7248972855354372	0.8285855566283568
225	0.6001091463154908	0.7239224859411897	0.8276901868731807
226	0.5992047947490854	0.7229507198346652	0.8267966776265635
227	0.5983036813489913	0.7219819872158635	0.825905028888505
228	0.5974058061152084	0.721016288084785	0.8250152406590057
229	0.5965111690477367	0.7200536224414297	0.8241273129380653
230	0.595619770146576	0.7190939902857969	0.8232412457256835
231	0.5947316094117265	0.7181373916178876	0.8223570390218609
232	0.5938466868431884	0.7171838264377012	0.8214746928265971
233	0.5929650024409613	0.7162332947452378	0.8205942071398924
234	0.5920865562050452	0.7152857965404973	0.8197155819617463
235	0.5912113481354406	0.71434133182348	0.8188388172921595
236	0.590339378232147	0.7133999005941856	0.8179639131311314
237	0.5894706464951647	0.7124615028526142	0.8170908694786623
238	0.5886051529244933	0.7115261385987659	0.8162196863347521
239	0.5877428975201333	0.7105938078326406	0.8153503636994007
240	0.5868838802820845	0.7096645105542384	0.8144829015726083
241	0.5860281012103467	0.708738246763559	0.8136172999543749
242	0.5851755603049202	0.7078150164606027	0.8127535588447004
243	0.5843262575658048	0.7068948196453696	0.8118916782435847
244	0.5834801929930006	0.7059776563178592	0.811031658151028
245	0.5826373665865076	0.7050635264780722	0.8101734985670304
246	0.5817977783463257	0.704152430126008	0.8093171994915913
247	0.580961428272455	0.703244367261667	0.8084627609247115
248	0.5801283163648956	0.7023393378850489	0.8076101828663904
249	0.5792984426236472	0.7014373419961537	0.8067594653166282
250	0.57847180704871	0.7005383795949818	0.8059106082754253
251	0.577648409640084	0.6996424506815326	0.8050636117427808
252	0.5768282503977691	0.6987495552558065	0.8042184757186954
253	0.5760113293217655	0.6978596933178036	0.8033752002031691
254	0.575197646412073	0.6969728648675236	0.8025337851962016
255	0.5743872016686917	0.6960890699049667	0.801694230697793
256	0.5735799950916215	0.6952083084301327	0.8008565367079432
257	0.5727760266808625	0.6943305804430218	0.8000207032266526
258	0.5719752964364148	0.6934558859436339	0.7991867302539208
259	0.5711778043582781	0.6925842249319691	0.7983546177897478
260	0.5703835504464525	0.6917155974080271	0.7975243658341338
261	0.5695925347009384	0.6908500033718084	0.7966959743870787
262	0.5688047571217354	0.6899874428233126	0.7958694434485827
263	0.5680202177088434	0.6891279157625396	0.7950447730186454
264	0.5672389164622624	0.6882714221894899	0.7942219630972671
265	0.5664606825378194	0.6874178825470242	0.7934010813911724
266	0.5656850125255737	0.6865670624118445	0.7925823274051943
267	0.5649118735653703	0.6857189464819371	0.7917657141620388
268	0.5641412656572098	0.6848735347573018	0.7909512416617055
269	0.5633731888010919	0.6840308272379392	0.7901389099041949
270	0.5626076429970169	0.6831908239238489	0.7893287188895071
271	0.5618446282449845	0.6823535248150308	0.7885206686176413
272	0.5610841445449949	0.6815189299114851	0.7877147590885982
273	0.5603261918970479	0.6806870392132118	0.7869109903023778
274	0.5595707703011437	0.6798578527202108	0.7861093622589796
275	0.5588178797572823	0.6790313704324822	0.7853098749584041
276	0.5580675202654632	0.6782075923500258	0.7845125284006511
277	0.5573196918256871	0.6773865184728417	0.7837173225857204
278	0.5565743944379536	0.6765681488009301	0.7829242575136123
279	0.5558316281022628	0.6757524833342907	0.7821333331843267
280	0.5550913928186149	0.674939522072924	0.7813445495978637
281	0.5543536885870096	0.6741292650168293	0.7805579067542231
282	0.5536185154074471	0.6733217121660071	0.7797734046534051
283	0.5528858732799271	0.672516863520457	0.7789910432954095
284	0.5521557622044498	0.6717147190801793	0.7782108226802361
285	0.5514281821810155	0.6709152788451744	0.7774327428078858
286	0.5507031332096237	0.6701185428154413	0.7766568036783574
287	0.5499806152902748	0.6693245109909809	0.775883005291652
288	0.5492606284229684	0.6685331833717927	0.7751113476477689
289	0.5485431726077046	0.6677445599578766	0.7743418307467083
290	0.5478282478444837	0.6669586407492332	0.7735744545884701
291	0.5471158541333055	0.6661754257458619	0.7728092191730546
292	0.54640599147417	0.6653949149477631	0.7720461245004615
293	0.5456986598670772	0.6646171083549366	0.7712851705706909
294	0.5449938593120272	0.6638420059673824	0.7705263573837429
295	0.5442915898090197	0.6630696077851006	0.7697696849396172
296	0.543591851358055	0.6622999138080912	0.769015153238314
297	0.5428946439591331	0.6615329240363539	0.7682627622798335
298	0.5421999676122539	0.6607686384698892	0.7675125120641755
299	0.5415078223174173	0.6600070571086967	0.7667644025913398
300	0.5408182080746236	0.6592481799527767	0.7660184338613267
301	0.5401311248838723	0.6584920070021288	0.7652746058741361
302	0.5394465727451639	0.6577385382567533	0.764532918629768
303	0.5387645516584982	0.6569877737166503	0.7637933721282224
304	0.538085061623875	0.6562397133818196	0.7630559663694993
305	0.5374081026412949	0.6554943572522612	0.7623207013535986
306	0.5367335039870157	0.6547514934286076	0.7615873830926453
307	0.536060729278803	0.6540104561624686	0.7608554021128249
308	0.5353897394652053	0.6532711969838546	0.7601247140412337
309	0.5347205345462224	0.6525337158927659	0.7593953188778718
310	0.5340531145218544	0.6517980128892024	0.7586672166227393
311	0.5333874793921013	0.651064087973164	0.757940407275836
312	0.5327236291569631	0.6503319411446509	0.7572148908371621
313	0.5320615638164399	0.6496015724036628	0.7564906673067175
314	0.5314012833705313	0.6488729817502	0.7557677366845019
315	0.5307427878192378	0.6481461691842624	0.7550460989705159
316	0.5300860771625591	0.6474211347058499	0.754325754164759
317	0.5294311514004952	0.6466978783149627	0.7536067022672316
318	0.5287780105330463	0.6459764000116005	0.7528889432779332
319	0.5281266545602122	0.6452566997957637	0.7521724771968642
320	0.5274770834819932	0.644538777667452	0.7514573040240247
321	0.5268292972983888	0.6438226336266656	0.7507434237594142
322	0.5261832960093995	0.6431082676734043	0.750030836403033
323	0.5255390796150249	0.6423956798076681	0.749319541954881
324	0.5248966481152653	0.6416848700294572	0.7486095404149586
325	0.5242560015101204	0.6409758383387714	0.7479008317832654
326	0.5236171397995906	0.6402685847356108	0.7471934160598012
327	0.5229800629836755	0.6395631092199754	0.7464872932445665
328	0.5223447710623754	0.6388594117918652	0.7457824633375612
329	0.5217112640356902	0.6381574924512802	0.745078926338785
330	0.5210795419036198	0.6374573511982202	0.744376682248238
331	0.5204496046661644	0.6367589880326857	0.7436757310659206
332	0.5198214523233238	0.6360624029546762	0.7429760727918322
333	0.519195084875098	0.6353675959641919	0.7422777074259732
334	0.5185705023214872	0.6346745670612328	0.7415806349683435
335	0.5179477046624912	0.633983316245799	0.740884855418943
336	0.5173266918981102	0.6332938435178902	0.7401903687777719
337	0.5167074640283439	0.6326061488775067	0.7394971750448299
338	0.5160900210531926	0.6319202323246483	0.7388052742201173
339	0.5154743629726561	0.6312360938593151	0.738114666303634
340	0.5148604897867346	0.6305537334815072	0.73742535129538
341	0.5142484014954278	0.6298731511912243	0.7367373291953552
342	0.5136380980987362	0.6291943469884668	0.7360506000035598
343	0.5130293177639047	0.6285170433962369	0.7353649540100897
344	0.512421285954841	0.6278404196006914	0.7346797708651732
345	0.5118139517665131	0.6271644216552743	0.733995009797405
346	0.511207315198921	0.6264890495599856	0.7333106708067852
347	0.5106013762520648	0.6258143033148252	0.7326267538933137
348	0.5099961349259444	0.6251401829197932	0.7319432590569904
349	0.5093915912205598	0.6244666883748894	0.7312601862978153
350	0.508787745135911	0.6237938196801142	0.7305775356157885
351	0.508184596671998	0.6231215768354672	0.7298953070109102
352	0.5075821458288209	0.6224499598409485	0.7292135004831801
353	0.5069803926063796	0.6217789686965581	0.7285321160325984
354	0.506379337004674	0.621108603402296	0.7278511536591645
355	0.5057789790237042	0.6204388639581624	0.7271706133628792
356	0.5051793186634704	0.619769750364157	0.7264904951437423
357	0.5045803559239723	0.6191012626202801	0.7258107990017536
358	0.50398209080521	0.6184334007265314	0.7251315249369132
359	0.5033845233071835	0.617766164682911	0.7244526729492211
360	0.502787653429893	0.6170995544894191	0.7237742430386773
361	0.5021914811733381	0.6164335701460554	0.7230962352052817
362	0.5015960065375191	0.6157682116528201	0.7224186494490346
363	0.501001229522436	0.6151034790097132	0.7217414857699357
364	0.5004071501280886	0.6144393722167345	0.721064744167985
365	0.49981376835447705	0.6137758912738842	0.7203884246431826
366	0.4992210842016013	0.6131130361811622	0.7197125271955285
367	0.4986290976694613	0.6124508069385686	0.7190370518250228
368	0.4980378087580572	0.6117892035461032	0.7183619985316653
369	0.49744721746738896	0.6111282260037663	0.717687367315456
370	0.4968573237974564	0.6104678743115577	0.717013158176395
371	0.49626812774825974	0.6098081484694773	0.7163393711144825
372	0.495679629319799	0.6091490484775255	0.7156660061297182
373	0.4950915764527518	0.6084902621552905	0.7149928221136305
374	0.49450235550671745	0.6078297909775057	0.7143182755312779
375	0.49391167992357066	0.6071672800363156	0.7136420922742045
376	0.4933195497033114	0.6065027293317203	0.7129642723424102
377	0.4927259648459398	0.60583613886372	0.7122848157358951
378	0.49213092535145553	0.605167508632314	0.7116037224546589
379	0.49153443121985896	0.6044968386375033	0.710920992498702
380	0.49093648245114996	0.6038241288792872	0.7102366258680242
381	0.4903370790453284	0.603149379357666	0.7095506225626255
382	0.48973622100239445	0.6024725900726394	0.7088629825825059
383	0.489133908322348	0.6017937610242077	0.7081737059276654
384	0.4885301410051891	0.6011128922123707	0.7074827925981039
385	0.4879249190509178	0.6004299836371286	0.7067902425938216
386	0.487318242459534	0.5997450352984813	0.7060960559148184
387	0.4867101112310378	0.5990580471964289	0.7054002325610944
388	0.486100525365429	0.5983690193309711	0.7047027725326493
389	0.4854894848627079	0.5976779517021081	0.7040036758294834
390	0.48487698972287424	0.59698484430984	0.7033029424515966
391	0.48426303994592823	0.5962896971541667	0.702600572398989
392	0.4836476355318696	0.5955925102350881	0.7018965656716606
393	0.4830307764806986	0.5948932835526043	0.701190922269611
394	0.48241135587086303	0.5941915496902153	0.700482462152967
395	0.4817854027327968	0.5934856318383104	0.699766952047548
396	0.48115256171418785	0.5927753799433167	0.6990440131280469
397	0.4805128328150361	0.592060794005234	0.6983136453944635
398	0.4798662160353418	0.5913418740240627	0.697575848846798
399	0.4792127113751048	0.5906186199998025	0.6968306234850503
400	0.4785523188343249	0.5898910319324534	0.6960779693092202
401	0.47788503841300256	0.5891591098220156	0.695317886319308
402	0.47721087011113733	0.5884228536684887	0.6945503745153134
403	0.4765298139287294	0.5876822634718731	0.6937754338972366
404	0.4758418698657789	0.5869373392321687	0.6929930644650777
405	0.4751470379222856	0.5861880809493754	0.6922032662188364
406	0.4744453180982497	0.5854344886234935	0.6914060391585131
# Eof

==> anc/rawNpart/2760/Xi0_50/rawY2SNpart2760Xi50.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9920334419327431	0.9920339930069442	0.9920340013420854
1	0.9920344127997127	0.9920340051727308	0.9920339990072662
2	0.9920333469196168	0.9920339918163485	0.9920340015705803
3	0.9920302442924551	0.9920339529377975	0.9920340090320279
4	0.9920265701127756	0.9920339068972086	0.992034017867991
5	0.9920305147193788	0.9920339563264763	0.9920340083816832
6	0.9920433477002469	0.9920341171346156	0.9920339775198973
7	0.9920650690553798	0.9920343893216261	0.9920339252826325
8	0.9917586519709192	0.9920345230459274	0.9920338996186907
9	0.9904552641642218	0.9920340224949958	0.9920339956828318
10	0.9881366713835673	0.9920328741515861	0.9920342160692435
11	0.984802873628955	0.992031078015698	0.9920345607779251
12	0.9804989070007648	0.9920288950833595	0.9920349797193501
13	0.9757154133476691	0.9920291687529251	0.9920349271975585
14	0.9705867951920417	0.9920326779223055	0.9920342537289423
15	0.9651130525338832	0.9920394225915008	0.9920329593135021
16	0.9592941853731937	0.992049402760511	0.9920310439512379
17	0.9531301937099724	0.992062618429336	0.9920285076421492
18	0.9466278146400647	0.9920732834928471	0.9920254307974978
19	0.9399961846016529	0.991901782661963	0.9920243095855314
20	0.9333343667500423	0.9914630362756183	0.992026326384152
21	0.9266423610852326	0.9907570443338124	0.9920314811933592
22	0.9199201676072237	0.9897838068365457	0.992039774013153
23	0.9131677863160159	0.9885433237838177	0.9920512048435334
24	0.9063852172116089	0.9870355951756291	0.9920657736845007
25	0.8995724602940027	0.9852606210119792	0.9920834805360546
26	0.8927311714386291	0.9832209181136543	0.9921039577052386
27	0.8859191582534861	0.9810043502091794	0.9921143688096286
28	0.8791650375240413	0.9786544129136937	0.9921083593914852
29	0.8724688092502941	0.9761711062271963	0.9920859294508083
30	0.8658304734322454	0.9735544301496878	0.9920470789875985
31	0.8592500300698944	0.970804384681168	0.991991808001855
32	0.8527274791632415	0.9679209698216371	0.9919201164935784
33	0.8462628207122865	0.9649041855710947	0.9918320044627684
34	0.8398560547170297	0.9617540319295412	0.9917274719094252
35	0.8335071811774708	0.9584705088969764	0.9916065188335486
36	0.8272177625200489	0.9550579989414044	0.9914647666881661
37	0.8210095229850584	0.9515774366358873	0.9912413354188997
38	0.8148894283331973	0.9480483603232367	0.9909167041640604
39	0.8088574785644654	0.9444707700034523	0.9904908729236481
40	0.802913673678863	0.9408446656765341	0.989963841697663
41	0.7970580136763901	0.9371700473424824	0.989335610486105
42	0.7912904985570465	0.9334469150012967	0.9886061792889742
43	0.7856111283208324	0.9296752686529776	0.9877755481062704
44	0.7800199029677475	0.9258551082975245	0.9868437169379936
45	0.7745168224977919	0.9219864339349377	0.985810685784144
46	0.7691018869109658	0.9180692455652174	0.9846764546447216
47	0.7637750962072691	0.9141035431883633	0.9834410235197263
48	0.7585343631262964	0.9101005826171984	0.9821122857419942
49	0.7533719223413498	0.9061022393472772	0.9807196072248794
50	0.748287041446359	0.9021124629699453	0.979265757687419
51	0.7432797204413243	0.8981312534852024	0.9777507371296131
52	0.7383499593262458	0.8941586108930487	0.9761745455514617
53	0.7334977581011234	0.8901945351934842	0.9745371829529649
54	0.728723116765957	0.8862390263865089	0.9728386493341228
55	0.7240260353207467	0.8822920844721227	0.971078944694935
56	0.7194065137654926	0.8783537094503256	0.9692580690354018
57	0.7148645521001944	0.8744239013211178	0.967376022355523
58	0.7104001503248523	0.8705026600844992	0.9654328046552989
59	0.7060133084394662	0.8665899857404695	0.963428415934729
60	0.7017040264440363	0.8626858782890292	0.9613628561938141
61	0.6974693599277434	0.8587907482982989	0.9592372997450479
62	0.6932406927981741	0.854914163584002	0.9570791125844104
63	0.688989202408891	0.8510601431708316	0.9548997899807055
64	0.6847148887598944	0.8472286870587877	0.9526993319339326
65	0.6804177518511839	0.8434197952478707	0.9504777384440922
66	0.6760977916827599	0.8396334677380801	0.948235009511184
67	0.6717550082546221	0.8358697045294162	0.9459711451352081
68	0.6673894015667706	0.8321285056218788	0.9436861453161647
69	0.6630009716192055	0.828409871015468	0.9413800100540534
70	0.6585897184119265	0.8247138007101837	0.9390527393488742
71	0.6541556419449341	0.8210402947060264	0.9367043332006277
72	0.6496987422182279	0.8173893530029953	0.9343347916093132
73	0.6452190192318079	0.813760975601091	0.9319441145749311
74	0.6407164729856742	0.8101551625003132	0.9295323020974814
75	0.6361911034798271	0.806571913700662	0.9270993541769639
76	0.6316443306867923	0.8030111868072684	0.9246459891945676
77	0.627099977043163	0.7994722705746239	0.9221842592076457
78	0.62256654576033	0.7959549111298351	0.9197184660931685
79	0.6180440368382932	0.7924591084729019	0.9172486098511365
80	0.6135324502770528	0.7889848626038246	0.9147746904815494
81	0.6090317860766086	0.785532173522603	0.9122967079844071
82	0.6045420442369606	0.7821010412292368	0.9098146623597095
83	0.6000632247581089	0.7786914657237265	0.9073285536074571
84	0.5955953276400534	0.775303447006072	0.9048383817276496
85	0.591138352882794	0.771936985076273	0.9023441467202866
86	0.586692300486331	0.7685920799343298	0.8998458485853688
87	0.5822571704506645	0.7652687315802423	0.897343487322896
88	0.5778329627757939	0.7619669400140104	0.8948370629328679
89	0.5734196774617196	0.7586867052356344	0.8923265754152848
90	0.5690173145084417	0.7554280272451139	0.8898120247701466
91	0.56462587391596	0.7521909060424492	0.8872934109974534
92	0.5602453556842746	0.7489753416276402	0.8847707340972053
93	0.5558757598133852	0.7457813340006868	0.8822439940694016
94	0.5515170863032923	0.7426088831615894	0.8797131909140432
95	0.5471693351539957	0.7394579891103474	0.8771783246311294
96	0.5428325063654951	0.7363286518469611	0.8746393952206606
97	0.5385065999377909	0.7332208713714305	0.8720964026826368
98	0.534191615870883	0.7301346476837558	0.8695493470170579
99	0.5298875541647712	0.7270699807839366	0.8669982282239237
100	0.5255944148194558	0.7240268706719732	0.8644430463032347
101	0.5213121978349365	0.7210053173478654	0.8618838012549903
102	0.5170557869949015	0.7180063759256966	0.8593247161965678
103	0.5128539011513885	0.715032082290016	0.8567739398007518
104	0.5087072623614861	0.7120824876275791	0.8542316769436612
105	0.5046158706251945	0.7091575919383861	0.8516979276252965
106	0.5005797259425135	0.7062573952224372	0.8491726918456574
107	0.49659882831344343	0.7033818974797321	0.8466559696047439
108	0.492673177737984	0.700531098710271	0.8441477609025558
109	0.4888027742161353	0.6977049989140538	0.8416480657390939
110	0.48498761774789734	0.6949035980910804	0.8391568841143573
111	0.4812277083332702	0.6921268962413512	0.8366742160283462
112	0.4775230459722538	0.6893748933648657	0.8342000614810612
113	0.47387363066484794	0.6866475894616241	0.8317344204725016
114	0.47027946241105295	0.6839449845316266	0.8292772930026676
115	0.4667405412108687	0.6812670785748729	0.8268286790715593
116	0.46325686706429514	0.678613871591363	0.8243885786791765
117	0.4598284399713324	0.6759853635810973	0.8219569918255196
118	0.45645525993198033	0.6733815545440753	0.8195339185105882
119	0.45313732694623904	0.6708024444802974	0.8171193587343827
120	0.44987464101410846	0.6682480333897634	0.8147133124969027
121	0.4466672021355886	0.6657183212724733	0.8123157797981483
122	0.4435150103106795	0.6632133081284273	0.8099267606381197
123	0.44041806553938107	0.6607329939576247	0.8075462550168164
124	0.4373763678216935	0.6582773787600665	0.805174262934239
125	0.4343899171576165	0.6558464625357521	0.8028107843903871
126	0.4314587135471504	0.6534402452846817	0.8004558193852611
127	0.428582756990295	0.6510587270068551	0.7981093679188607
128	0.42576204748705027	0.6487019077022724	0.7957714299911857
129	0.4229965850374163	0.6463697873709338	0.7934420056022365
130	0.42028636964139304	0.6440623660128388	0.791121094752013
131	0.4176314012989805	0.6417796436279881	0.7888086974405151
132	0.41503168001017887	0.6395216202163811	0.7865048136677429
133	0.41248720577498776	0.6372882957780182	0.7842094434336964
134	0.4099979785934076	0.6350796703128991	0.7819225867383754
135	0.4075639984654379	0.6328957438210239	0.7796442435817801
136	0.40518526539107913	0.6307365163023927	0.7773744139639105
137	0.4028617793703311	0.6286019877570055	0.7751130978847667
138	0.4005935404031937	0.6264921581848621	0.7728602953443482
139	0.39837480113347745	0.6244014190472329	0.7706162137215379
140	0.39617678049653543	0.6223016844363681	0.7683818915086148
141	0.3939955211527304	0.6201890925953328	0.7661574714962195
142	0.3918310231020621	0.6180636435241269	0.7639429536843516
143	0.3896832863445307	0.6159253372227501	0.7617383380730114
144	0.3875523108801362	0.6137741736912029	0.7595436246621986
145	0.38543809670887835	0.6116101529294848	0.7573588134519134
146	0.3833406438307575	0.6094332749375964	0.7551839044421558
147	0.3812599522457734	0.607243539715537	0.7530188976329258
148	0.37919602195392627	0.6050409472633073	0.7508637930242236
149	0.37714885295521594	0.6028254975809066	0.7487185906160487
150	0.37511844524964244	0.6005971906683355	0.7465832904084015
151	0.3731047988372059	0.5983560265255938	0.744457892401282
152	0.3711079137179061	0.5961020051526814	0.74234239659469
153	0.36912778989174316	0.5938351265495982	0.7402368029886255
154	0.36716442735871707	0.5915553907163447	0.7381411115830887
155	0.36521782611882786	0.5892627976529203	0.7360553223780797
156	0.36328798617207547	0.5869573473593255	0.7339794353735981
157	0.36137490751846	0.5846390398355599	0.7319134505696441
158	0.35947859015798134	0.5823078750816236	0.7298573679662176
159	0.3575990340906395	0.5799638530975167	0.7278111875633186
160	0.3557362393164345	0.5776069738832392	0.7257749093609475
161	0.35389020583536634	0.5752372374387911	0.7237485333591037
162	0.35206093364743507	0.5728546437641724	0.7217320595577875
163	0.3502484227526407	0.570459192859383	0.7197254879569992
164	0.3484526731509831	0.568050884724423	0.7177288185567383
165	0.3466736848424624	0.5656297193592924	0.715742051357005
166	0.34491145782707855	0.5631956967639911	0.7137651863577994
167	0.34316599210483145	0.5607488169385191	0.7117982235591211
168	0.34143728767572135	0.5582890798828766	0.7098411629609707
169	0.339725344539748	0.5558164855970633	0.7078940045633477
170	0.3380301626969116	0.5533310340810795	0.7059567483662524
171	0.3363517421472119	0.550832725334925	0.7040293943696847
172	0.33469008289064917	0.5483215593585999	0.7021119425736446
173	0.33304518492722324	0.5457975361521041	0.7002043929781319
174	0.3314170482569342	0.5432606557154378	0.6983067455831471
175	0.32980567287978196	0.5407109180486008	0.6964190003886896
176	0.3282110587957666	0.5381483231515932	0.69454115739476
177	0.32663320600488815	0.535572871024415	0.6926732166013577
178	0.32507211450714646	0.532984561667066	0.6908151780084831
179	0.3235277843025417	0.5303833950795465	0.6889670416161361
180	0.3219982317595284	0.5277851164694154	0.6871281663048151
181	0.32048079640315025	0.5252108435339068	0.6852976921958885
182	0.31897546438378477	0.5226606862053209	0.6834756148130904
183	0.317482235701432	0.5201346444836575	0.6816619341564204
184	0.31600111035609185	0.5176327183689169	0.6798566502258786
185	0.3145320883477644	0.5151549078610989	0.6780597630214653
186	0.3130751696764497	0.5127012129602034	0.6762712725431801
187	0.31163035434214764	0.5102716336662306	0.6744911787910232
188	0.31019764234485836	0.5078661699791805	0.6727194817649946
189	0.30877703368458165	0.5054848218990531	0.6709561814650943
190	0.3073685283613178	0.5031275894258481	0.6692012778913223
191	0.3059721263750665	0.500794472559566	0.6674547710436786
192	0.304587827725828	0.4984854713002064	0.6657166609221632
193	0.30321563241360205	0.49620058564776937	0.6639869475267758
194	0.3018555404383889	0.49393981560225514	0.662265630857517
195	0.30050755180018845	0.49170316116366347	0.6605527109143863
196	0.2991716664990006	0.48949062233199436	0.658848187697384
197	0.2978478845348255	0.487302199107248	0.6571520612065099
198	0.29653620590766316	0.4851378914894242	0.6554643314417641
199	0.29523663061751343	0.4829976994785231	0.6537849984031465
200	0.2939491586643765	0.4808816230745446	0.6521140620906574
201	0.2926737900482521	0.4787896622774887	0.6504515225042964
202	0.29141052476914053	0.47672181708735556	0.6487973796440637
203	0.2901593628270416	0.474678087504145	0.6471516335099593
204	0.28892030422195536	0.472658473527857	0.6455142841019831
205	0.2876933489538818	0.4706629751584916	0.6438853314201353
206	0.286478497022821	0.46869159239604896	0.6422647754644157
207	0.2852757484287728	0.4667443252405289	0.6406526162348244
208	0.28408510317173735	0.4648211736919315	0.6390488537313613
209	0.28290656125171465	0.46292213775025676	0.6374534879540268
210	0.2817401226687045	0.4610472174155046	0.6358665189028202
211	0.2805857874227072	0.4591964126876751	0.634287946577742
212	0.27944355551372246	0.4573697235667682	0.6327177709787921
213	0.2783134269417505	0.455567150052784	0.6311559921059705
214	0.27719540170679113	0.45378869214572237	0.6296026099592771
215	0.2760894798088446	0.4520343498455834	0.6280576245387121
216	0.27499566124791064	0.450304123152367	0.6265210358442752
217	0.27391394602398944	0.4485980120660734	0.6249928438759667
218	0.272844334137081	0.44691601658670244	0.6234730486337865
219	0.27178682558718514	0.44525813671425396	0.6219616501177345
220	0.27074142037430204	0.4436243724487282	0.6204586483278108
221	0.2697081184984315	0.44201472379012496	0.6189640432640153
222	0.2686863989804557	0.44042781963194344	0.6174776096966623
223	0.26767188805686803	0.4388521491566286	0.6159974567603655
224	0.2666635997641904	0.4372851175175012	0.6145231582034061
225	0.26566153410242294	0.4357267247145612	0.6130547140257844
226	0.26466569107156557	0.43417697074780853	0.6115921242275
227	0.2636760706716182	0.4326358556172432	0.6101353888085531
228	0.262692672902581	0.43110337932286535	0.6086845077689438
229	0.2617154977644539	0.4295795418646749	0.607239481108672
230	0.26074454525723684	0.4280643432426716	0.6058003088277374
231	0.25977981538092987	0.4265577834568559	0.6043669909261405
232	0.25882130813553306	0.4250598625072275	0.6029395274038812
233	0.25786902352104624	0.42357058039378653	0.6015179182609592
234	0.2569229615374695	0.42208993711653275	0.6001021634973746
235	0.255983122184803	0.42061793267546654	0.5986922631131277
236	0.2550495054630465	0.4191545670705877	0.5972882171082182
237	0.2541221113722001	0.41769984030189616	0.5958900254826462
238	0.2532009399122638	0.41625375236939205	0.5944976882364116
239	0.25228599108323757	0.4148163032730753	0.5931112053695146
240	0.25137726488512147	0.4133874930129459	0.591730576881955
241	0.2504747613179154	0.4119673215890039	0.5903558027737329
242	0.24957848038161945	0.4105557890012493	0.5889868830448483
243	0.2486884220762336	0.409152895249682	0.5876238176953011
244	0.24780458640175781	0.40775864033430215	0.5862666067250915
245	0.2469269733581922	0.4063730242551097	0.5849152501342194
246	0.2460555829455366	0.40499604701210457	0.5835697479226847
247	0.24519041516379111	0.40362770860528685	0.5822301000904876
248	0.24433147001295574	0.4022680090346565	0.5808963066376278
249	0.24347874749303045	0.4009169483002135	0.5795683675641057
250	0.24263224760401525	0.39957452640195795	0.578246282869921
251	0.24179197034591007	0.3982407433398897	0.5769300525550736
252	0.24095791571871505	0.39691559911400875	0.5756196766195638
253	0.2401300837224301	0.39559909372431534	0.5743151550633916
254	0.23930847435705527	0.3942912271708093	0.5730164878865567
255	0.23849308762259053	0.3929919994534906	0.5717236750890595
256	0.23768392351903583	0.3917014105723592	0.5704367166708996
257	0.23688098204639124	0.3904194605274153	0.5691556126320771
258	0.2360842632046568	0.38914614931865876	0.5678803629725924
259	0.23529376699383242	0.3878814769460895	0.566610967692445
260	0.2345094934139181	0.3866254434097076	0.565347426791635
261	0.23373144246491395	0.3853780487095132	0.5640897402701628
262	0.23295961414681982	0.38413929284550613	0.5628379081280278
263	0.23219400845963578	0.38290917581768635	0.5615919303652303
264	0.23143462540336185	0.3816876976260541	0.5603518069817703
265	0.23068107788769154	0.38047457965172304	0.5591174298078456
266	0.22993222531119606	0.37926900091546883	0.5578884801100009
267	0.2291879932209576	0.37807090782775765	0.5566649370828656
268	0.22844838161697598	0.37688030038858955	0.5554468007264389
269	0.22771339049925143	0.37569717859796453	0.5542340710407215
270	0.22698301986778383	0.3745215424558827	0.5530267480257133
271	0.22625726972257315	0.3733533919623438	0.551824831681414
272	0.2255361400636194	0.372192727117348	0.550628322007824
273	0.2248196308909227	0.37103954792089533	0.5494372190049431
274	0.22410774220448287	0.3698938543729857	0.5482515226727712
275	0.22340047400430008	0.36875564647361925	0.5470712330113084
276	0.22269782629037416	0.3676249242227957	0.5458963500205546
277	0.22199979906270526	0.36650168762051527	0.54472687370051
278	0.2213063923212933	0.36538593666677793	0.5435628040511745
279	0.22061760606613826	0.3642776713615836	0.542404141072548
280	0.21993344029724024	0.3631768917049325	0.5412508847646308
281	0.21925389501459913	0.36208359769682436	0.5401030351274224
282	0.21857897021821504	0.36099778933725934	0.5389605921609234
283	0.21790866590808783	0.35991946662623736	0.5378235558651333
284	0.21724298208421758	0.3588486295637584	0.5366919262400521
285	0.21658191874660437	0.35778527814982264	0.5355657032856804
286	0.21592547589524802	0.3567294123844298	0.5344448870020175
287	0.21527365353014874	0.3556810322675802	0.533329477389064
288	0.2146264516513063	0.35464013779927356	0.5322194744468194
289	0.21398387025872087	0.35360672897951	0.5311148781752838
290	0.2133459093523924	0.3525808058082895	0.5300156885744574
291	0.21271256893232085	0.35156236828561216	0.52892190564434
292	0.21208384899850635	0.35055141641147786	0.5278335293849319
293	0.21145974955094876	0.3495479501858866	0.5267505597962328
294	0.2108402705896481	0.34855196960883844	0.5256729968782428
295	0.2102254121146044	0.34756347468033333	0.5246008406309617
296	0.20961517412581765	0.3465824654003713	0.5235340910543899
297	0.2090095566232879	0.3456089417689523	0.5224727481485271
298	0.20840855960701513	0.3446429037860764	0.5214168119133734
299	0.20781218307699922	0.34368435145174364	0.5203662823489289
300	0.20722042703324037	0.34273328476595394	0.5193211594551934
301	0.20663329147573842	0.34178970372870726	0.5182814432321671
302	0.20605077640449343	0.34085360834000367	0.5172471336798498
303	0.2054728818195054	0.33992499859984315	0.5162182307982415
304	0.2048996077207743	0.33900387450822567	0.5151947345873424
305	0.20433095410830024	0.3380902360651513	0.5141766450471525
306	0.20376604027653733	0.33718290654444505	0.5131628522838745
307	0.20320209921250912	0.3362781888913855	0.5121498692176849
308	0.20263892946309733	0.33537581394091714	0.5111374419708065
309	0.20207653102830195	0.33447578169303976	0.5101255705432394
310	0.20151490390812307	0.3335780921477536	0.5091142549349835
311	0.20095404810256062	0.3326827453050585	0.5081034951460388
312	0.20039396361161466	0.3317897411649546	0.5070932911764054
313	0.19983465043528512	0.33089907972744176	0.5060836430260833
314	0.199276108573572	0.33001076099252	0.5050745506950723
315	0.1987183380264754	0.3291247849601894	0.5040660141833726
316	0.1981613387939952	0.3282411516304498	0.5030580334909841
317	0.1976051108761315	0.3273598610033014	0.5020506086179068
318	0.19704965427288418	0.32648091307874405	0.5010437395641408
319	0.19649496898425334	0.3256043078567779	0.5000374263296861
320	0.195941055010239	0.3247300453374029	0.49903166891454265
321	0.19538791235084105	0.3238581255206189	0.49802646731871025
322	0.19483554100605957	0.32298854840642605	0.4970218215421892
323	0.1942839409758945	0.32212131399482424	0.4960177315849793
324	0.19373311226034592	0.32125642228581364	0.4950141974470807
325	0.1931830548594138	0.3203938732793941	0.49401121912849333
326	0.1926337687730981	0.31953366697556573	0.49300879662921715
327	0.1920852540013989	0.3186758033743284	0.49200692994925227
328	0.1915375105443161	0.3178202824756822	0.4910056190885986
329	0.19099053840184982	0.31696710427962715	0.4900048640472562
330	0.1904443375739999	0.31611626878616317	0.489004664825225
331	0.18989890806076648	0.3152677759952904	0.488005021422505
332	0.1893542498621495	0.3144216259070086	0.4870059338390962
333	0.18881036297814893	0.31357781852131794	0.48600740207499876
334	0.18826724740876488	0.31273635383821846	0.4850094261302125
335	0.18772490315399726	0.31189723185771007	0.4840120060047375
336	0.1871833302138461	0.31106045257979276	0.4830151416985736
337	0.18664252858831132	0.31022601600446653	0.48201883321172107
338	0.18610249827739306	0.30939392213173145	0.48102308054417975
339	0.1855632392810912	0.3085641709615875	0.4800278836959497
340	0.18502475159940585	0.3077367624940347	0.4790332426670308
341	0.1844870352323369	0.3069116967290729	0.4780391574574231
342	0.18395009017988445	0.3060889736667023	0.4770456280671268
343	0.1834139964722368	0.3052691486347236	0.4760521489855447
344	0.18287899084932932	0.30445386436658983	0.4750572248451351
345	0.18234508887048093	0.30364322882808825	0.474060757365478
346	0.1818122905356915	0.30283724201921863	0.47306274654657354
347	0.1812805958449611	0.3020359039399812	0.47206319238842137
348	0.18075000479828968	0.3012392145903758	0.47106209489102185
349	0.18022051739567727	0.3004471739704025	0.4700594540543749
350	0.17969213363712383	0.29965978208006133	0.46905526987848034
351	0.17916485352262945	0.2988770389193522	0.4680495423633384
352	0.17863867705219408	0.2980989444882751	0.46704227150894895
353	0.1781136042258177	0.29732549878683023	0.466033457315312
354	0.17758963504350025	0.2965567018150173	0.46502309978242745
355	0.1770667695052419	0.29579255357283657	0.4640111989102955
356	0.1765450076110425	0.2950330540602879	0.46299775469891613
357	0.1760243493609021	0.29427820327737125	0.4619827671482892
358	0.17550479475482073	0.29352800122408673	0.46096623625841476
359	0.17498634379279837	0.2927824479004343	0.45994816202929295
360	0.17446899647483502	0.29204154330641396	0.45892854446092357
361	0.17395275280093064	0.29130528744202566	0.4579073835533067
362	0.17343761277108527	0.2905736803072695	0.4568846793064424
363	0.17292357638529898	0.28984672190214544	0.4558604317203306
364	0.17241064364357161	0.28912441222665347	0.45483464079497127
365	0.17189881454590328	0.2884067512807935	0.4538073065303645
366	0.17138808909229392	0.28769373906456563	0.45277842892651016
367	0.17087846728274356	0.2869853755779699	0.4517480079834083
368	0.17036994911725223	0.28628166082100626	0.4507160437010591
369	0.1698625345958199	0.28558259479367465	0.4496825360794623
370	0.16935622371844655	0.28488817749597517	0.4486474851186181
371	0.16885101648513223	0.2841984089279077	0.4476108908185264
372	0.16834691289587694	0.2835132890894725	0.4465727531791872
373	0.16784362909726783	0.28283196282664835	0.4455330101071107
374	0.16733934790860786	0.28214895559056763	0.444491264090461
375	0.16683374662609404	0.2814632951841658	0.44344744453714935
376	0.16632682524972645	0.28077498160744296	0.4424015514471758
377	0.165818583779505	0.280084014860399	0.4413535848205403
378	0.1653090222154297	0.27939039494303397	0.4403035446572428
379	0.1647981405575006	0.27869412185534786	0.4392514309572835
380	0.16428593880571768	0.27799519559734065	0.4381972437206621
381	0.1637724169600809	0.2772936161690124	0.4371409829473789
382	0.16325757502059035	0.27658938357036306	0.43608264863743373
383	0.1627414129872459	0.27588249780139257	0.43502224079082663
384	0.16222393086004766	0.2751729588621011	0.4339597594075575
385	0.16170512863899558	0.2744607667524885	0.43289520448762653
386	0.16118500632408966	0.27374592147255483	0.4318285760310336
387	0.16066356391532996	0.27302842302230007	0.4307598740377788
388	0.1601408014127164	0.27230827140172414	0.42968909850786197
389	0.159616718816249	0.2715854666108273	0.4286162494412832
390	0.15909131612592778	0.27086000864960924	0.4275413268380426
391	0.15856459334175274	0.27013189751807015	0.42646433069814
392	0.15803655046372386	0.26940113321620995	0.4253852610215755
393	0.15750718749184112	0.2686677157440287	0.4243041178083489
394	0.15697693634892712	0.26792889574941436	0.4232225153939668
395	0.15644734651459913	0.2671748102086122	0.4221462450444433
396	0.15591855664798193	0.26640457650385446	0.421075825005948
397	0.15539056674907556	0.2656181946351409	0.42001125527848093
398	0.15486337681788	0.2648156646024718	0.4189525358620422
399	0.15433698685439523	0.263996986405847	0.41789966675663165
400	0.15381139685862127	0.2631621600452665	0.4168526479622494
401	0.15328660683055817	0.2623111855207303	0.4158114794788954
402	0.1527626167702058	0.2614440628322384	0.4147761613065697
403	0.15223942667756424	0.2605607919797908	0.41374669344527215
404	0.15171703655263352	0.2596613729633876	0.41272307589500296
405	0.1511954463954136	0.25874580578302864	0.41170530865576194
406	0.1506746562059045	0.25781409043871406	0.4106933917275493
# Eof

==> anc/rawNpart/2760/Xi0_50/rawY3SNpart2760Xi50.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.992912462023123	0.992432317447311	0.9925192336013386
1	0.9922192595247231	0.9925744201981732	0.9925101287298256
2	0.9929803017358524	0.9924184106742988	0.9925201246423678
3	0.9951955886565105	0.9919642888756872	0.9925492213389653
4	0.9972633248372171	0.9914265107290903	0.9925836781028031
5	0.9902295816394227	0.9920038704156661	0.9925466852526925
6	0.9727064066878887	0.9938821935431816	0.9924263364865228
7	0.9446937999826147	0.9970614801116368	0.9922226318042935
8	0.9095287560852351	0.9986234498518903	0.992122552574964
9	0.8738335661549318	0.9927767533117883	0.9924971647513584
10	0.8377887724996964	0.979363501994535	0.9933565846364205
11	0.801394375119528	0.95838369590013	0.9947008122301493
12	0.7648486420846694	0.9304082449950009	0.9963345181785276
13	0.7303115875103959	0.9016568778745121	0.996129703952645
14	0.6983749084691082	0.8738333774792392	0.993503442574975
15	0.6690386049608066	0.8469377438091823	0.9884557340455183
16	0.642302676985491	0.8209699768643414	0.9809865783642746
17	0.6181671245431615	0.7959300766447162	0.9710959755312436
18	0.5966021726316392	0.771809600628567	0.9588004224439308
19	0.5766835301251186	0.7483464716587929	0.9446120243870046
20	0.557973381422754	0.7254165497703977	0.9287733539403
21	0.5404717265245449	0.7030198349633813	0.9112844111038165
22	0.5241785654304916	0.6811563272377437	0.8921451958775541
23	0.5090938981405938	0.6598260265934847	0.8713557082615129
24	0.4952177246548519	0.6390289330306046	0.8489159482556927
25	0.4825500449732656	0.6187650465491032	0.8248259158600937
26	0.4710739069461979	0.5990457483161193	0.7991424107004532
27	0.4601975008262066	0.580268361726864	0.7738483418993365
28	0.44962786011344086	0.5626295757424555	0.7499253187453218
29	0.4393649848079006	0.5461293903628934	0.7273733412384088
30	0.4294088749095858	0.5307678055881784	0.706192409378598
31	0.41975953041849656	0.5165448214183098	0.6863825231658889
32	0.41041695133463285	0.5034604378532879	0.6679436826002816
33	0.40138113765799466	0.4915146548931127	0.6508758876817762
34	0.3926520893885819	0.48070747253778423	0.6351791384103728
35	0.3842298065263947	0.47103889078730243	0.6208534347860712
36	0.3761126442098213	0.4624594462627626	0.6078495040890664
37	0.36827773200604724	0.45428139181510574	0.5954822501265243
38	0.3607177366339134	0.44628420502346833	0.5835320004924236
39	0.3534326580934196	0.43846788588785046	0.5719987551867641
40	0.346422496384566	0.43083243440825214	0.5608825142095459
41	0.33968725150735257	0.42337785058467337	0.5501832775607692
42	0.3332269234617793	0.416104134417114	0.5399010452404338
43	0.3270415122478461	0.4090112859055742	0.5300358172485397
44	0.3211310178655531	0.40209930505005387	0.5205875935850869
45	0.31549544031490023	0.3953681918505531	0.5115563742500754
46	0.31013477959588753	0.38881794630707195	0.5029421592435053
47	0.30504903570851494	0.38244856841961017	0.49474494856537654
48	0.3002040610774876	0.3762501931922176	0.4869163284592897
49	0.2954728149763851	0.37018611944652735	0.47927618309773473
50	0.290843315243637	0.36425288561976843	0.4718075244091896
51	0.2863155618792433	0.3584504917119407	0.46451035239365446
52	0.281889554883204	0.35277893772304425	0.45738466705112935
53	0.27756529425551923	0.3472382236530791	0.4504304683816141
54	0.2733427799961889	0.34182834950204516	0.4436477563851089
55	0.2692220121052129	0.3365493152699425	0.43703653106161366
56	0.26520299058259145	0.331401120956771	0.4305967924111284
57	0.26128571542832435	0.3263837665625308	0.42432854043365303
58	0.25747018664241167	0.32149725208722185	0.4182317751291877
59	0.25375640422485346	0.31674157753084414	0.4123064964977322
60	0.25014436817564967	0.3121167428933977	0.4065527045392868
61	0.2466334536633408	0.30762179990832117	0.40096937993307963
62	0.2432090997126404	0.30323465031894925	0.3955327685861602
63	0.23986518988893818	0.2989460116054483	0.39023289243363984
64	0.2366017241922342	0.2947558837678184	0.3850697514755183
65	0.23341870262252828	0.29066426680605945	0.3800433457117956
66	0.23031612517982064	0.28667116072017135	0.37515367514247183
67	0.22729399186411112	0.28277656551015434	0.37040073976754684
68	0.2243523026753998	0.2789804811760082	0.3657845395870208
69	0.2214910576136866	0.2752829077177331	0.3613050746008936
70	0.2187102566789716	0.2716838451353289	0.3569623448091653
71	0.2160098998712548	0.26818329342879565	0.3527563502118358
72	0.21338998719053612	0.2647812525981334	0.3486870908089052
73	0.21085051863681564	0.26147772264334207	0.34475456660037346
74	0.20839149421009334	0.2582727035644218	0.3409587775862407
75	0.20601291391036924	0.25516619536137236	0.33729972376650674
76	0.20371302493640572	0.2521564105631606	0.33377351621779094
77	0.20146242108803253	0.24921336132525704	0.330314911684368
78	0.1992506060780513	0.24632634374757176	0.3269006221539857
79	0.1970775799064621	0.24349535783010479	0.32353064762664424
80	0.19494334257326484	0.24072040357285612	0.32020498810234355
81	0.1928478940784596	0.2380014809758258	0.31692364358108355
82	0.19079123442204626	0.23533859003901375	0.31368661406286424
83	0.18877336360402494	0.23273173076242004	0.3104938995476857
84	0.18679428162439562	0.23018090314604467	0.3073455000355479
85	0.18485398848315818	0.2276861071898875	0.30424141552645084
86	0.1829524841803128	0.2252473428939488	0.3011816460203945
87	0.18108976871585938	0.22286461025822835	0.298166191517379
88	0.1792658420897979	0.2205379092827262	0.2951950520174041
89	0.17748070430212842	0.21826723996744238	0.29226822752047005
90	0.17573435535285092	0.21605260231237688	0.2893857180265767
91	0.1740267952419654	0.2138939963175297	0.28654752353572405
92	0.17235802396947186	0.21179142198290085	0.2837536440479122
93	0.17072804153537025	0.20974487930849028	0.28100407956314105
94	0.16913684793966066	0.20775436829429805	0.27829883008141065
95	0.16758444318234303	0.20581988894032413	0.27563789560272095
96	0.16607082726341738	0.2039414412465685	0.273021276127072
97	0.1645960001828837	0.2021190252130312	0.2704489716544639
98	0.16315996194074198	0.20035264083971227	0.26792098218489646
99	0.16176271253699223	0.19864228812661158	0.2654373077183697
100	0.16040425197163447	0.19698796707372923	0.26299794825488376
101	0.15908458024466868	0.19538967768106522	0.2606029037944385
102	0.15779556558296334	0.19383515637068827	0.2582468597917899
103	0.1565215174071427	0.19230074008168307	0.2559195616207143
104	0.15526204122044718	0.1907858338710186	0.2536207514566457
105	0.15401713702287678	0.18929043773869483	0.25135042929958423
106	0.15278680481443155	0.18781455168471187	0.24910859514952993
107	0.15157104459511142	0.18635817570906957	0.24689524900648271
108	0.15036985636491645	0.18492130981176808	0.2447103908704426
109	0.14918324012384662	0.1835039539928073	0.24255402074140966
110	0.14801119587190192	0.18210610825218723	0.24042613861938372
111	0.14685372360908236	0.18072777258990794	0.23832674450436497
112	0.14571082333538796	0.1793689470059694	0.23625583839635333
113	0.1445824950508187	0.17802963150037154	0.23421342029534875
114	0.14346873875537453	0.17670982607311445	0.23219949020135128
115	0.14236955444905552	0.17540953072419813	0.230214048114361
116	0.14128494213186166	0.17412874545362247	0.22825709403437774
117	0.14021490180379292	0.1728674702613876	0.22632862796140166
118	0.1391594334648493	0.17162570514749348	0.22442864989543265
119	0.13811853711503086	0.17040345011194008	0.22255715983647079
120	0.13709221275433756	0.16920070515472746	0.220714157784516
121	0.13608046038276939	0.1680174702758555	0.21889964373956833
122	0.13508328000032635	0.1668537454753244	0.21711361770162782
123	0.13410067160700845	0.16570953075313394	0.21535607967069434
124	0.13313263520281565	0.16458482610928424	0.213627029646768
125	0.13217917078774805	0.16347963154377523	0.21192646762984876
126	0.13124027836180555	0.16239394705660704	0.2102543936199367
127	0.1303159579249882	0.16132777264777956	0.2086108076170317
128	0.129406209477296	0.1602811083172928	0.20699570962113378
129	0.1285110330187289	0.1592539540651468	0.20540909963224302
130	0.12763042854928697	0.15824630989134153	0.20385097765035934
131	0.12676439606897016	0.15725817579587703	0.2023213436754828
132	0.12591293557777852	0.15628955177875326	0.20082019770761336
133	0.12507604707571202	0.1553404378399702	0.19934753974675104
134	0.12425373056277063	0.15441083397952793	0.19790336979289583
135	0.12344598603895435	0.15350074019742632	0.1964876878460477
136	0.12265281350426326	0.1526101564936655	0.1951004939062067
137	0.1218742129586973	0.15173908286824542	0.19374178797337283
138	0.12111018440225646	0.15088751932116606	0.19241157004754605
139	0.12035950395325341	0.1500529987559167	0.19110804361976416
140	0.11961604277317522	0.14922316668082844	0.189822212303015
141	0.11887895815881143	0.14839632437765773	0.18855283911182377
142	0.11814825011016195	0.1475724718464045	0.1872999240461904
143	0.11742391862722686	0.14675160908706888	0.1860634671061149
144	0.11670596371000612	0.1459337360996508	0.18484346829159734
145	0.1159943853584997	0.1451188528841502	0.18363992760263764
146	0.11528918357270766	0.14430695944056718	0.1824528450392359
147	0.11459035835263	0.1434980557689017	0.18128222060139199
148	0.11389790969826669	0.14269214186915377	0.180128054289106
149	0.11321183760961775	0.14188921774132335	0.1789903461023779
150	0.11253214208668313	0.1410892833854105	0.17786909604120765
151	0.11185882312946291	0.14029233880141523	0.17676430410559538
152	0.11119188073795701	0.13949838398933742	0.17567597029554097
153	0.1105313149121655	0.1387074189491772	0.17460409461104445
154	0.10987712565208833	0.1379194436809345	0.17354867705210586
155	0.10922931295772553	0.1371344581846094	0.17250971761872513
156	0.10858787682907708	0.1363524624602018	0.17148721631090233
157	0.107952817266143	0.13557345650771177	0.1704811731286374
158	0.10732413426892329	0.13479744032713925	0.16949158807193038
159	0.10670182783741791	0.13402441391848427	0.16851846114078123
160	0.1060858979716269	0.13325437728174683	0.16756179233519
161	0.10547634467155026	0.13248733041692695	0.16662158165515664
162	0.10487316793718796	0.13172327332402461	0.1656978291006812
163	0.10427636776854005	0.13096220600303984	0.1647905346717637
164	0.10368594416560646	0.13020412845397258	0.163899698368404
165	0.10310189712838726	0.1294490406768229	0.16302532019060226
166	0.1025242266568824	0.12869694267159074	0.16216740013835843
167	0.10195293275109188	0.1279478344382761	0.16132593821167243
168	0.10138801541101577	0.12720171597687904	0.16050093441054442
169	0.10082947463665398	0.1264585872873995	0.1596923887349742
170	0.10027731042800656	0.1257184483698375	0.15890030118496196
171	0.09973152278507351	0.12498129922419307	0.1581246717605076
172	0.09919211170785479	0.12424713985046615	0.1573655004616111
173	0.09865907719635045	0.12351597024865676	0.1566227872882725
174	0.09813241925056049	0.12278779041876497	0.15589653224049185
175	0.09761213787048484	0.1220626003607907	0.15518673531826904
176	0.09709823305612358	0.12134040007473398	0.15449339652160418
177	0.09659070480747668	0.1206211895605948	0.15381651585049716
178	0.09608955312454413	0.11990496881837315	0.15315609330494806
179	0.09559477800732594	0.11919173784806902	0.15251212888495685
180	0.09510535892882924	0.11848383146677671	0.1518784568444292
181	0.09461992714367715	0.11778438116452633	0.15124680759665088
182	0.09413847552659811	0.1170934032429012	0.15061713809267202
183	0.09366100407759209	0.11641089770190133	0.14998944833249273
184	0.09318751279665913	0.11573686454152672	0.14936373831611294
185	0.0927180016837992	0.11507130376177738	0.14874000804353268
186	0.09225247073901231	0.1144142153626533	0.14811825751475194
187	0.09179091996229845	0.11376559934415448	0.14749848672977064
188	0.09133334935365767	0.11312545570628092	0.14688069568858894
189	0.09087975891308991	0.11249378444903266	0.14626488439120672
190	0.0904301486405952	0.11187058557240964	0.14565105283762403
191	0.08998451853617354	0.11125585907641189	0.14503920102784082
192	0.08954286859982491	0.1106496049610394	0.14442932896185717
193	0.0891051988315493	0.11005182322629216	0.14382143663967298
194	0.08867150923134677	0.10946251387217022	0.1432155240612884
195	0.08824179979921727	0.10888167689867354	0.14261159122670328
196	0.08781607053516081	0.10830931230580211	0.14200963813591766
197	0.0873943214391774	0.10774542009355594	0.14140966478893158
198	0.08697655251126703	0.10719000026193505	0.140811671185745
199	0.0865627637514297	0.10664305281093943	0.14021565732635796
200	0.0861529551596654	0.10610457774056906	0.1396216232107704
201	0.08574712673597415	0.10557457505082395	0.13902956883898238
202	0.08534527848035595	0.10505304474170411	0.13843949421099386
203	0.08494741039281078	0.10453998681320954	0.13785139932680485
204	0.08455352247333867	0.10403540126534024	0.13726528418641537
205	0.08416361472193959	0.10353928809809619	0.1366811487898254
206	0.08377768713861358	0.10305164731147742	0.13609899313703497
207	0.08339573972336058	0.1025724789054839	0.13551881722804401
208	0.08301777247618063	0.10210178288011565	0.1349406210628526
209	0.08264378539707373	0.1016395592353727	0.1343644046414607
210	0.08227377848603987	0.10118580797125498	0.1337901679638683
211	0.08190775174307903	0.1007405290877625	0.13321791103007544
212	0.08154570516819125	0.10030372258489532	0.13264763384008205
213	0.08118763876137652	0.09987538846265341	0.13207933639388825
214	0.08083355252263483	0.09945552672103675	0.1315130186914939
215	0.08048344645196617	0.09904413736004536	0.1309486807328991
216	0.08013732054937056	0.09864122037967923	0.13038632251810378
217	0.07979517481484799	0.09824677577993837	0.12982594404710798
218	0.07945700924839849	0.09786080356082279	0.12926754531991175
219	0.079122823850022	0.09748330372233245	0.128711126336515
220	0.07879261861971856	0.09711427626446739	0.12815668709691777
221	0.07846639355748816	0.09675372118722758	0.12760422760112003
222	0.0781439452101584	0.09640107559878365	0.12705382893579348
223	0.077823565532186	0.09605161386684802	0.1265061718459297
224	0.07750486948434283	0.09570427070729194	0.12596140978968848
225	0.07718785706662895	0.09535904612011549	0.12541954276706993
226	0.07687252827904428	0.09501594010531861	0.124880570778074
227	0.07655888312158887	0.09467495266290127	0.1243444938227007
228	0.07624692159426272	0.09433608379286357	0.12381131190095006
229	0.07593664369706582	0.09399933349520544	0.12328102501282204
230	0.07562804942999814	0.09366470176992686	0.12275363315831661
231	0.07532113879305972	0.09333218861702788	0.12222913633743386
232	0.07501591178625056	0.09300179403650849	0.12170753455017375
233	0.07471236840957063	0.09267351802836868	0.12118882779653627
234	0.07441050866301996	0.09234736059260844	0.12067301607652135
235	0.07411033254659853	0.0920233217292278	0.12016009939012916
236	0.07381184006030636	0.09170140143822675	0.11965007773735954
237	0.07351503120414343	0.09138159971960524	0.11914295111821258
238	0.07321990597810973	0.09106391657336334	0.11863871953268823
239	0.0729264643822053	0.09074835199950103	0.11813738298078653
240	0.0726347064164301	0.09043490599801829	0.11763894146250746
241	0.07234463208078418	0.09012357856891515	0.117143394977851
242	0.07205624137526748	0.08981436971219157	0.11665074352681722
243	0.07176953429988003	0.08950727942784757	0.11616098710940602
244	0.07148451085462183	0.08920230771588315	0.11567412572561749
245	0.07120117103949289	0.08889945457629835	0.11519015937545157
246	0.07091951485449319	0.0885987200090931	0.11470908805890831
247	0.07063954229962274	0.08830010401426744	0.11423091177598767
248	0.07036125337488153	0.08800360659182135	0.11375563052668965
249	0.07008464808026957	0.08770922774175485	0.11328324431101428
250	0.06980972641578687	0.08741696746406796	0.11281375312896151
251	0.06953648838143339	0.08712682575876061	0.1123471569805314
252	0.06926493397720918	0.08683880262583286	0.1118834558657239
253	0.06899506320311422	0.0865528980652847	0.11142264978453906
254	0.0687268760591485	0.08626911207711611	0.11096473873697685
255	0.06846037254531202	0.08598744466132711	0.11050972272303727
256	0.06819555266160479	0.08570789581791768	0.11005760174272029
257	0.0679324164080268	0.08543046554688784	0.10960837579602598
258	0.06767096378457808	0.08515515384823759	0.10916204488295428
259	0.06741119479125861	0.08488196072196691	0.10871860900350522
260	0.06715310942806836	0.0846108861680758	0.10827806815767879
261	0.06689670769500738	0.0843419301865643	0.107840422345475
262	0.06664198959207564	0.08407509277743239	0.10740567156689385
263	0.06638895511927315	0.08381037394068003	0.10697381582193531
264	0.0661376042765999	0.08354777367630727	0.10654485511059941
265	0.06588780351296686	0.0832866587309449	0.10611934444978444
266	0.06563915930634459	0.08302516315836393	0.10569891925390554
267	0.06539164596952753	0.08276316515866311	0.10528368627486759
268	0.0651452635025157	0.08250066473184241	0.10487364551267052
269	0.06490001190530909	0.08223766187790188	0.10446879696731438
270	0.06465589117790771	0.08197415659684147	0.1040691406387992
271	0.06441290132031154	0.08171014888866121	0.10367467652712489
272	0.06417104233252059	0.0814456387533611	0.10328540463229152
273	0.06393031421453486	0.08118062619094113	0.10290132495429909
274	0.06369071696635435	0.08091511120140128	0.10252243749314756
275	0.06345225058797908	0.08064909378474161	0.10214874224883698
276	0.06321491507940902	0.08038257394096204	0.10178023922136728
277	0.06297871044064417	0.08011555167006264	0.10141692841073853
278	0.06274363667168453	0.07984802697204335	0.10105880981695066
279	0.06250969377253014	0.07957999984690423	0.10070588344000375
280	0.06227688174318097	0.07931147029464526	0.10035814927989777
281	0.062045200583636995	0.0790424383152664	0.10001560733663269
282	0.06181465029389827	0.0787729039087677	0.09967825761020853
283	0.061585230873964746	0.07850286707514914	0.09934610010062528
284	0.06135694232383644	0.0782323278144107	0.09901913480788294
285	0.061129784643513374	0.07796128612655245	0.09869736173198158
286	0.06090375783299551	0.0776897420115743	0.09838078087292107
287	0.06067886189228289	0.0774176954694763	0.09806939223070155
288	0.060455096821375474	0.07714514650025844	0.0977631958053229
289	0.06023246262027327	0.07687209510392072	0.0974621915967852
290	0.0600109592889763	0.07659854128046314	0.0971663796050884
291	0.059790586827484546	0.07632448502988572	0.09687575983023253
292	0.059571345235798025	0.07604992635218843	0.09659033227221758
293	0.05935323451391672	0.07577486524737129	0.09631009693104356
294	0.05913625466184062	0.07549930171543429	0.09603505380671046
295	0.05892040567956976	0.07522323575637742	0.09576520289921825
296	0.058705687567104106	0.07494666737020068	0.09550054420856699
297	0.058492100324443685	0.0746695965569041	0.09524107773475664
298	0.05827964395158848	0.07439202331648767	0.09498680347778723
299	0.05806831844853849	0.07411394764895135	0.09473772143765871
300	0.05785812381529374	0.0738353695542952	0.09449383161437115
301	0.05764906005185419	0.07355628903251918	0.09425513400792448
302	0.05744112715821987	0.0732767060836233	0.09402162861831874
303	0.05723432513439077	0.07299662070760757	0.09379331544555392
304	0.057028653980366883	0.07271603290447198	0.09357019448963003
305	0.05682411369614823	0.07243494267421653	0.09335226575054706
306	0.056620553995818466	0.07215365275090353	0.09313738335773751
307	0.05641750270898796	0.0718731142686355	0.09291880538510036
308	0.0562149254591655	0.07159339647498461	0.09269604098490657
309	0.056012822246351075	0.07131449936995087	0.0924690901571561
310	0.05581119307054469	0.07103642295353428	0.09223795290184898
311	0.055610037931746355	0.07075916722573483	0.09200262921898521
312	0.055409356829956055	0.07048273218655252	0.09176311910856479
313	0.05520914976517379	0.07020711783598738	0.0915194225705877
314	0.055009416737399564	0.06993232417403936	0.09127153960505398
315	0.05481015774663339	0.0696583512007085	0.09101947021196359
316	0.05461137279287524	0.06938519891599478	0.09076321439131653
317	0.05441306187612514	0.06911286731989821	0.09050277214311284
318	0.05421522499638307	0.06884135641241877	0.09023814346735246
319	0.05401786215364905	0.06857066619355649	0.08996932836403544
320	0.05382097334792307	0.06830079666331136	0.08969632683316178
321	0.053624558579205124	0.06803174782168336	0.08941913887473145
322	0.05342861784749522	0.0677635196686725	0.08913776448874447
323	0.05323315115279335	0.0674961122042788	0.0888522036752008
324	0.05303815849509952	0.06722952542850225	0.08856245643410052
325	0.052843639874413734	0.06696375934134283	0.08826852276544356
326	0.052649595290735984	0.06669881394280056	0.08797040266922994
327	0.052456024744066285	0.06643468923287543	0.08766809614545967
328	0.052262928234404614	0.06617138521156746	0.08736160319413276
329	0.05207030576175099	0.06590890187887663	0.08705092381524919
330	0.0518781573261054	0.06564723923480294	0.08673605800880893
331	0.05168648292746786	0.0653863972793464	0.08641700577481205
332	0.05149528256583834	0.065126376012507	0.0860937671132585
333	0.051304556241216874	0.06486717543428476	0.08576634202414829
334	0.051114303953603446	0.06460879554467965	0.08543473050748143
335	0.05092452570299806	0.06435123634369168	0.08509893256325793
336	0.05073522148940071	0.06409449783132087	0.08475894819147775
337	0.0505463913128114	0.0638385800075672	0.08441477739214093
338	0.05035803517323013	0.06358348287243067	0.08406642016524744
339	0.05017015307065689	0.06332920642591129	0.08371387651079729
340	0.04998274500509171	0.06307575066800905	0.08335714642879051
341	0.049795810976534544	0.06282311559872397	0.08299622991922703
342	0.04960935098498544	0.06257130121805603	0.08263112698210694
343	0.04942324468044694	0.062321144022142	0.08226409588475019
344	0.04923713605162883	0.062075118477747826	0.08190181688207526
345	0.04905100170031085	0.06183338721487993	0.0815447290221693
346	0.048864841626493	0.0615959502335383	0.08119283230503231
347	0.048678655830175284	0.06136280753372293	0.08084612673066426
348	0.048492444311357706	0.06113395911543384	0.08050461229906515
349	0.048306207070040255	0.060909404978671	0.080168289010235
350	0.04811994410622294	0.06068914512343443	0.07983715686417381
351	0.04793365541990576	0.06047317954972414	0.07951121586088154
352	0.047747341011088705	0.060261508257540106	0.07919046600035824
353	0.04756100087977179	0.060054131246882345	0.0788749072826039
354	0.047374635025954986	0.05985104851775083	0.07856453970761848
355	0.047188243449638324	0.059652260070145596	0.07825936327540202
356	0.0470018261508218	0.05945776590406663	0.07795937798595454
357	0.04681538312950541	0.059267566019513926	0.07766458383927596
358	0.046628914385689155	0.05908166041648748	0.07737498083536637
359	0.04644241991937302	0.05890004909498732	0.0770905689742257
360	0.04625589973055702	0.058722732055013424	0.07681134825585402
361	0.046069353819241154	0.05854970929656577	0.07653731868025125
362	0.045882782185425436	0.05838098081964441	0.07626848024741745
363	0.04569618482910984	0.05821654662424931	0.07600483295735261
364	0.04550956175029437	0.05805640671038047	0.0757463768100567
365	0.04532291294897903	0.05790056107803789	0.07549311180552974
366	0.04513623842516382	0.057749009727221585	0.07524503794377174
367	0.044949538178848746	0.057601752657931535	0.07500215522478268
368	0.04476281221003381	0.05745878987016777	0.07476446364856257
369	0.044576060518719	0.057320121363930256	0.07453196321511141
370	0.04438928310490432	0.057185747139219006	0.07430465392442921
371	0.04420247996858978	0.05705566719603403	0.07408253577651597
372	0.04401565110977537	0.05692988153437532	0.07386560877137166
373	0.043829011589390725	0.05680645879748439	0.07365240123869385
374	0.04364393819049466	0.056673034771785064	0.07343349179848459
375	0.04346067540893165	0.05652741375998163	0.07320720735617495
376	0.043279223244701674	0.05636959576207408	0.07297354791176491
377	0.04309958169780476	0.056199580778062405	0.0727325134652545
378	0.04292175076824087	0.05601736880794661	0.07248410401664368
379	0.04274573045601003	0.05582295985172671	0.07222831956593248
380	0.04257152076111224	0.05561635390940268	0.0719651601131209
381	0.04239912168354749	0.05539755098097453	0.07169462565820894
382	0.04222853322331579	0.05516655106644227	0.07141671620119659
383	0.04205975538041712	0.05492335416580589	0.07113143174208386
384	0.04189278815485149	0.054667960279065377	0.07083877228087071
385	0.041727631546618925	0.05440036940622076	0.0705387378175572
386	0.041564285555719394	0.05412058154727202	0.0702313283521433
387	0.041402750182152906	0.05382859670221918	0.069916543884629
388	0.041243025425919455	0.05352441487106219	0.06959438441501431
389	0.04108511128701906	0.05320803605380109	0.06926484994329926
390	0.040929007765451705	0.052879460250435883	0.0689279404694838
391	0.04077471486121739	0.05253868746096654	0.06858365599356796
392	0.040622232574316124	0.052185717685393096	0.06823199651555173
393	0.04047156090474789	0.051820550923715514	0.06787296203543511
394	0.04031986581910672	0.05145116541837085	0.06750035775688007
395	0.0401569805080259	0.05110618231043928	0.06709196047203682
396	0.03998199516870928	0.0507881628355301	0.06664578148062476
397	0.03979490980115688	0.050497106993643306	0.06616182078264388
398	0.039595724405368696	0.050233014784778915	0.06564007837809419
399	0.03938443898134473	0.04999588620893691	0.06508055426697566
400	0.03916105352908498	0.04978572126611731	0.06448324844928832
401	0.038925568048589446	0.0496025199563201	0.06384816092503218
402	0.038677982539858116	0.04944628227954527	0.06317529169420721
403	0.03841829700289101	0.049317008235792846	0.06246464075681342
404	0.03814651143768812	0.04921469782506282	0.06171620811285081
405	0.037862625844249445	0.04913935104735517	0.060929993762319376
406	0.037566640222574985	0.04909096790266993	0.06010599770521914
# Eof

==> anc/rawNpart/5023/Xi0_0/rawChib1PNpart5023Xi0.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.990873350151302	0.9911279300112763	0.9912213409460113
1	0.9925498072386428	0.992361495719425	0.9922924000924839
2	0.9907092850080408	0.9910072080815842	0.9911165225920942
3	0.985351783459496	0.987065067097754	0.9876937084448424
4	0.9768048367091842	0.980839374196053	0.9824125839484188
5	0.9668993383982852	0.9740311538567707	0.9774455439224681
6	0.95591909614697	0.9669040826249259	0.9731293322334651
7	0.9438641099552381	0.9594581605005181	0.969463948881409
8	0.9311341481879792	0.9517714721785917	0.9662143289187465
9	0.9185225542143923	0.9439989773320197	0.9629139841641893
10	0.9060509568090909	0.9361449005979131	0.9595501968361008
11	0.8937193559720744	0.9282092419762716	0.9561229669344806
12	0.881527322137521	0.9201911402408319	0.9526185037266115
13	0.8694701754382265	0.9120812128375453	0.9488865652835048
14	0.8575466339086213	0.9038768895842427	0.9448859955271026
15	0.8457566975487061	0.8955781704809245	0.9406167944574052
16	0.8341003663584806	0.8871850555275907	0.9360789620744125
17	0.8225776403379448	0.8786975447242411	0.9312724983781242
18	0.8111828757647348	0.8701145265307278	0.9261942643816623
19	0.7997408772697167	0.8614014959388312	0.9207468180194136
20	0.7881686588069783	0.8525421087140518	0.9148840032099099
21	0.7764662203765196	0.8435363648563897	0.9086058199531508
22	0.7646335619783406	0.834384264365845	0.9019122682491363
23	0.7526706836124413	0.8250858072424175	0.8948033480978665
24	0.7405775852788216	0.8156409934861073	0.8872790594993416
25	0.7283542669774814	0.8060498230969144	0.879339402453561
26	0.7160088074656435	0.7963179014755489	0.8709918934912533
27	0.7038232410206141	0.786640916534728	0.8624989392243879
28	0.6919371844625238	0.7771157406276017	0.8539904400930615
29	0.6803506377913723	0.7677423737541699	0.8454663960972739
30	0.66906360100716	0.7585208159144329	0.8369268072370258
31	0.6580760741098868	0.7494510671083903	0.8283716735123167
32	0.6473880570995523	0.7405331273360424	0.8198009949231464
33	0.636999549976157	0.7317669965973891	0.8112147714695153
34	0.6269105527397008	0.7231526748924304	0.8026130031514234
35	0.6171210653901835	0.7146901622211663	0.7939956899688703
36	0.6076284416419877	0.7063728808377344	0.7853647438954552
37	0.5983958870943029	0.6981093726560877	0.7767467493340396
38	0.5894116038205909	0.689870312133299	0.7681502304302837
39	0.5806755918208517	0.6816556992693684	0.7595751871841877
40	0.5721878510950856	0.6734655340642958	0.7510216195957516
41	0.5639483816432924	0.665299816518081	0.7424895276649757
42	0.5559571834654722	0.6571585466307245	0.7339789113918593
43	0.5482142565616248	0.649041724402226	0.725489770776403
44	0.5407196009317503	0.6409493498325853	0.7170221058186066
45	0.5334732165758489	0.6328814229218028	0.70857591651847
46	0.5264751034939203	0.6248379436698784	0.7001512028759933
47	0.5197252616859647	0.6168189120768119	0.6917479648911765
48	0.5131934354045424	0.6088563798428854	0.6833978991948413
49	0.5067670628615925	0.6010695903185167	0.6752189281568738
50	0.5004355275125691	0.5934697902363966	0.6672221739184058
51	0.4941988293574723	0.5860569795965253	0.6594076364794373
52	0.4880569683963021	0.5788311583989024	0.6517753158399684
53	0.4820099446290585	0.5717923266435283	0.6443252119999994
54	0.4760577580557414	0.564940484330403	0.6370573249595297
55	0.4702004086763509	0.5582756314595262	0.6299716547185596
56	0.4644378964908869	0.5517977680308981	0.6230682012770891
57	0.4587702214993495	0.5455068940445186	0.6163469646351183
58	0.4531973837017387	0.5394030095003878	0.609807944792647
59	0.44771938309805426	0.5334861143985056	0.6034511417496753
60	0.4423362196882965	0.5277562087388722	0.5972765555062032
61	0.4370484975558364	0.5222097104488728	0.5912815179539146
62	0.43187029416572986	0.5167631434646491	0.5854038519110062
63	0.426807522850896	0.5113814431098267	0.5796174394383107
64	0.42186018361133476	0.5060646093844056	0.5739222805358282
65	0.41702827644704604	0.5008126422883857	0.5683183752035584
66	0.4123118013580299	0.4956255418217671	0.5628057234415016
67	0.4077107583442864	0.49050330798454955	0.5573843252496578
68	0.40322514740581555	0.48544594077673336	0.5520541806280267
69	0.39885496854261726	0.4804534401983184	0.5468152895766085
70	0.3946002217546915	0.47552580624930463	0.5416676520954032
71	0.3904609070420385	0.4706630389296923	0.536611268184411
72	0.38643702440465805	0.46586513823948106	0.5316461378436314
73	0.38252857384255007	0.461132104178671	0.5267722610730646
74	0.3787355553557149	0.45646393674726227	0.5219896378727109
75	0.3750579689441522	0.45186063594525483	0.5172982682425702
76	0.3714927517095389	0.447322662221667	0.5126968782213178
77	0.36798851836113844	0.4428577403862003	0.5081640949567973
78	0.36452692736668146	0.4384686277424407	0.5036922895954611
79	0.3611079787261682	0.4341553242903882	0.4992814621373093
80	0.3577316724395983	0.4299178300300429	0.4949316125823418
81	0.354398008506972	0.4257561449614048	0.49064274093055854
82	0.3511069869282891	0.42167026908447364	0.48641484718195954
83	0.3478586077035499	0.4176602023992496	0.4822479313365449
84	0.34465287083275425	0.41372594490573267	0.4781419933943146
85	0.34148977631590194	0.40986749660392274	0.47409703335526854
86	0.33836932415299337	0.4060848574938201	0.47011305121940683
87	0.3352915143440283	0.40237802757542457	0.4661900469867295
88	0.3322563468890067	0.3987470068487361	0.4623280206572364
89	0.3292638217879286	0.3951917953137547	0.45852697223092764
90	0.32631393904079414	0.39171239297048055	0.4547869017078032
91	0.3234066986476032	0.38830879981891336	0.45110780908786297
92	0.3205421006083558	0.38498101585905337	0.4474896943711072
93	0.31772014492305184	0.38172904109090044	0.4439325575575356
94	0.31494083159169145	0.3785528755144546	0.4404363986471484
95	0.3122041606142746	0.3754525191297159	0.4370012176399455
96	0.3095101319908013	0.3724279719366843	0.43362701453592684
97	0.3068587457212716	0.3694792339353599	0.43031378933509257
98	0.3042500018056853	0.3666063051257425	0.42706154203744257
99	0.30168390024404257	0.3638091855078322	0.4238702726429768
100	0.2991604410363434	0.3610878750816291	0.4207399811516955
101	0.29667962418258775	0.358442373847133	0.4176706675635984
102	0.2942374181964675	0.3558559522349968	0.4146523444313813
103	0.2918260441649585	0.3532963298764102	0.4116657405786162
104	0.2894453065085409	0.35076269516967334	0.408710371484211
105	0.2870952052272148	0.3482550481147862	0.40578623714816575
106	0.28477574032098013	0.345773388711749	0.40289333757048057
107	0.2824869117898369	0.3433177169605615	0.4000316727511552
108	0.2802287196337851	0.3408880328612239	0.39720124269018986
109	0.27800116385282475	0.338484336413736	0.39440204738758455
110	0.27580424444695584	0.33610662761809784	0.391634086843339
111	0.27363796141617835	0.33375490647430955	0.38889736105745365
112	0.27150231476049236	0.331429172982371	0.3861918700299281
113	0.26939730447989774	0.3291294271422823	0.38351761376076254
114	0.2673229305743946	0.3268556689540434	0.38087459224995696
115	0.2652791930439829	0.32460789841765425	0.3782628054975114
116	0.26326609188866257	0.3223861155331149	0.3756822535034256
117	0.2612836271084338	0.3201903203004254	0.37313293626769994
118	0.2593317987032964	0.3180205127195856	0.3706148537903342
119	0.25741060667325044	0.3158766927905956	0.36812800607132845
120	0.25552005101829595	0.3137588605134555	0.3656723931106826
121	0.2536601317384329	0.31166701588816503	0.3632480149083967
122	0.2518308488336613	0.3096011589147245	0.3608548714644708
123	0.25003220230398104	0.30756128959313367	0.3584929627789048
124	0.24826419214939235	0.30554740792339263	0.3561622888516988
125	0.246526818369895	0.3035595139055014	0.35386284968285275
126	0.24482008096548918	0.30159760753946	0.35159464527236667
127	0.24314397993617476	0.2996616888252684	0.34935767562024067
128	0.2414985152819518	0.2977517577629265	0.3471519407264745
129	0.23988368700282023	0.2958678143524345	0.3449774405910682
130	0.23829949509878015	0.29400985859379225	0.342834175214022
131	0.23674593956983148	0.29217789048699977	0.3407221445953357
132	0.2352230204159743	0.2903719100320571	0.3386413487350094
133	0.23373073763720853	0.28859191722896427	0.33659178763304304
134	0.23226909123353423	0.2868379120777212	0.3345734612894366
135	0.23083808120495125	0.2851098945783278	0.3325863697041901
136	0.22943770755145984	0.28340786473078433	0.33063051287730366
137	0.22806797027305986	0.28173182253509066	0.32870589080877716
138	0.22672886936975126	0.28008176799124673	0.3268125034986106
139	0.22541727433628522	0.2784557380291887	0.32494789504188154
140	0.2241175085257006	0.27684390217303373	0.32309976699109483
141	0.22282741642995202	0.27524490875173213	0.32126642833397023
142	0.22154699804903938	0.27365875776528353	0.3194478790705077
143	0.22027625338296275	0.27208544921368805	0.3176441192007073
144	0.2190151824317221	0.2705249830969459	0.31585514872456893
145	0.21776378519531747	0.26897735941505685	0.3140809676420926
146	0.21652206167374885	0.267442578168021	0.3123215759532785
147	0.21529001186701618	0.2659206393558383	0.3105769736581264
148	0.21406763577511956	0.26441154297850883	0.3088471607566365
149	0.21285493339805886	0.2629152890360325	0.3071321372488086
150	0.21165190473583417	0.26143187752840935	0.3054319031346428
151	0.21045854978844553	0.2599613084556394	0.30374645841413916
152	0.20927486855589283	0.25850358181772265	0.3020758030872976
153	0.20810086103817615	0.25705869761465905	0.30041993715411813
154	0.2069365272352955	0.25562665584644867	0.2987788606146007
155	0.2057818671472508	0.25420745651309146	0.2971525734687454
156	0.2046368807740421	0.2528010996145874	0.29554107571655225
157	0.20350156811566938	0.2514075851509366	0.29394436735802115
158	0.2023759291721327	0.25002691312213887	0.2923624483931522
159	0.20125996394343199	0.24865908352819435	0.2907953188219452
160	0.20015367242956728	0.24730409636910303	0.2892429786444004
161	0.19905705463053852	0.2459619516448649	0.2877054278605177
162	0.19797011054634578	0.24463264935547993	0.28618266647029705
163	0.19689284017698908	0.2433161895009482	0.28467469447373855
164	0.19582524352246833	0.24201257208126956	0.2831815118708422
165	0.19476732058278362	0.2407217970964442	0.28170311866160785
166	0.19371907135793487	0.23944386454647199	0.28023951484603565
167	0.19268049584792207	0.23817877443135288	0.27879070042412546
168	0.19165159405274537	0.23692652675108702	0.27735667539587744
169	0.19063236597240463	0.23568712150567434	0.2759374397612915
170	0.18962281160689984	0.23446055869511487	0.2745329935203677
171	0.18862293095623106	0.2332468383194085	0.2731433366731059
172	0.18763272402039827	0.23204596037855535	0.27176846921950626
173	0.18665219079940146	0.23085792487255538	0.2704083911595687
174	0.18568133129324071	0.22968273180140863	0.26906310249329324
175	0.1847201455019159	0.228520381165115	0.2677326032206799
176	0.18376863342542715	0.22737087296367461	0.26641689334172863
177	0.18282679506377436	0.2262342071970874	0.2651159728564395
178	0.18189463041695753	0.22511038386535331	0.26382984176481244
179	0.1809721394849767	0.22399940296847243	0.26255850006684744
180	0.18005848092388482	0.22289973638226881	0.2612999701884234
181	0.17915252631116485	0.2218093345647747	0.26005159977888737
182	0.17825426977259287	0.2207281868466988	0.2588133750309097
183	0.17736371130816894	0.21965629322804114	0.25758529594449037
184	0.17648085091789295	0.21859365370880166	0.2563673625196294
185	0.17560568860176495	0.2175402682889805	0.2551595747563268
186	0.17473822435978498	0.21649613696857745	0.2539619326545825
187	0.1738784581919529	0.21546125974759264	0.2527744362143965
188	0.1730263900982689	0.2144356366260262	0.251597085435769
189	0.17218202007873287	0.21341926760387786	0.2504298803186997
190	0.17134534813334482	0.2124121526811478	0.24927282086318883
191	0.17051637426210478	0.21141429185783595	0.2481259070692363
192	0.16969509846501274	0.21042568513394233	0.24698913893684213
193	0.16888152074206864	0.20944633250946693	0.2458625164660062
194	0.16807564109327255	0.2084762339844098	0.24474603965672878
195	0.1672774595186245	0.20751538955877089	0.24363970850900962
196	0.16648697601812437	0.20656379923255017	0.2425435230228488
197	0.16570419059177227	0.20562146300574768	0.24145748319824636
198	0.16492910323956816	0.20468838087836347	0.24038158903520226
199	0.16416171396151205	0.20376455285039746	0.23931584053371652
200	0.1634020227576039	0.20284997892184964	0.23826023769378912
201	0.16265002962784375	0.20194465909272005	0.23721478051542003
202	0.16190573457223162	0.2010485933630088	0.23617946899860934
203	0.16116913759076745	0.20016178173271568	0.23515430314335697
204	0.16044023868345125	0.19928422420184078	0.23413928294966294
205	0.15971903785028307	0.1984159207703841	0.23313440841752728
206	0.15900553509126292	0.19755687143834574	0.23213967954695
207	0.1582997304063907	0.19670707620572556	0.231155096337931
208	0.1576016237956665	0.19586653507252358	0.2301806587904704
209	0.1569112152590903	0.1950352480387399	0.22921636690456815
210	0.15622850479666206	0.1942132151043744	0.2282622206802242
211	0.15555349240838184	0.19340043626942707	0.22731822011743863
212	0.15488617809424957	0.19259691153389802	0.22638436521621133
213	0.15422656185426534	0.19180264089778726	0.22546065597654252
214	0.15357464368842905	0.1910176243610946	0.22454709239843196
215	0.1529304235967408	0.19024186192382028	0.22364367448187977
216	0.15229390157920053	0.18947535358596415	0.22275040222688597
217	0.15166507763580822	0.18871809934752626	0.22186727563345046
218	0.15104395176656396	0.1879700992085066	0.22099429470157336
219	0.15043052397146764	0.18723135316890516	0.22013145943125453
220	0.1498247942505193	0.18650186122872192	0.2192787698224941
221	0.14922676260371898	0.18578162338795695	0.218436225875292
222	0.14863599299312893	0.18507017962840636	0.21760331651167203
223	0.14804882475989878	0.18436366797026646	0.21677575109094682
224	0.14746443269344567	0.1836612178198176	0.21595256238774868
225	0.14688281679376977	0.1829628291770599	0.2151337504020778
226	0.14630397706087095	0.1822685020419933	0.21431931513393399
227	0.1457279134947492	0.18157823641461773	0.21350925658331726
228	0.1451546260954046	0.18089203229493336	0.21270357475022778
229	0.14458411486283715	0.18020988968294008	0.2119022696346654
230	0.14401637979704676	0.17953180857863787	0.21110534123663016
231	0.1434514208980335	0.17885778898202684	0.2103127895561221
232	0.14288923816579735	0.17818783089310686	0.20952461459314115
233	0.14232983160033835	0.17752193431187804	0.20874081634768737
234	0.14177320120165643	0.17686009923834026	0.20796139481976064
235	0.14121934696975166	0.17620232567249364	0.2071863500093612
236	0.14066826890462397	0.1755486136143381	0.2064156819164888
237	0.14011996700627344	0.1748989630638737	0.2056493905411436
238	0.13957444127469998	0.17425337402110033	0.2048874758833255
239	0.13903169170990365	0.17361184648601816	0.20412993794303458
240	0.13849171831188442	0.17297438045862706	0.20337677672027077
241	0.13795452108064232	0.17234097593892705	0.20262799221503414
242	0.13742010001617735	0.1717116329269182	0.20188358442732468
243	0.13688845511848946	0.17108635142260042	0.20114355335714226
244	0.13635958638757872	0.17046513142597375	0.20040789900448708
245	0.1358334938234451	0.16984797293703818	0.19967662136935904
246	0.13531017742608856	0.16923487595579376	0.1989497204517581
247	0.13478963719550918	0.16862584048224044	0.19822719625168433
248	0.13427187313170688	0.1680208665163782	0.19750904876913772
249	0.1337568852346817	0.1674199540582071	0.19679527800411817
250	0.13324467350443364	0.16682310310772708	0.19608588395662585
251	0.1327352379409627	0.16623031366493815	0.19538086662666068
252	0.13222857854426884	0.16564158572984033	0.19468022601422258
253	0.13172469531435216	0.16505691930243366	0.19398396211931168
254	0.13122358825121255	0.1644763143827181	0.19329207494192793
255	0.13072525735485008	0.16389977097069364	0.19260456448207133
256	0.13022970262526468	0.16332728906636024	0.19192143073974183
257	0.12973692406245643	0.16275886866971798	0.19124267371493947
258	0.12924692166642532	0.16219450978076685	0.1905682934076643
259	0.12875969543717128	0.16163421239950682	0.18989828981791626
260	0.12827524537469434	0.16107797652593786	0.18923266294569532
261	0.1277935714789946	0.16052580216006004	0.1885714127910016
262	0.1273146737500719	0.15997768930187334	0.187914539353835
263	0.12683855218792633	0.15943363795137772	0.18726204263419552
264	0.1263652067925579	0.15889364810857323	0.1866139226320832
265	0.12589472312158892	0.15835713287879094	0.18596985763556514
266	0.12542735327935958	0.15782236291648385	0.1853288996873195
267	0.124963113722016	0.15728922533837922	0.18469098690929933
268	0.12450200444955814	0.15675772014447706	0.18405611930150467
269	0.12404402546198603	0.15622784733477743	0.18342429686393558
270	0.12358917675929969	0.15569960690928028	0.18279551959659196
271	0.12313745834149904	0.15517299886798566	0.18216978749947385
272	0.12268887020858418	0.1546480232108935	0.18154710057258128
273	0.12224341236055504	0.15412467993800386	0.18092745881591424
274	0.12180108479741164	0.1536029690493167	0.18031086222947265
275	0.121361887519154	0.1530828905448321	0.17969731081325666
276	0.12092582052578206	0.1525644444245499	0.17908680456726608
277	0.12049288381729586	0.15204763068847024	0.17847934349150105
278	0.12006307739369543	0.15153244933659307	0.17787492758596152
279	0.11963640125498072	0.15101890036891838	0.17727355685064752
280	0.11921285540115176	0.15050698378544627	0.17667523128555906
281	0.11879243983220855	0.14999669958617656	0.17607995089069606
282	0.11837515454815106	0.14948804777110944	0.17548771566605867
283	0.11796099954897932	0.14898102834024474	0.17489852561164668
284	0.11754997483469329	0.14847564129358254	0.17431238072746022
285	0.11714208040529306	0.1479718866311229	0.17372928101349933
286	0.11673731626077852	0.14746976435286568	0.1731492264697639
287	0.11633568240114975	0.146969274458811	0.17257221709625403
288	0.11593717882640671	0.14647041694895885	0.17199825289296966
289	0.1155418055365494	0.14597319182330912	0.17142733385991074
290	0.11514956253157782	0.14547759908186192	0.17085945999707738
291	0.114760449811492	0.14498363872461723	0.17029463130446953
292	0.11437446737629195	0.14449131075157506	0.16973284778208725
293	0.11399161522597759	0.14400061516273535	0.16917410942993039
294	0.11361189336054899	0.14351155195809817	0.16861841624799911
295	0.11323530178000613	0.14302412113766344	0.1680657682362933
296	0.112861840484349	0.14253832270143124	0.167516165394813
297	0.11249150947357761	0.14205415664940152	0.16696960772355823
298	0.11212430874769198	0.14157162298157433	0.16642609522252896
299	0.11176023830669207	0.1410907216979496	0.1658856278917252
300	0.11139929815057792	0.14061145279852738	0.165348205731147
301	0.1110414882793495	0.14013381628330768	0.16481382874079425
302	0.11068680869300682	0.13965781215229042	0.16428249692066704
303	0.11033525939154987	0.1391834404054757	0.16375421027076537
304	0.10998684037497866	0.13871070104286348	0.16322896879108917
305	0.1096415516432932	0.13823959406445374	0.1627067724816385
306	0.10929876448298449	0.13777036720863445	0.16218749759748638
307	0.10895650359317442	0.13730379882333069	0.16167075535509412
308	0.10861462516155539	0.13683994557637094	0.16115651744897244
309	0.10827312918812736	0.1363788074677551	0.16064478387912123
310	0.10793201567289039	0.1359203844974833	0.16013555464554063
311	0.10759128461584444	0.13546467666555545	0.15962882974823056
312	0.10725093601698957	0.13501168397197158	0.159124609187191
313	0.1069109698763257	0.13456140641673167	0.15862289296242205
314	0.10657138619385287	0.13411384399983575	0.1581236810739236
315	0.10623218496957108	0.1336689967212838	0.15762697352169575
316	0.10589336620348032	0.1332268645810758	0.15713277030573838
317	0.1055549298955806	0.13278744757921182	0.15664107142605163
318	0.1052168760458719	0.13235074571569175	0.15615187688263538
319	0.10487920465435425	0.1319167589905157	0.1556651866754897
320	0.10454191572102767	0.13148548740368363	0.15518100080461458
321	0.10420500924589207	0.1310569309551955	0.15469931927001
322	0.10386848522894754	0.13063108964505138	0.15422014207167595
323	0.103532343670194	0.13020796347325117	0.1537434692096124
324	0.10319658456963154	0.129787552439795	0.1532693006838195
325	0.10286120792726011	0.12936985654468278	0.1527976364942971
326	0.1025262137430797	0.12895487578791454	0.1523284766410452
327	0.10219160201709032	0.12854261016949023	0.1518618211240639
328	0.101857372749292	0.12813305968940994	0.15139766994335316
329	0.10152352593968471	0.1277262243476736	0.15093602309891296
330	0.10119006158826843	0.12732210414428125	0.15047688059074327
331	0.10085697969504322	0.12692069907923287	0.1500202424188442
332	0.10052428026000901	0.12652200915252845	0.14956610858321562
333	0.10019196328316587	0.12612603436416803	0.1491144790838576
334	0.09986002876451375	0.12573277471415156	0.14866535392077013
335	0.09952847670405267	0.1253422302024791	0.14821873309395323
336	0.09919730710178262	0.12495440082915057	0.14777461660340685
337	0.0988665199577036	0.12456928659416602	0.14733300444913103
338	0.0985361152718156	0.12418688749752545	0.14689389663112576
339	0.09820609304411866	0.12380720353922885	0.146457293149391
340	0.09787645327461278	0.12343023471927624	0.14602319400392683
341	0.09754719596329789	0.12305598103766759	0.1455915991947332
342	0.09721832111017406	0.12268444249440291	0.14516250872181014
343	0.09688994469861863	0.12231480917034918	0.14473515561220107
344	0.09656240982287922	0.12194468521705033	0.14430727105794883
345	0.0962357390322261	0.1215739131715511	0.14387870594561306
346	0.0959099323266592	0.12120249303385144	0.14344946027519367
347	0.09558498970617854	0.12083042480395137	0.1430195340466908
348	0.09526091117078413	0.1204577084818509	0.14258892726010433
349	0.09493769672047594	0.12008434406755003	0.1421576399154343
350	0.09461534635525404	0.11971033156104877	0.1417256720126807
351	0.09429386007511836	0.11933567096234708	0.14129302355184353
352	0.09397323788006891	0.11896036227144499	0.14085969453292282
353	0.09365347977010573	0.1185844054883425	0.1404256849559185
354	0.09333458574522874	0.11820780061303954	0.1399909948208306
355	0.09301655580543804	0.11783054764553623	0.1395556241276592
356	0.09269938995073358	0.11745264658583253	0.13911957287640425
357	0.09238308818111535	0.11707409743392838	0.1386828410670657
358	0.09206765049658337	0.11669490018982384	0.13824542869964357
359	0.09175307689713763	0.11631505485351888	0.1378073357741379
360	0.09143936738277814	0.11593456142501354	0.13736856229054867
361	0.09112652195350487	0.11555341990430779	0.13692910824887586
362	0.09081454060931787	0.11517163029140162	0.13648897364911952
363	0.0905034233502171	0.11478919258629507	0.1360481584912796
364	0.09019317017620257	0.11440610678898808	0.1356066627753561
365	0.0898837810872743	0.11402237289948068	0.13516448650134905
366	0.08957525608343224	0.11363799091777288	0.13472162966925844
367	0.08926759516467644	0.11325296084386469	0.13427809227908424
368	0.0889607983310069	0.11286728267775607	0.1338338743308265
369	0.08865486558242357	0.11248095641944705	0.1333889758244852
370	0.0883497969189265	0.11209398206893761	0.13294339676006034
371	0.08804559234051568	0.1117063596262278	0.1324971371375519
372	0.0877422518471911	0.11131808909131757	0.1320501969569599
373	0.08743953477842668	0.11092920263371243	0.13160250229509848
374	0.08713590046695278	0.11053990619705012	0.1311535799084537
375	0.08683107531356823	0.1101502363538054	0.13070334575613643
376	0.086525059318273	0.10976019310397821	0.13025179983814664
377	0.08621785248106714	0.1093697764475686	0.12979894215448434
378	0.08590945480195063	0.10897898638457655	0.1293447727051495
379	0.08559986628092343	0.10858782291500207	0.12888929149014217
380	0.08528908691798562	0.10819628603884517	0.12843249850946234
381	0.08497711671313711	0.10780437575610581	0.12797439376310998
382	0.084663955666378	0.10741209206678404	0.1275149772510851
383	0.08434960377770818	0.1070194349708798	0.1270542489733877
384	0.08403406104712773	0.10662640446839315	0.1265922089300178
385	0.08371732747463663	0.10623300055932405	0.12612885712097538
386	0.08339940306023486	0.10583922324367251	0.12566419354626046
387	0.08308028780392245	0.10544507252143857	0.125198218205873
388	0.08275998170569936	0.10505054839262215	0.12473093109981305
389	0.08243848476556564	0.10465565085722334	0.12426233222808057
390	0.08211579698352127	0.10426037991524206	0.1237924215906756
391	0.08179191835956623	0.10386473556667836	0.1233211991875981
392	0.08146684889370054	0.10346871781153222	0.12284866501884806
393	0.08114058858592417	0.10307232664980362	0.12237481908442552
394	0.08081223022579281	0.1026748200229797	0.12189766127054265
395	0.08047851928722223	0.1022735358708943	0.1214100163704606
396	0.08013916453066766	0.10186823597232232	0.12091124229255383
397	0.07979416595612912	0.10145892032726372	0.12040133903682222
398	0.07944352356360662	0.10104558893571856	0.11988030660326589
399	0.07908723735310015	0.10062824179768681	0.11934814499188476
400	0.0787253073246097	0.10020687891316847	0.11880485420267886
401	0.0783577334781353	0.09978150028216357	0.11825043423564821
402	0.0779845158136769	0.09935210590467204	0.11768488509079274
403	0.07760565433123454	0.09891869578069395	0.11710820676811252
404	0.07722114903080822	0.09848126991022928	0.11652039926760754
405	0.07683099991239792	0.09803982829327801	0.11592146258927777
406	0.07643520697600366	0.09759437092984018	0.11531139673312324
# Eof

==> anc/rawNpart/5023/Xi0_0/rawChib2PNpart5023Xi0.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9926228333078382	0.9922530805565214	0.9923423826918738
1	0.9921968979593331	0.9924704023219423	0.9924043459544853
2	0.9926645171329118	0.9922318125343053	0.9923363187063209
3	0.9940256908285742	0.9915373111936099	0.9921383009473805
4	0.994703297565298	0.9901333349364745	0.9915429572712654
5	0.98588133452576	0.9866024816459109	0.9890559007684415
6	0.966193229276299	0.9807250392028756	0.9844454858736675
7	0.9356389818169146	0.9725010076073679	0.9777117125869427
8	0.8977666056576444	0.9609596634283555	0.9691346248531721
9	0.8596171606702421	0.9441745986131376	0.9592699720169434
10	0.8213826059772219	0.9220932938526714	0.9481329053706005
11	0.7830629415785834	0.8947157491469563	0.9357234249141431
12	0.7448626744429916	0.8625563975201486	0.9220186699812674
13	0.7090097878178195	0.8312196844696106	0.9067695870464068
14	0.6761145976984608	0.8022408471818823	0.8899079523693054
15	0.6461771040849156	0.7756198856569637	0.8714337659499638
16	0.6191973069771841	0.751356799894855	0.8513470277883817
17	0.5951752063752659	0.7294515898955558	0.8296477378845588
18	0.5740658571770142	0.7098618589223912	0.8063960773370156
19	0.5544740501121375	0.6912715053933434	0.7834602191510301
20	0.5357389064077854	0.6730571220411372	0.7617250742209697
21	0.5178604260639581	0.6552187088657724	0.741190642546834
22	0.5008386090806554	0.6377562658672493	0.721856924128623
23	0.4846734554578771	0.6206697930455675	0.7037239189663368
24	0.46936496519562354	0.6039592904007272	0.6867916270599753
25	0.45491313829389457	0.5876247579327283	0.6710600484095384
26	0.4413127697103662	0.5716719477672113	0.6565137464615038
27	0.4283821482845621	0.5563016700725306	0.6426138218410407
28	0.4160313206439691	0.5416133328973225	0.6290935005311634
29	0.40426028678858683	0.5276069362415867	0.6159527825318722
30	0.39306904671841575	0.5142824801053236	0.6031916678431672
31	0.38245760043345556	0.5016399644885329	0.5908101564650483
32	0.37242594793370637	0.4896793893912147	0.5788082483975154
33	0.3629740892191682	0.478400754813369	0.5671859436405686
34	0.35410202428984094	0.4678040607549958	0.5559432421942081
35	0.34580975314572465	0.4578893072160952	0.5450801440584335
36	0.3380808873548785	0.4486335968256088	0.5345917853612282
37	0.3306875594000724	0.43971856068082726	0.5244105380070808
38	0.3235567047886296	0.43104211550703336	0.5145147174112408
39	0.31668832352054993	0.42260426130422724	0.504904323573708
40	0.3100824155958337	0.41440499807240894	0.4955793564944826
41	0.3037389810144808	0.4064443258115784	0.48653981617356457
42	0.2976580197764912	0.3987222445217356	0.4777857026109539
43	0.29183953188186496	0.3912387542028805	0.46931701580665053
44	0.28628351733060203	0.38399385485501336	0.4611337557606545
45	0.2809899761227024	0.3769875464781338	0.45323592247296585
46	0.27595890825816616	0.37021982907224216	0.4456235159435846
47	0.27119031373699315	0.36369070263733816	0.43829653617251063
48	0.2666560306596227	0.35738648590913324	0.4312314099557658
49	0.2622512870723605	0.3512562798782956	0.42434043686567474
50	0.2579662011482319	0.3452952838783715	0.41761534521863003
51	0.25380077288723685	0.3395034979093608	0.4110561350146316
52	0.24975500228937547	0.33388092197126357	0.40466280625367956
53	0.24582888935464775	0.3284275560640799	0.398435358935774
54	0.24202243408305357	0.3231434001878098	0.39237379306091463
55	0.23833563647459305	0.31802845434245314	0.38647810862910165
56	0.23476849652926612	0.31308271852801	0.38074830564033507
57	0.2313210142470728	0.30830619274448035	0.37518438409461485
58	0.22799318962801313	0.30369887699186426	0.3697863439919409
59	0.224785022672087	0.2992607712701616	0.3645541853323133
60	0.22169651337929455	0.29499187557937245	0.35948790811573217
61	0.21872569731611236	0.29088990306139256	0.35458582147727025
62	0.21582679562881943	0.28690156113014376	0.3498085217632852
63	0.21298057860513273	0.283004463880043	0.3451394572067306
64	0.2101870462450522	0.2791986113110902	0.3405786278076063
65	0.20744619854857785	0.2754840034232853	0.3361260335659123
66	0.2047580355157097	0.27186064021662837	0.3317816744816488
67	0.20212255714644778	0.2683285216911194	0.32754555055481555
68	0.199539763440792	0.2648876478467585	0.3234176617854127
69	0.1970096543987424	0.2615380186835455	0.31939800817344016
70	0.194532230020299	0.2582796342014805	0.3154865897188981
71	0.19210749030546181	0.25511249440056344	0.3116834064217863
72	0.1897354352542308	0.2520365992807943	0.30798845828210486
73	0.18741606486660597	0.24905194884217322	0.3044017452998538
74	0.18514937914258736	0.24615854308470006	0.3009232674750331
75	0.18293537808217492	0.24335638200837492	0.2975530248076428
76	0.18077356401350092	0.2406435028039766	0.29428862329952576
77	0.17865558765072018	0.2379869760328355	0.2910898995895977
78	0.17657846878892264	0.23537504781843735	0.2879425177157025
79	0.1745422074281084	0.2328077181607821	0.2848464776778403
80	0.17254680356827734	0.23028498705986977	0.281801779476011
81	0.17059225720942955	0.2278068545157004	0.27880842311021464
82	0.168678568351565	0.22537332052827388	0.27586640858045125
83	0.16680573699468365	0.22298438509759028	0.2729757358867207
84	0.1649737631387856	0.22064004822364966	0.27013640502902314
85	0.16318264678387073	0.21834030990645187	0.2673484160073584
86	0.1614323879299391	0.21608517014599704	0.2646117688217267
87	0.15972298657699077	0.21387462894228515	0.2619264634721279
88	0.1580544427250256	0.21170868629531606	0.259292499958562
89	0.1564267563740437	0.20958734220509004	0.2567098782810291
90	0.15483992752404507	0.20751059667160685	0.25417859843952906
91	0.15329395617502967	0.20547844969486656	0.25169866043406197
92	0.15178884232699746	0.20349090127486927	0.2492700642646278
93	0.15032458597994852	0.2015479514116148	0.24689280993122656
94	0.1489011871338828	0.1996496001051033	0.24456689743385823
95	0.14751864578880036	0.19779584735533468	0.24229232677252283
96	0.1461769619447011	0.195986693162309	0.24006909794722037
97	0.14487613560158513	0.19422213752602627	0.23789721095795086
98	0.14361616675945238	0.1925021804464864	0.23577666580471424
99	0.14239705541830286	0.19082682192368944	0.23370746248751054
100	0.14121880157813657	0.1891960619576354	0.23168960100633978
101	0.14008140523895352	0.18760990054832427	0.22972308136120195
102	0.1389750104489177	0.1860593449752043	0.22779862766748935
103	0.1378805997573323	0.18452704342664217	0.22589834173727125
104	0.13679769502234568	0.18301255963873092	0.2240217735695012
105	0.13572629624395788	0.18151589361147055	0.22216892316417905
106	0.13466640342216896	0.18003704534486106	0.22033979052130492
107	0.13361801655697883	0.17857601483890245	0.21853437564087874
108	0.13258113564838755	0.17713280209359475	0.21675267852290053
109	0.13155576069639507	0.17570740710893792	0.21499469916737032
110	0.13054189170100144	0.17429982988493192	0.21326043757428806
111	0.12953952866220667	0.17291007042157686	0.2115498937436538
112	0.12854867158001068	0.17153812871887267	0.2098630676754675
113	0.12756932045441355	0.17018400477681936	0.20819995936972915
114	0.12660147528541524	0.16884769859541693	0.20656056882643886
115	0.12564513607301578	0.1675292101746654	0.20494489604559646
116	0.12470030281721511	0.1662285395145647	0.20335294102720203
117	0.1237669755180133	0.16494568661511494	0.20178470377125562
118	0.12284515417541032	0.16368065147631605	0.20024018427775717
119	0.12193483878940617	0.16243343409816804	0.1987193825467067
120	0.12103602936000084	0.1612040344806709	0.19722229857810422
121	0.12014872588719434	0.15999245262382467	0.19574893237194968
122	0.11927292837098669	0.1587986885276293	0.19429928392824317
123	0.11840863681137782	0.15762274219208477	0.19287335324698454
124	0.11755585120836783	0.1564646136171912	0.19147114032817397
125	0.11671457156195664	0.15532430280294846	0.19009264517181132
126	0.11588479787214431	0.15420180974935666	0.1887378677778967
127	0.11506653013893078	0.15309713445641568	0.18740680814643002
128	0.11425976836231609	0.1520102769241256	0.18609946627741134
129	0.11346451254230025	0.15094123715248642	0.18481584217084063
130	0.1126807626788832	0.1498900151414981	0.18355593582671786
131	0.11190851877206502	0.14885661089116067	0.18231974724504307
132	0.11114778082184566	0.14784102440147412	0.1811072764258163
133	0.11039854882822513	0.14684325567243847	0.17991852336903746
134	0.10966082279120343	0.14586330470405373	0.17875348807470665
135	0.10893460271078054	0.14490117149631979	0.17761217054282374
136	0.10821988858695648	0.1439568560492368	0.17649457077338887
137	0.10751668041973128	0.14303035836280467	0.17540068876640197
138	0.10682497820910491	0.14212167843702342	0.17433052452186298
139	0.1061440055124595	0.14122937417315803	0.17328179115160236
140	0.1054698741341726	0.14034622396608293	0.17224303659417153
141	0.10480204945501295	0.13947123485933308	0.17121268621370295
142	0.10414053147498051	0.13860440685290845	0.1701907400101965
143	0.10348532019407532	0.13774573994680905	0.16917719798365224
144	0.10283641561229738	0.13689523414103494	0.16817206013407024
145	0.10219381772964664	0.13605288943558605	0.16717532646145034
146	0.10155752654612318	0.1352187058304624	0.1661869969657927
147	0.10092754206172694	0.134392683325664	0.16520707164709725
148	0.10030386427645795	0.13357482192119088	0.16423555050536398
149	0.09968649319031617	0.13276512161704296	0.1632724335405929
150	0.09907542880330167	0.13196358241322032	0.162317720752784
151	0.09847067111541438	0.13117020430972293	0.16137141214193731
152	0.09787222012665436	0.13038498730655076	0.1604335077080528
153	0.09728007583702154	0.12960793140370386	0.1595040074511305
154	0.09669423824651599	0.12883903660118218	0.1585829113711704
155	0.09611470735513766	0.12807830289898575	0.15767021946817247
156	0.09554148316288658	0.12732573029711458	0.15676593174213677
157	0.09497456566976274	0.1265813187955687	0.15587004819306324
158	0.09441395487576613	0.125845068394348	0.1549825688209519
159	0.09385965078089675	0.12511697909345257	0.15410349362580275
160	0.09331165338515462	0.12439705089288239	0.1532328226076158
161	0.09276996268853974	0.12368528379263745	0.15237055576639105
162	0.09223457869105209	0.12298167779271774	0.15151669310212848
163	0.09170550139269168	0.12228623289312333	0.15067123461482812
164	0.09118273079345851	0.12159894909385413	0.14983418030448994
165	0.09066626689335258	0.1209198263949102	0.14900553017111398
166	0.09015610969237389	0.1202488647962915	0.1481852842147002
167	0.08965225919052242	0.11958606429799803	0.14737344243524858
168	0.08915471538779823	0.11893142490002985	0.14657000483275923
169	0.08866347828420125	0.11828494660238689	0.145774971407232
170	0.0881785478797315	0.11764662940506918	0.144988342158667
171	0.08769992417438902	0.11701647330807671	0.1442101170870642
172	0.08722760716817375	0.11639447831140949	0.14344029619242354
173	0.08676159686108573	0.11578064441506751	0.1426788794747451
174	0.08630189325312496	0.11517497161905081	0.1419258669340289
175	0.08584849634429141	0.11457745992335933	0.14118125857027486
176	0.0854014061345851	0.11398810932799311	0.140445054383483
177	0.08496062262400605	0.11340691983295213	0.13971725437365337
178	0.08452614581255422	0.1128338914382364	0.1389978585407859
179	0.08409797570022964	0.11226902414384593	0.13828686688488062
180	0.08367465049018906	0.11171057566837374	0.13758324356901105
181	0.08325420959963055	0.11115620923911552	0.13688559931389868
182	0.08283664282235716	0.11060591269154428	0.13619392688737864
183	0.08242195015836888	0.11005968602565999	0.13550822628945106
184	0.08201013160766572	0.10951752924146266	0.13482849752011578
185	0.0816011871702477	0.10897944233895229	0.1341547405793729
186	0.0811951168461148	0.1084454253181289	0.13348695546722242
187	0.080791920635267	0.10791547817899241	0.1328251421836643
188	0.08039159853770435	0.10738960092154294	0.1321693007286986
189	0.0799941505534268	0.10686779354578041	0.13151943110232522
190	0.07959957668243439	0.10635005605170485	0.13087553330454427
191	0.07920787692472711	0.10583638843931625	0.1302376073353557
192	0.07881905128030493	0.10532679070861461	0.1296056531947595
193	0.07843309974916786	0.10482126285959992	0.1289796708827557
194	0.07805002233131594	0.1043198048922722	0.12835966039934427
195	0.07766981902674915	0.10382241680663144	0.1277456217445252
196	0.07729248983546746	0.10332909860267764	0.1271375549182985
197	0.07691803475747089	0.10283985028041079	0.12653545992066423
198	0.07654645379275946	0.10235467183983092	0.12593933675162233
199	0.07617774694133314	0.10187356328093801	0.1253491854111728
200	0.07581191420319194	0.10139652460373207	0.12476500589931565
201	0.07544895557833588	0.10092355580821306	0.12418679821605089
202	0.07508887106676493	0.10045465689438103	0.1236145623613785
203	0.07473166066847908	0.09998982786223595	0.12304829833529848
204	0.07437732438347838	0.09952906871177786	0.12248800613781087
205	0.0740258622117628	0.09907237944300669	0.12193368576891561
206	0.07367727415333235	0.09861976005592252	0.12138533722861276
207	0.07333156020818701	0.09817121055052529	0.12084296051690228
208	0.07298872037632678	0.09772673092681501	0.12030655563378417
209	0.07264875465775171	0.09728632118479173	0.11977612257925847
210	0.07231166305246173	0.09684998132445538	0.11925166135332514
211	0.07197744556045688	0.09641771134580598	0.11873317195598418
212	0.07164610218173714	0.09598951124884357	0.11822065438723559
213	0.07131763291630255	0.09556538103356811	0.1177141086470794
214	0.07099203776415305	0.0951453206999796	0.1172135347355156
215	0.0706693167252887	0.09472933024807806	0.11671893265254416
216	0.07034946979970945	0.09431740967786348	0.11623030239816512
217	0.07003249698741534	0.09390955898933587	0.11574764397237847
218	0.06971839828840637	0.09350577818249522	0.11527095737518417
219	0.06940717370268248	0.09310606725734154	0.11480024260658225
220	0.06909882323024373	0.09271042621387479	0.11433549966657275
221	0.0687933468710901	0.09231885505209503	0.1138767285551556
222	0.06849065757345457	0.09193118136345525	0.11342358130669727
223	0.06819002451372339	0.0915459577306125	0.11297313665365202
224	0.06789128294467346	0.09116285786691779	0.1125247360640472
225	0.06759443286630482	0.09078188177237118	0.11207837953788288
226	0.0672994742786174	0.09040302944697261	0.111634067075159
227	0.06700640718161126	0.09002630089072208	0.11119179867587556
228	0.06671523157528642	0.08965169610361969	0.11075157434003262
229	0.06642594745964281	0.08927921508566533	0.11031339406763013
230	0.06613855483468045	0.08890885783685902	0.10987725785866805
231	0.06585305370039939	0.08854062435720081	0.1094431657131465
232	0.06556944405679958	0.08817451464669065	0.10901111763106534
233	0.06528772590388104	0.08781052870532857	0.10858111361242469
234	0.06500789924164373	0.08744866653311453	0.10815315365722447
235	0.06472996407008773	0.0870889281300486	0.10772723776546474
236	0.06445392038921297	0.08673131349613071	0.10730336593714544
237	0.06417976819901948	0.08637582263136093	0.1068815381722666
238	0.06390750749950726	0.08602245553573916	0.10646175447082823
239	0.06363713829067628	0.08567121220926549	0.1060440148328303
240	0.0633686605725266	0.0853220926519399	0.10562831925827285
241	0.06310207434505816	0.08497509686376235	0.10521466774715588
242	0.06283737960827099	0.0846302248447329	0.10480306029947933
243	0.06257457636216508	0.08428747659485147	0.10439349691524323
244	0.06231366460674044	0.08394685211411815	0.10398597759444761
245	0.06205464434199706	0.0836083514025329	0.10358050233709246
246	0.061797515567934946	0.08327197446009571	0.10317707114317777
247	0.0615422782845541	0.08293772128680658	0.10277568401270352
248	0.06128893249185452	0.08260559188266552	0.10237634094566975
249	0.061037478189836195	0.08227558624767253	0.1019790419420764
250	0.06078791537849915	0.08194770438182762	0.10158378700192355
251	0.06054024405784335	0.08162194628513075	0.10119057612521112
252	0.06029446422786881	0.08129831195758197	0.10079940931193918
253	0.06005057588857555	0.08097680139918126	0.10041028656210768
254	0.059808579039963554	0.08065741460992862	0.10002320787571665
255	0.05956847368203282	0.08034015158982405	0.09963817325276608
256	0.059330259814783334	0.08002501233886752	0.09925518269325596
257	0.05909393743821513	0.07971199685705908	0.09887423619718631
258	0.0588595065523282	0.07940110514439873	0.09849533376455713
259	0.05862696715712251	0.07909233720088643	0.09811847539536839
260	0.0583963192525981	0.07878569302652218	0.0977436610896201
261	0.05816756283875495	0.07848117262130602	0.09737089084731229
262	0.05794069791559306	0.07817877598523792	0.09700016466844492
263	0.057715724483112435	0.0778785031183179	0.09663148255301801
264	0.05749264254131308	0.07758035402054593	0.09626484450103157
265	0.057271214338954886	0.07728414962700379	0.09590011524266218
266	0.05705073931753869	0.07698936230447984	0.09553689619145266
267	0.05683117174801042	0.07669595761164233	0.09517516132961623
268	0.056612511630370045	0.07640393554849127	0.09481491065715292
269	0.05639475896461761	0.07611329611502667	0.09445614417406273
270	0.05617791375075309	0.07582403931124851	0.09409886188034565
271	0.05596197598877649	0.07553616513715679	0.09374306377600165
272	0.0557469456786878	0.07524967359275155	0.09338874986103075
273	0.05553282282048703	0.07496456467803275	0.09303592013543299
274	0.055319607414174174	0.07468083839300038	0.09268457459920831
275	0.055107299459749244	0.0743984947376545	0.09233471325235676
276	0.05489589895721222	0.07411753371199503	0.0919863360948783
277	0.05468540590656312	0.07383795531602204	0.09163944312677294
278	0.05447582030780193	0.07355975954973548	0.09129403434804069
279	0.054267142160928664	0.07328294641313536	0.09095010975868155
280	0.05405937146594333	0.07300751590622172	0.09060766935869552
281	0.05385250822284589	0.07273346802899451	0.09026671314808259
282	0.053646552431636386	0.07246080278145377	0.08992724112684278
283	0.05344150409231478	0.07218952016359945	0.08958925329497605
284	0.053237363204881094	0.07191962017543159	0.08925274965248242
285	0.053034129769335345	0.07165110281695021	0.08891773019936194
286	0.05283180378567749	0.07138396808815524	0.08858419493561454
287	0.05263038525390758	0.07111821598904675	0.08825214386124025
288	0.05242987417402556	0.07085384651962469	0.08792157697623908
289	0.05223027054603147	0.07059085967988908	0.08759249428061096
290	0.052031574369925296	0.07032925546983992	0.08726489577435598
291	0.05183378564570704	0.07006903388947723	0.08693878145747413
292	0.0516369043733767	0.06981019493880097	0.08661415132996537
293	0.051440930552934284	0.06955273861781117	0.08629100539182971
294	0.05124586418437978	0.06929666492650784	0.08596934364306717
295	0.05105170526771319	0.06904197386489092	0.08564916608367773
296	0.05085845380293452	0.06878866543296047	0.08533047271366137
297	0.05066610979004377	0.06853673963071646	0.08501326353301814
298	0.05047467322904094	0.06828619645815892	0.08469753854174802
299	0.050284144119926016	0.06803703591528781	0.084383297739851
300	0.05009452246269902	0.06778925800210317	0.08407054112732709
301	0.049905808257359935	0.06754286271860496	0.08375926870417628
302	0.049718001503908774	0.06729785006479322	0.08344948047039857
303	0.04953110220234552	0.06705422004066791	0.08314117642599397
304	0.049345110352670196	0.06681197264622907	0.0828343565709625
305	0.04916002595488279	0.06657110788147666	0.08252902090530412
306	0.04897566954385111	0.06633143388169342	0.08222519766439473
307	0.04879147727351788	0.06609234784363256	0.08192297555853252
308	0.04860740809292045	0.06585380588004278	0.0816223610462944
309	0.04842346200205877	0.06561580799092409	0.08132335412768034
310	0.04823963900093289	0.0653783541762765	0.0810259548026904
311	0.048055939089542775	0.06514144443610001	0.08073016307132451
312	0.047872362267888435	0.06490507877039461	0.08043597893358273
313	0.04768890853596989	0.06466925717916033	0.08014340238946505
314	0.047505577893787114	0.06443397966239714	0.07985243343897142
315	0.04732237034134012	0.06419924622010505	0.07956307208210191
316	0.047139285878628895	0.06396505685228404	0.07927531831885644
317	0.04695632450565346	0.06373141155893412	0.07898917214923508
318	0.04677348622241379	0.06349831034005532	0.07870463357323781
319	0.046590771028909905	0.06326575319564762	0.07842170259086463
320	0.04640817892514181	0.06303374012571102	0.07814037920211554
321	0.04622570991110948	0.0628022711302455	0.07786066340699052
322	0.04604336398681293	0.06257134620925107	0.0775825552054896
323	0.04586114115225215	0.06234096536272774	0.07730605459761274
324	0.045679041407427165	0.06211112859067553	0.07703116158335999
325	0.045497064752337946	0.0618818358930944	0.07675787616273129
326	0.045315211186984505	0.06165308726998437	0.07648619833572672
327	0.045133480711366844	0.061424882721345435	0.07621612810234621
328	0.04495187332548496	0.06119722224717761	0.0759476654625898
329	0.044770389029338865	0.060970105847480874	0.07568081041645747
330	0.04458902782292854	0.06074353352225523	0.07541556296394922
331	0.044407789706253996	0.06051750527150068	0.07515192310506506
332	0.04422667467931522	0.06029202109521724	0.07488989083980498
333	0.044045682742112235	0.060067080993404895	0.074629466168169
334	0.04386481389464503	0.05984268496606365	0.07437064909015709
335	0.04368406813691359	0.05961883301319349	0.07411343960576927
336	0.043503445468917934	0.05939552513479444	0.07385783771500554
337	0.04332294589065806	0.05917276133086647	0.07360384341786588
338	0.04314256940213396	0.05895054160140961	0.07335145671435032
339	0.04296231600334564	0.05872886594642385	0.07310067760445885
340	0.042782185694293096	0.058507734365909184	0.07285150608819146
341	0.04260217847497633	0.05828714685986561	0.07260394216554816
342	0.04242229434539535	0.058067103428293146	0.07235798583652894
343	0.04224261816830202	0.057847539304193646	0.07211311025961438
344	0.042063400978996975	0.05762826289817733	0.07186775696755823
345	0.041884659276336944	0.05740926161836621	0.07162182353282272
346	0.041706393060321895	0.05719053546476026	0.07137530995540782
347	0.04152860233095183	0.056972084437359474	0.07112821623531354
348	0.04135128708822677	0.056753908536163876	0.07088054237253989
349	0.04117444733214669	0.05653600776117344	0.07063228836708683
350	0.040998083062711604	0.056318382112388196	0.07038345421895441
351	0.04082219427992151	0.05610103158980812	0.0701340399281426
352	0.0406467809837764	0.05588395619343322	0.06988404549465141
353	0.04047184317427628	0.05566715592326349	0.06963347091848084
354	0.04029738085142115	0.055450630779298925	0.06938231619963087
355	0.040123394015211006	0.05523438076153955	0.06913058133810153
356	0.039949882665645864	0.05501840586998536	0.06887826633389281
357	0.03977684680272571	0.05480270610463632	0.06862537118700471
358	0.039604286426450544	0.05458728146549247	0.06837189589743722
359	0.039432201536820366	0.05437213195255379	0.06811784046519034
360	0.03926059213383518	0.0541572575658203	0.0678632048902641
361	0.03908945821749498	0.05394265830529197	0.06760798917265846
362	0.03891879978779978	0.05372833417096881	0.06735219331237345
363	0.03874861684474957	0.05351428516285085	0.06709581730940906
364	0.03857890938834434	0.053300511280938045	0.06683886116376528
365	0.0384096774185841	0.05308701252523042	0.06658132487544212
366	0.03824092093546885	0.05287378889572796	0.06632320844443956
367	0.0380726399389986	0.052660840392430686	0.06606451187075764
368	0.037904834429173334	0.05244816701533858	0.06580523515439632
369	0.037737504405993064	0.05223576876445166	0.06554537829535564
370	0.037570649869457774	0.052023645639769904	0.06528494129363556
371	0.03740427081956748	0.05181179764129333	0.0650239241492361
372	0.03723836725632219	0.051600224769021936	0.06476232686215729
373	0.03707274982036271	0.05138873901987003	0.06450011153022484
374	0.036906206265660955	0.05117613683043886	0.06423703551024236
375	0.036738521315660175	0.050962204466075335	0.06397305571244873
376	0.03656969497036036	0.05074694192677943	0.0637081721368439
377	0.03639972722976153	0.05053034921255116	0.06344238478342791
378	0.03622861809386364	0.05031242632339051	0.06317569365220072
379	0.036056367562666745	0.0500931732592975	0.06290809874316237
380	0.03588297563617081	0.04987259002027211	0.06263960005631282
381	0.03570844231437585	0.04965067660631435	0.062370197591652105
382	0.03553276759728186	0.04942743301742422	0.06209989134918021
383	0.035355951484888834	0.049202859253601725	0.06182868132889713
384	0.03517799397719678	0.04897695531484684	0.06155656753080286
385	0.0349988950742057	0.048749721201159606	0.061283549954897425
386	0.034818654775915586	0.04852115691253999	0.061009628601180796
387	0.03463727308232645	0.048291262448988	0.06073480346965301
388	0.03445474999343826	0.04806003781050364	0.060459074560314026
389	0.03427108550925106	0.04782748299708692	0.060182441873163864
390	0.03408627962976482	0.047593598008737824	0.05990490540820252
391	0.03390033235497956	0.04735838284545635	0.05962646516543
392	0.033713243684895255	0.047121837507242505	0.059347121144846304
393	0.033525013619511934	0.04688396199409628	0.05906687334645141
394	0.03333687846280583	0.04664568359463896	0.05878549975387294
395	0.03315327333075664	0.04641032886339187	0.05850220390573901
396	0.032974595110998844	0.04617819548554766	0.05821691452867789
397	0.0328008438035324	0.04594928346110633	0.05792963162268958
398	0.03263201940835733	0.04572359279006787	0.05764035518777409
399	0.032468121925473645	0.045501123472432306	0.05734908522393142
400	0.03230915135488131	0.04528187550819962	0.05705582173116157
401	0.03215510769658038	0.045065848897369816	0.05676056470946453
402	0.0320059909505708	0.044853043639942886	0.056463314158840296
403	0.03186180111685259	0.044643459735918836	0.05616407007928889
404	0.03172253819542577	0.044437097185297675	0.055862832470810295
405	0.031588202186290305	0.04423395598807939	0.05555960133340451
406	0.03145879308944622	0.04403403614426399	0.05525437666707156
# Eof

==> anc/rawNpart/5023/Xi0_0/rawChib3PNpart5023Xi0.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9865818667531231	0.9869391414408106	0.9871163517828708
1	0.997242951199693	0.9969786768017759	0.9968475951492924
2	0.9855385281790239	0.985956630275026	0.9861640113686272
3	0.9514685976911156	0.9538730018605603	0.9550656004408749
4	0.8980603100545115	0.9034756100633373	0.9061758646040405
5	0.8422352315897915	0.8501245751865122	0.8541600046050606
6	0.7866163816570043	0.7962008761633916	0.8012912795943854
7	0.7312037602561493	0.7417045129939753	0.7475696895720145
8	0.6779990119660736	0.688869206366049	0.6951763622555309
9	0.630974415720259	0.6421277920213536	0.6484397622361752
10	0.5902382670299415	0.6016011215468283	0.6074778956493733
11	0.5557905658951204	0.5672891949424727	0.5722907624951249
12	0.5273394655337015	0.5388972503275832	0.5426330258097644
13	0.5017054667552625	0.5132140302254189	0.5158318835436775
14	0.4780176028613121	0.48935986832533934	0.4911551695796706
15	0.45627587385185087	0.46733476462734475	0.4686028839177436
16	0.4364802797268784	0.4471387191314352	0.4481750265578963
17	0.4186308204863948	0.4287717318376105	0.42987159750012904
18	0.40270334018607934	0.4122138888494359	0.4136643061175966
19	0.3879479774208214	0.396847012621722	0.39867494003673715
20	0.3740095399655048	0.3823782865669022	0.384487510109471
21	0.36088802782012946	0.3688077106849763	0.3711020163357979
22	0.34858344098469557	0.3561352849759445	0.3585184587157181
23	0.3370957794592029	0.3443610094398065	0.3467368372492314
24	0.3264250432436515	0.3334848840765625	0.33575715193633787
25	0.3165712323380414	0.3235069088862125	0.32557940277703756
26	0.3075253511500882	0.3144162321213885	0.3161953311890479
27	0.29897335813863385	0.30583401274973676	0.3073166250939918
28	0.2907597917697675	0.29757271122543494	0.29880055994089333
29	0.28288465204348917	0.2896323275484828	0.29064713572975237
30	0.27534793895979887	0.2820128617188806	0.28285635246056906
31	0.2681496525186965	0.2747143137366283	0.27542821013334334
32	0.26128979272018216	0.2677366836017258	0.26836270874807516
33	0.25476835956425575	0.26107997131417315	0.2616598483047647
34	0.24858535305091742	0.25474417687397044	0.25531962880341175
35	0.242740773180167	0.2487293002811175	0.2493420502440164
36	0.23722686510460783	0.2430283200779411	0.24371750657948904
37	0.23193580412025447	0.23754360873466096	0.2383124337136057
38	0.22683301681624762	0.23224386250943013	0.23308400503795354
39	0.2219185031925872	0.22712908140224852	0.22803222055253253
40	0.2171922632492733	0.22219926541311633	0.22315708025734274
41	0.21265429698630592	0.21745441454203343	0.21845858415238417
42	0.20830460440368495	0.2128945287889998	0.21393673223765675
43	0.2041431855014105	0.20851960815401557	0.20959152451316052
44	0.20017004027948251	0.20432965263708056	0.20542296097889548
45	0.196385168737901	0.2003246622381949	0.2014310416348616
46	0.192788570876666	0.1965046369573586	0.197615766481059
47	0.18938024669577747	0.19286957679457156	0.19397713551748752
48	0.18613900978003234	0.18940320689904533	0.19050038360734736
49	0.18298603937702293	0.18604497922750884	0.18713057936272703
50	0.17991390131176413	0.18278918304091263	0.18386254179337422
51	0.17692259558425594	0.17963581833925668	0.18069627089928894
52	0.17401212219449835	0.17658488512254095	0.17763176668047118
53	0.1711824811424914	0.17363638339076554	0.17466902913692092
54	0.16843367242823507	0.17079031314393037	0.17180805826863818
55	0.1657656960517293	0.1680466743820354	0.16904885407562298
56	0.16317855201297418	0.1654054671050808	0.1663914165578753
57	0.16067224031196964	0.16286669131306641	0.16383574571539508
58	0.15824676094871573	0.1604303470059923	0.16138184154818241
59	0.15590211392321238	0.15809643418385844	0.15902970405623723
60	0.15363829923545969	0.15586495284666485	0.1567793332395596
61	0.15145439171813774	0.15373426722936126	0.154629098349846
62	0.1493288314157169	0.15166625771727568	0.1525409966819137
63	0.14725256192533942	0.14964491191247975	0.1504990649464436
64	0.1452255832470052	0.14767022981497355	0.14850330314343566
65	0.14324789538071428	0.145742211424757	0.14655371127288983
66	0.14131949832646667	0.1438608567418301	0.14465028933480628
67	0.13944039208426234	0.1420261657661929	0.1427930373291848
68	0.13761057665410134	0.14023813849784533	0.14098195525602555
69	0.1358300520359836	0.13849677493678747	0.13921704311532848
70	0.13409881822990916	0.1368020750830193	0.13749830090709356
71	0.13241687523587803	0.1351540389365408	0.1358257286313208
72	0.13078422305389018	0.13355266649735192	0.13419932628801023
73	0.12920086168394562	0.13199795776545276	0.1326190938771618
74	0.12766679112604437	0.13048991274084326	0.13108503139877561
75	0.12618201138018642	0.12902853142352344	0.12959713885285157
76	0.12474546774042926	0.12761275047018905	0.12815442728950766
77	0.12333946573383399	0.12622473050157476	0.12674030540474096
78	0.12195768947229828	0.12485810390652631	0.12534885107699884
79	0.12060013895582211	0.12351287068504367	0.12398006430628122
80	0.1192668141844055	0.12218903083712683	0.1226339450925882
81	0.11795771515804845	0.12088658436277581	0.1213104934359197
82	0.11667284187675091	0.11960553126199058	0.12000970933627575
83	0.1154121943405129	0.11834587153477116	0.11873159279365632
84	0.11417577254933448	0.11710760518111758	0.1174761438080615
85	0.11296357650321556	0.11589073220102974	0.11624336237949114
86	0.11177560620215622	0.11469525259450776	0.11503324850794537
87	0.11061186164615643	0.1135211663615516	0.11384580219342418
88	0.10947234283521613	0.11236847350216121	0.1126810234359275
89	0.10835704976933543	0.11123717401633668	0.11153891223545538
90	0.10726598244851428	0.11012726790407792	0.11041946859200782
91	0.10619914087275265	0.109038755165385	0.1093226925055848
92	0.10515652504205056	0.10797163580025787	0.10824858397618631
93	0.104138134956408	0.10692590980869654	0.10719714300381236
94	0.10314397061582503	0.10590157719070104	0.10616836958846299
95	0.10217403202030159	0.10489863794627134	0.10516226373013815
96	0.10122831916983767	0.10391709207540743	0.10417882542883784
97	0.10030683206443333	0.10295693957810936	0.1032180546845621
98	0.09940957070408851	0.10201818045437709	0.10227995149731091
99	0.09853653508880324	0.1011008147042106	0.10136451586708425
100	0.0976877252185775	0.10020484232760996	0.10047174779388215
101	0.09686314109341135	0.0993302633245751	0.0996016472777046
102	0.09605772443671572	0.09847338126605908	0.09875003654374397
103	0.09526171510281999	0.09762706374533693	0.0979088544095038
104	0.09447486769952114	0.09679113143752374	0.09707789819856934
105	0.09369718222681916	0.09596558434261955	0.09625716791094063
106	0.09292865868471406	0.09515042246062431	0.09544666354661767
107	0.09216929707320586	0.09434564579153806	0.0946463851056004
108	0.09141909739229451	0.09355125433536078	0.09385633258788886
109	0.09067805964198007	0.09276724809209248	0.09307650599348308
110	0.08994618382226248	0.09199362706173314	0.092306905322383
111	0.0892234699331418	0.09123039124428278	0.09154753057458867
112	0.08850991797461799	0.09047754063974141	0.09079838175010006
113	0.08780552794669103	0.08973507524810899	0.09005945884891717
114	0.08711029984936099	0.08900299506938557	0.08933076187104003
115	0.08642423368262782	0.08828130010357112	0.08861229081646861
116	0.08574732944649151	0.08756999035066562	0.08790404568520291
117	0.0850795871409521	0.08686906581066912	0.08720602647724295
118	0.08442100676600955	0.0861785264835816	0.08651823319258871
119	0.0837715883216639	0.08549837236940303	0.08584066583124021
120	0.08313133180791513	0.08482860346813344	0.08517332439319744
121	0.08250023722476324	0.08416921977977285	0.0845162088784604
122	0.08187830457220822	0.08352022130432121	0.08386931928702909
123	0.08126553385025007	0.08288160804177853	0.08323265561890349
124	0.08066192505888882	0.08225337999214487	0.08260621787408363
125	0.08006747819812444	0.08163553715542014	0.08199000605256951
126	0.07948219326795694	0.08102807953160443	0.08138402015436112
127	0.07890607026838632	0.08043100712069767	0.08078826017945843
128	0.07833910919941259	0.07984431992269989	0.0802027261278615
129	0.07778131006103572	0.07926801793761107	0.0796274179995703
130	0.07723267285325575	0.07870210116543122	0.07906233579458481
131	0.07669319757607264	0.07814656960616037	0.07850747951290506
132	0.07616288422948643	0.07760142325979849	0.07796284915453103
133	0.07564173281349709	0.07706666212634558	0.07742844471946275
134	0.07512974332810464	0.07654228620580164	0.07690426620770019
135	0.07462691577330904	0.07602829549816667	0.07639031361924334
136	0.07413325014911035	0.0755246900034407	0.07588658695409224
137	0.07364874645550853	0.0750314697216237	0.07539308621224688
138	0.0731734046925036	0.07454863465271565	0.07490981139370723
139	0.07270647607816373	0.07407527281483732	0.07443584862129914
140	0.0722442109334238	0.07360681727172148	0.0739666214676774
141	0.07178609368480603	0.07314264007863662	0.07350150068310606
142	0.07133212433231041	0.07268274123558272	0.07304048626758504
143	0.07088230287593696	0.07222712074255978	0.07258357822111436
144	0.07043662931568567	0.07177577859956782	0.07213077654369408
145	0.06999510365155655	0.07132871480660681	0.07168208123532412
146	0.0695577258835496	0.07088592936367678	0.07123749229600453
147	0.06912449601166482	0.07044742227077772	0.07079700972573529
148	0.0686954140359022	0.07001319352790963	0.0703606335245164
149	0.06827047995626173	0.06958324313507248	0.06992836369234787
150	0.06784969377274343	0.06915757109226633	0.06950020022922967
151	0.06743305548534732	0.06873617739949114	0.06907614313516186
152	0.06702056509407335	0.0683190620567469	0.0686561924101444
153	0.06661222259892156	0.06790622506403364	0.06824034805417728
154	0.06620802799989194	0.06749766642135135	0.06782861006726051
155	0.06580798129698448	0.06709338612870004	0.06742097844939413
156	0.06541208249019918	0.06669338418607969	0.06701745320057806
157	0.06502033157953606	0.06629766059349029	0.06661803432081237
158	0.06463272856499509	0.06590621535093188	0.06622272181009703
159	0.0642492734465763	0.06551904845840442	0.06583151566843204
160	0.06386996622427965	0.06513615991590793	0.0654444158958174
161	0.06349480689810519	0.06475754972344243	0.06506142249225313
162	0.06312379546805288	0.06438321788100787	0.0646825354577392
163	0.06275693193412277	0.0640131643886043	0.06430775479227563
164	0.06239421629631478	0.06364738924623169	0.06393708049586241
165	0.06203564855462899	0.06328589245389005	0.06357051256849956
166	0.06168122870906535	0.06292867401157938	0.06320805101018706
167	0.06133095675962388	0.06257573391929966	0.0628496958209249
168	0.06098483270630457	0.062227072177050924	0.06249544700071312
169	0.060642856549107435	0.06188268878483315	0.06214530454955167
170	0.06030502828803246	0.061542583742646345	0.06179926846744059
171	0.05997134792307964	0.0612067570504905	0.06145733875437985
172	0.05964181545424901	0.06087520870836563	0.06111951541036947
173	0.05931643088154053	0.06054793871627173	0.06078579843540943
174	0.05899519420495422	0.06022494707420879	0.06045618782949978
175	0.058678105424490076	0.059906233782176826	0.06013068359264046
176	0.058365164540148104	0.05959179884017583	0.059809285724831504
177	0.05805637155192829	0.05928164224820581	0.0594919942260729
178	0.057751726459830635	0.05897576400626674	0.05917880909636465
179	0.057451229263855166	0.05867416411435864	0.05886973033570676
180	0.05715397826967788	0.05837579102747722	0.05856391935236405
181	0.05685876411199447	0.058079234398445666	0.058260251415125454
182	0.05656558049521748	0.057784486885426145	0.05795872066898284
183	0.05627442741934695	0.05749154848841864	0.05765932711393624
184	0.055985304884382824	0.057200419207423164	0.05736207074998561
185	0.055698212890325144	0.056911099042439704	0.05706695157713098
186	0.05541315143717388	0.056623587993468276	0.05677396959537233
187	0.05513012052492904	0.05633788606050884	0.05648312480470964
188	0.05484912015359066	0.05605399324356146	0.05619441720514298
189	0.054570150323158685	0.05577190954262608	0.0559078467966723
190	0.054293211033633174	0.05549163495770273	0.05562341357929759
191	0.05401830228501406	0.055213169488791396	0.0553411175530189
192	0.0537454240773014	0.054936513135892096	0.05506095871783617
193	0.05347457641049515	0.05466166589900479	0.054782937073749434
194	0.05320575928459534	0.05438862777812953	0.0545070526207587
195	0.05293897269960196	0.054117398773266295	0.05423330535886394
196	0.05267421665551501	0.053847978884415074	0.05396169528806518
197	0.05241149115233449	0.05358036811157587	0.0536922224083624
198	0.052150796190060404	0.05331456645474869	0.053424886719755614
199	0.05189213176869275	0.05305057391393353	0.053159688222244816
200	0.051635497888231525	0.0527883904891304	0.052896626915830004
201	0.051380894548676725	0.05252801618033927	0.05263570280051118
202	0.05112832175002836	0.05226945098756018	0.05237691587628835
203	0.05087777949228644	0.05201269491079311	0.0521202661431615
204	0.050629267775450924	0.051757747950038055	0.05186575360113063
205	0.05038278659952185	0.05150461010529502	0.05161337825019577
206	0.05013833596449922	0.05125328137656403	0.05136314009035689
207	0.04989591587038301	0.05100376176384504	0.051115039121614
208	0.049655526317173224	0.05075605126713807	0.05086907534396709
209	0.04941716730486988	0.05051014988644313	0.05062524875741618
210	0.049180838833472955	0.0502660576217602	0.050383559361961254
211	0.04894654090298247	0.05002377447308931	0.05014400715760231
212	0.04871427351339841	0.049783300440430424	0.04990659214433936
213	0.04848403666472079	0.049544635523783576	0.04967131432217241
214	0.04825583035694959	0.049307779723148724	0.04943817369110143
215	0.048029654590084826	0.049072733038525926	0.04920717025112645
216	0.04780550936412649	0.04883949546991512	0.04897830400224745
217	0.04758339467907459	0.04860806701731635	0.048751574944464436
218	0.04736331053492912	0.0483784476807296	0.048526983077777426
219	0.04714525693169008	0.048150637460154876	0.048304528402186395
220	0.04692923386935746	0.047924636355592166	0.048084210917691356
221	0.04671524134793128	0.047700444367041475	0.047866030624292295
222	0.04650320916419708	0.04747804054428609	0.04764992009028728
223	0.04629254794279084	0.04725724900447343	0.04743531320792477
224	0.04608312482271469	0.04703803009889621	0.047222082361350136
225	0.04587493980396865	0.046820383827554456	0.047010227550563416
226	0.04566799288655272	0.04660431019044814	0.04679974877556457
227	0.04546228407046687	0.04638980918757728	0.046590646036353635
228	0.045257813355711135	0.04617688081894187	0.046382919332930594
229	0.0450545807422855	0.04596552508454191	0.04617656866529545
230	0.04485258623018996	0.04575574198437738	0.04597159403344818
231	0.04465182981942453	0.04554753151844832	0.045767995437388825
232	0.044452311509989205	0.0453408936867547	0.045565772877117355
233	0.04425403130188398	0.04513582848929654	0.04536492635263379
234	0.04405698919510884	0.044932335926073805	0.0451654558639381
235	0.04386118518966383	0.04473041599708654	0.04496736141103033
236	0.04366661928554891	0.044530068702334724	0.04477064299391044
237	0.04347329148276408	0.04433129404181835	0.04457530061257845
238	0.04328120178130937	0.044134092015537425	0.04438133426703435
239	0.04309035018118476	0.04393846262349196	0.04418874395727815
240	0.04290073668239024	0.04374440586568193	0.04399752968330984
241	0.04271236128492583	0.04355192174210735	0.04380769144512943
242	0.04252522398879153	0.04336101025276822	0.04361922924273691
243	0.04233932479398731	0.04317167139766454	0.04343214307613229
244	0.04215466370051321	0.04298390517679631	0.04324643294531556
245	0.04197124070836922	0.04279771159016354	0.04306209885028673
246	0.04178905581755531	0.0426130906377662	0.04287914079104579
247	0.041608109028071515	0.04243004231960432	0.04269755876759275
248	0.04142840033991782	0.04224856663567789	0.042517352779927596
249	0.041249929753094224	0.042068663585986904	0.04233852282805035
250	0.04107269726760073	0.04189033317053137	0.04216106891196099
251	0.040896702883437344	0.04171357538931128	0.04198499103165952
252	0.04072194660060405	0.041538390242326646	0.041810289187145945
253	0.04054842841910087	0.04136477772957746	0.04163696337842027
254	0.04037614833892779	0.04119273785106372	0.04146501360548249
255	0.04020510636008481	0.041022270606785434	0.041294439868332616
256	0.04003530248257192	0.04085337599674259	0.041125242166970624
257	0.03986673670638914	0.0406860540209352	0.04095742050139652
258	0.03969940903153647	0.04052030467936326	0.04079097487161033
259	0.0395333194580139	0.04035612797202676	0.04062590527761202
260	0.03936846798582142	0.040193523898925713	0.040462211719401606
261	0.03920485461495906	0.040032492460060125	0.0402998941969791
262	0.03904247934542679	0.039873033655429976	0.04013895271034448
263	0.03888134217722462	0.03971514748503528	0.03997938725949775
264	0.03872144311035256	0.03955883394887603	0.03982119784443892
265	0.03856264079403294	0.03940382499152212	0.03966416236846934
266	0.038404518723651034	0.03924933076005952	0.039507626400807495
267	0.03824704971180983	0.039095299696728716	0.03935154722339252
268	0.03809023375850932	0.03894173180152968	0.03919592483622441
269	0.03793407086374952	0.03878862707446246	0.03904075923930317
270	0.03777856102753041	0.03863598551552704	0.038886050432628806
271	0.03762370424985201	0.0384838071247234	0.0387317984162013
272	0.0374695005307143	0.03833209190205155	0.03857800319002068
273	0.0373159498701173	0.03818083984751151	0.03842466475408692
274	0.03716305226806099	0.038030050961103234	0.03827178310840003
275	0.0370108077245454	0.03787972524282678	0.03811935825296002
276	0.036859216239570496	0.0377298626926821	0.03796739018776686
277	0.036708277813136285	0.03758046331066922	0.03781587891282059
278	0.036557992445242785	0.037431527096788125	0.03766482442812118
279	0.03640836013588997	0.03728305405103882	0.03751422673366864
280	0.03625938088507787	0.03713504417342133	0.03736408582946297
281	0.036111054692806475	0.03698749746393561	0.03721440171550417
282	0.035963381559075774	0.036840413922581694	0.037065174391792244
283	0.03581636148388577	0.03669379354935957	0.03691640385832719
284	0.035669994467236454	0.03654763634426923	0.03676809011510898
285	0.03552428050912786	0.0364019423073107	0.03662023316213767
286	0.035379219609559955	0.03625671143848395	0.036472832999413216
287	0.03523481176853276	0.036111943737789	0.03632588962693564
288	0.035091056986046254	0.03596763920522583	0.03617940304470493
289	0.034947955262100455	0.03582379784079446	0.03603337325272108
290	0.034805506596695346	0.03568041964449488	0.035887800250984106
291	0.03466371098983095	0.0355375046163271	0.03574268403949401
292	0.03452256844150725	0.035395052756291116	0.03559802461825078
293	0.03438207895172425	0.03525306406438691	0.03545382198725442
294	0.03424224252048195	0.03511153854061451	0.03531007614650493
295	0.03410305914778035	0.03497047618497389	0.03516678709600231
296	0.033964528833619445	0.03482987699746507	0.03502395483574655
297	0.033826651577999245	0.034689740978088045	0.034881579365737665
298	0.03368942738091975	0.03455006812684281	0.03473966068597566
299	0.03355285624238095	0.03441085844372936	0.034598198796460505
300	0.03341693816238285	0.03427211192874772	0.034457193697192245
301	0.03328167314092545	0.03413382858189787	0.034316645388170836
302	0.03314706117800875	0.033996008403179796	0.0341765538693963
303	0.03301310227363275	0.033858651392593524	0.034036919140868635
304	0.03287979642779745	0.03372175755013904	0.033897741202587844
305	0.03274714364050285	0.03358532687581636	0.03375902005455392
306	0.0326150660034209	0.033449347691342605	0.03362074553743162
307	0.0324833187430791	0.033313783305725694	0.03348288573247964
308	0.03235188403867945	0.033178631047668154	0.033345438315845535
309	0.03222076189022195	0.03304389091716997	0.03320840328752927
310	0.03208995229770661	0.03290956291423116	0.03307178064753087
311	0.03195945526113342	0.032775647038851725	0.03293557039585032
312	0.03182927078050238	0.03264214329103165	0.03279977253248763
313	0.03169939885581349	0.03250905167077094	0.03266438705744279
314	0.03156983948706676	0.0323763721780696	0.032529413970715806
315	0.03144059267426218	0.03224410481292763	0.032394853272306685
316	0.031311658417399746	0.03211224957534503	0.03226070496221541
317	0.031183036716479474	0.031980806465321795	0.032126969040441995
318	0.031054727571501347	0.031849775482857924	0.031993645506986426
319	0.03092673098246538	0.031719156627953424	0.031860734361848726
320	0.03079904694937157	0.0315889499006083	0.03172823560502888
321	0.0306716754722199	0.031459155300822536	0.03159614923652688
322	0.030544616551010394	0.031329772828596135	0.031464475256342744
323	0.030417870185743028	0.031200802483929105	0.03133321366447645
324	0.03029143637641783	0.03107224426682145	0.031202364460928028
325	0.03016531512303477	0.030944098177273158	0.031071927645697456
326	0.030039506425593873	0.030816364215284234	0.030941903218784733
327	0.029914010284095127	0.030689042380854674	0.03081229118018987
328	0.02978882669853853	0.030562132673984485	0.03068309152991286
329	0.029663955668924095	0.030435635094673667	0.030554304267953712
330	0.029539397195251803	0.03030954964292221	0.03042592939431241
331	0.029415151277521673	0.03018387631873013	0.030297966908988973
332	0.029291217915733685	0.03005861512209741	0.030170416811983382
333	0.02916759710988786	0.029933766053024058	0.030043279103295652
334	0.029044288859984183	0.029809329111510078	0.02991655378292577
335	0.028921293166022655	0.029685304297555466	0.029790240850873756
336	0.02879861002800329	0.02956169161116022	0.02966434030713959
337	0.028676239445926066	0.029438491052324336	0.029538852151723277
338	0.028554181419791002	0.02931570262104783	0.02941377638462482
339	0.028432435949598087	0.029193326317330685	0.02928911300584422
340	0.028311003035347327	0.02907136214117291	0.02916486201538148
341	0.02818988267703872	0.0289498100925745	0.029041023413236586
342	0.028069074874672268	0.028828670171535467	0.028917597199409555
343	0.027948525340039953	0.028707806403533487	0.02879448364891191
344	0.027828073481406052	0.02858681655785682	0.02867138776197154
345	0.027707708744159246	0.02846567419859446	0.028548290150243683
346	0.027587431128299512	0.028344379325746405	0.028425190813728324
347	0.02746724063382686	0.028222931939312655	0.028302089752425465
348	0.027347137260741294	0.02810133203929321	0.02817898696633511
349	0.02722712100904279	0.02797957962568806	0.02805588245545725
350	0.027107191878731382	0.027857674698497228	0.027932776219791892
351	0.02698734986980705	0.02773561725772069	0.02780966825933904
352	0.026867594982269795	0.02761340730335846	0.027686558574098685
353	0.026747927216119623	0.027491044835410535	0.027563447164070835
354	0.02662834657135652	0.027368529853876902	0.027440334029255473
355	0.026508853047980504	0.027245862358757582	0.02731721916965262
356	0.02638944664599157	0.02712304235005257	0.027194102585262267
357	0.026270127365389712	0.027000069827761857	0.027070984276084415
358	0.02615089520617493	0.026876944791885446	0.026947864242119063
359	0.02603175016834723	0.02675366724242334	0.026824742483366214
360	0.025912692251906615	0.026630237179375543	0.026701618999825864
361	0.02579372145685307	0.02650665460274204	0.026578493791498015
362	0.025674837783186615	0.02638291951252285	0.02645536685838267
363	0.025556041230907236	0.026259031908717964	0.026332238200479828
364	0.025437331800014937	0.02613499179132738	0.026209107817789477
365	0.02531870949050971	0.0260107991603511	0.02608597571031163
366	0.025200174302391565	0.025886454015789116	0.025962841878046282
367	0.0250817262356605	0.025761956357641447	0.025839706320993437
368	0.02496336529031652	0.025637306185908076	0.025716569039153096
369	0.024845091466359614	0.025512503500589014	0.02559343003252525
370	0.02472690476378979	0.02538754830168425	0.025470289301109908
371	0.02460880518260704	0.025262440589193788	0.025347146844907065
372	0.024490792722811378	0.02513718036311764	0.025224002663916726
373	0.024372948708816566	0.025011843980289303	0.02510085810867693
374	0.024255793765523403	0.02488692026401572	0.02497772182509976
375	0.024139420348038704	0.024762496021921685	0.024854595348568438
376	0.024023828456362473	0.0246385712540072	0.024731478679082947
377	0.02390901809049471	0.024515145960272277	0.024608371816643305
378	0.023794989250435404	0.0243922201407169	0.024485274761249485
379	0.02368174193618457	0.024269793795341082	0.024362187512901513
380	0.023569276147742197	0.024147866924144817	0.02423911007159938
381	0.02345759188510829	0.02402643952712811	0.024116042437343086
382	0.02334668914828285	0.023905511604290955	0.023992984610132627
383	0.023236567937265872	0.023785083155633352	0.023869936589968003
384	0.02312722825205736	0.0236651541811553	0.02374689837684922
385	0.02301867009265731	0.023545724680856805	0.02362386997077628
386	0.022910893459065728	0.023426794654737862	0.02350085137174917
387	0.02280389835128261	0.02330836410279848	0.02337784257976791
388	0.022697684769307953	0.023190433025038645	0.023254843594832472
389	0.022592252713141768	0.023073001421458367	0.023131854416942883
390	0.022487602182784044	0.022956069292057645	0.02300887504609913
391	0.022383733178234784	0.022839636636836472	0.02288590548230121
392	0.022280645699493992	0.022723703455794858	0.022762945725549134
393	0.022178339746561658	0.022608269748932788	0.02263999577584289
394	0.02207592083828536	0.022493333787893477	0.02251763288114795
395	0.021970180113633428	0.02237888937237096	0.022397927860393158
396	0.021860830419514508	0.022264935947515097	0.02228106602607764
397	0.02174787175592858	0.022151473513325887	0.022167047378201382
398	0.02163130412287566	0.022038502069803335	0.022055871916764395
399	0.021511127520355746	0.021926021616947435	0.021947539641766677
400	0.021387341948368832	0.02181403215475819	0.02184205055320822
401	0.02125994740691492	0.0217025336832356	0.02173940465108904
402	0.021128943895994012	0.02159152620237966	0.02163960193540912
403	0.020994331415606107	0.02148100971219037	0.021542642406168468
404	0.020856109965751206	0.021370984212667744	0.02144852606336709
405	0.0207142795464293	0.021261449703811764	0.02135725290700497
406	0.02056884015764041	0.021152406185622447	0.02126882293708213
# Eof

==> anc/rawNpart/5023/Xi0_0/rawY1SNpart5023Xi0.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9907280853000706	0.9907704824884302	0.9907735417819812
1	0.9907943640708174	0.9909011086468494	0.9909585843928318
2	0.9875127311692206	0.9882567905994682	0.9885607581349859
3	0.9808831865952796	0.9828375283462862	0.983580063008443
4	0.9714069828223761	0.9751385782199902	0.9765402916417031
5	0.961886087403861	0.9679283897514469	0.9703694095365436
6	0.9527548345496668	0.9616361015073358	0.9655212818997196
7	0.9440132242597932	0.9562617134876564	0.9619959087312313
8	0.9355563987646695	0.951475510553382	0.9593858254025039
9	0.9271762670208188	0.946623170496339	0.9568824152503539
10	0.9188671558803303	0.9416868546503028	0.954463633107159
11	0.9106290653432032	0.9366665630152731	0.9521294789729186
12	0.9024742124004924	0.9315724778800972	0.9498702441299602
13	0.8945356939905573	0.9265155292982575	0.9475801578044596
14	0.8868499696292018	0.921526104565569	0.9452302459926005
15	0.8794170393164261	0.9166042036820322	0.9428205086943835
16	0.8722369030522305	0.9117498266476468	0.9403509459098084
17	0.8653095608366144	0.906962973462413	0.937821557638875
18	0.8586318794956276	0.902242427251828	0.9352318044044967
19	0.8521065974115954	0.8975504131637732	0.9325649394779529
20	0.8456876439771172	0.8928690381133593	0.9298130303162474
21	0.8393750191921925	0.888198302100586	0.9269760769193803
22	0.8331687230568214	0.8835382051254536	0.9240540792873515
23	0.8270687555710041	0.8788887471879616	0.9210470374201609
24	0.8210751167347403	0.8742499282881103	0.9179549513178086
25	0.8151878065480302	0.8696217484258998	0.9147778209802941
26	0.8094069506578762	0.8650049448209659	0.9115173623451442
27	0.8037369354767651	0.860425254254543	0.9082334798242281
28	0.7981799324321167	0.8558954173324562	0.9049558281941806
29	0.7927359415239309	0.851415434054705	0.9016844074550018
30	0.7874049627522083	0.8469853044212902	0.8984192176066922
31	0.7821869961169482	0.8426050284322112	0.8951602586492512
32	0.7770820416181509	0.8382746060874682	0.8919075305826789
33	0.7720900992558166	0.8339940373870611	0.8886610334069758
34	0.767211169029945	0.8297633223309901	0.8854207671221414
35	0.7624452509405362	0.825582460919255	0.8821867317281757
36	0.7577903208727224	0.8214512518014238	0.8789593014570023
37	0.7532182351925601	0.8173668953671852	0.8757436796923009
38	0.748719969795336	0.8133284939365646	0.8725415348710353
39	0.7442955246810498	0.8093360475095618	0.869352866993206
40	0.7399448998497019	0.8053895560861769	0.8661776760588127
41	0.7356680953012921	0.8014890196664101	0.8630159620678555
42	0.7314651110358205	0.7976344382502609	0.8598677250203344
43	0.7273359470532867	0.7938258118377298	0.8567329649162493
44	0.7232806033536913	0.7900631404288165	0.8536116817556003
45	0.719299079937034	0.7863464240235211	0.8505038755383872
46	0.715391376803315	0.7826756626218438	0.8474095462646105
47	0.711557493952534	0.7790508562237843	0.8443286939342698
48	0.7077920425201413	0.775470285915815	0.8412627616176042
49	0.7040749740763118	0.7719275567483282	0.8382171180322997
50	0.7004043977036035	0.7684220655657724	0.8351922695422963
51	0.696780313402017	0.7649538123681474	0.8321882161475943
52	0.6932027211715518	0.7615227971554536	0.8292049578481931
53	0.6896716210122081	0.7581290199276907	0.8262424946440934
54	0.6861870129239859	0.7547724806848588	0.8233008265352945
55	0.682748896906885	0.7514531794269577	0.8203799535217968
56	0.6793572729609059	0.7481711161539876	0.8174798756036002
57	0.6760121410860479	0.7449262908659486	0.8146005927807047
58	0.6727135012823116	0.7417187035628404	0.8117421050531104
59	0.6694613535496966	0.7385483542446633	0.8089044124208171
60	0.6662556978882033	0.7354152429114171	0.8060875148838251
61	0.6630962425321931	0.7323190307351178	0.80329129003516
62	0.6599761882205532	0.7292518217210507	0.8005128853217077
63	0.6568926788783856	0.7262102991040678	0.7977511025095416
64	0.6538457145056907	0.7231944628841688	0.7950059415986619
65	0.6508352951024683	0.7202043130613536	0.7922774025890682
66	0.6478614206687184	0.7172398496356225	0.7895654854807608
67	0.644924091204441	0.7143010726069752	0.7868701902737397
68	0.6420233067096363	0.7113879819754121	0.7841915169680047
69	0.6391590671843039	0.7085005777409329	0.7815294655635558
70	0.6363313726284442	0.7056388599035375	0.7788840360603934
71	0.6335402230420569	0.7028028284632264	0.776255228458517
72	0.6307856184251424	0.6999924834199991	0.7736430427579268
73	0.6280675587777	0.6972078247738555	0.7710474789586228
74	0.6253860440997304	0.6944488525247962	0.7684685370606051
75	0.6227410743912334	0.6917155666728207	0.7659062170638735
76	0.620132136703804	0.6890078877750484	0.7633605694753992
77	0.6175506254618942	0.6863244830430197	0.760832441634895
78	0.6149934689802153	0.6836648767494953	0.7583221359928966
79	0.6124606672587675	0.681029068894475	0.7558296525494038
80	0.6099522202975507	0.6784170594779586	0.7533549913044167
81	0.6074681280965648	0.6758288484999465	0.7508981522579353
82	0.6050083906558098	0.6732644359604383	0.7484591354099593
83	0.6025730079752858	0.6707238218594342	0.7460379407604891
84	0.6001619800549929	0.6682070061969344	0.7436345683095247
85	0.5977753068949306	0.6657139889729384	0.7412490180570656
86	0.5954129884950995	0.6632447701874465	0.7388812900031123
87	0.5930750248554995	0.6607993498404588	0.7365313841476647
88	0.5907614159761303	0.6583777279319751	0.7341993004907227
89	0.5884721618569921	0.6559799044619956	0.7318850390322864
90	0.586207262498085	0.6536058794305202	0.7295885997723557
91	0.5839667178994087	0.6512556528375488	0.7273099827109308
92	0.5817505280609635	0.6489292246830816	0.7250491878480115
93	0.5795586929827491	0.6466265949671182	0.7228062151835976
94	0.5773912126647658	0.6443477636896591	0.7205810647176896
95	0.5752480871070135	0.642092730850704	0.7183737364502871
96	0.5731293163094919	0.6398614964502529	0.7161842303813902
97	0.5710349002722015	0.6376540604883061	0.7140125465109992
98	0.568964838995142	0.6354704229648632	0.7118586848391136
99	0.5669191324783135	0.6333105838799244	0.7097226453657337
100	0.5648977807217159	0.6311745432334899	0.7076044280908595
101	0.5629007837253494	0.6290623010255592	0.705504033014491
102	0.5609245231381315	0.6269705037342991	0.7034195353079066
103	0.5589620172078724	0.624892680606078	0.7013472209376044
104	0.5570130903974844	0.622828668951471	0.699286996524357
105	0.555077742706967	0.620778468770478	0.6972388620681643
106	0.5531559741363206	0.618742080063099	0.6952028175690265
107	0.5512477846855448	0.6167195028293341	0.6931788630269432
108	0.54935317435464	0.6147107370691831	0.6911669984419148
109	0.547472143143606	0.612715782782646	0.6891672238139411
110	0.5456046910524428	0.610734639969723	0.6871795391430221
111	0.5437508180811504	0.6087673086304141	0.6852039444291581
112	0.541910524229729	0.606813788764719	0.6832404396723486
113	0.5400838094981782	0.6048740803726379	0.6812890248725939
114	0.5382706738864984	0.6029481834541709	0.679349700029894
115	0.5364711173946896	0.6010360980093179	0.677422465144249
116	0.5346851400227512	0.5991378240380788	0.6755073202156583
117	0.5329127417706839	0.5972533615404538	0.6736042652441226
118	0.5311539226384874	0.5953827105164429	0.6717133002296417
119	0.5294086826261617	0.5935258709660458	0.6698344251722157
120	0.5276770217337069	0.5916828428892628	0.6679676400718443
121	0.5259589399611228	0.5898536262860937	0.6661129449285277
122	0.5242544373084097	0.5880382211565387	0.6642703397422658
123	0.5225635137755672	0.5862366275005975	0.6624398245130585
124	0.5208861693625957	0.5844488453182706	0.660621399240906
125	0.519222404069495	0.5826748746095574	0.6588150639258085
126	0.5175722178962651	0.5809147153744584	0.6570208185677655
127	0.5159356108429061	0.5791683676129733	0.6552386631667773
128	0.514312582909418	0.5774358313251022	0.6534685977228439
129	0.5127031340958005	0.5757171065108451	0.6517106222359652
130	0.5111072644020539	0.574012193170202	0.6499647367061413
131	0.5095249738281782	0.5723210913031729	0.6482309411333722
132	0.5079562623741734	0.5706438009097579	0.6465092355176578
133	0.5064011300400393	0.5689803219899568	0.6447996198589983
134	0.5048595768257761	0.5673306545437697	0.6431020941573933
135	0.5033316027313837	0.5656947985711965	0.641416658412843
136	0.5018172077568621	0.5640727540722374	0.6397433126253476
137	0.5003163919022114	0.5624645210468924	0.638082056794907
138	0.49882915516743154	0.5608700994951613	0.6364328909215211
139	0.49735482986950974	0.5592887632996112	0.6347952690259783
140	0.49589007244884875	0.5577168762783022	0.6331664570054203
141	0.49443442317259684	0.556153938463388	0.6315460789260956
142	0.4929878820407537	0.5545999498548679	0.6299341347880039
143	0.4915504490533196	0.5530549104527425	0.6283306245911451
144	0.4901221242102945	0.5515188202570115	0.6267355483355195
145	0.4887029075116781	0.5499916792676747	0.6251489060211267
146	0.4872927989574709	0.5484734874847326	0.6235706976479674
147	0.4858917985476725	0.5469642449081848	0.6220009232160408
148	0.4844999062822831	0.5454639515380316	0.6204395827253475
149	0.48311712216130265	0.5439726073742728	0.6188866761758871
150	0.4817434461847311	0.5424902124169082	0.6173422035676597
151	0.48037887835256865	0.5410167666659383	0.6158061649006656
152	0.47902341866481496	0.5395522701213628	0.6142785601749045
153	0.47767706712147034	0.5380967227831818	0.6127593893903763
154	0.4763398237225345	0.536650124651395	0.6112486525470814
155	0.47501168846800784	0.5352124757260028	0.6097463496450194
156	0.47369266135788995	0.5337837760070051	0.6082524806841905
157	0.47238274239218114	0.5323640254944019	0.6067670456645947
158	0.47108193157088113	0.5309532241881929	0.6052900445862318
159	0.4697902288939902	0.5295513720883784	0.6038214774491021
160	0.46850763436150805	0.5281584691949585	0.6023613442532054
161	0.467234147973435	0.5267745155079329	0.6009096449985418
162	0.46596976972977083	0.5253995110273018	0.5994663796851114
163	0.4647144996305157	0.5240334557530651	0.5980315483129139
164	0.4634683376756694	0.5226763496852229	0.5966051508819495
165	0.46223128386523216	0.5213281928237752	0.5951871873922182
166	0.4610033381992038	0.5199889851687218	0.5937776578437199
167	0.45978450067758425	0.5186587267200629	0.5923765622364546
168	0.45857477130037394	0.5173374174777985	0.5909839005704225
169	0.45737415006757237	0.5160250574419285	0.5895996728456234
170	0.4561826369791798	0.5147216466124529	0.5882238790620575
171	0.45500023203519613	0.5134271849893718	0.5868565192197245
172	0.45382693523562145	0.5121416725726851	0.5854975933186246
173	0.4526627465804557	0.5108651093623928	0.5841471013587577
174	0.451507666069699	0.5095974953584951	0.582805043340124
175	0.4503616937033511	0.5083388305609917	0.5814714192627233
176	0.4492248294814123	0.5070891149698828	0.5801462291265557
177	0.4480970734038824	0.5058483485851684	0.5788294729316211
178	0.4469784254707614	0.5046165314068483	0.5775211506779195
179	0.4458688856820493	0.5033936634349228	0.5762212623654511
180	0.4447668232109394	0.5021785143249607	0.5749286791067082
181	0.4436700507692289	0.5009694339214414	0.5736418868216442
182	0.44257855697056137	0.4997664136341577	0.5723608776284194
183	0.441492341814937	0.4985694534631095	0.5710856515270339
184	0.4404114053023556	0.49737855340829684	0.5698162085174878
185	0.4393357474328174	0.4961937134697198	0.5685525485997809
186	0.43826536820632217	0.4950149336473783	0.5672946717739135
187	0.43720026762287	0.49384221394127226	0.566042578039885
188	0.436140445682461	0.4926755543514019	0.5647962673976961
189	0.435085902385095	0.49151495487776703	0.5635557398473465
190	0.4340366377307721	0.4903604155203678	0.5623209953888361
191	0.43299265171949225	0.48921193627920406	0.561092034022165
192	0.43195394435125556	0.4880695171542759	0.5598688557473332
193	0.4309205156260618	0.48693315814558324	0.5586514605643407
194	0.42989236554391125	0.4858028592531263	0.5574398484731875
195	0.4288694941048037	0.48467862047690474	0.5562340194738735
196	0.42785190130873924	0.4835604418169188	0.5550339735663989
197	0.4268395871557179	0.48244832327316844	0.5538397107507637
198	0.4258325516457396	0.4813422648456536	0.5526512310269676
199	0.4248307947788044	0.4802422665343744	0.551468534395011
200	0.42383431655491227	0.47914832833933074	0.5502916208548936
201	0.4228431169740632	0.47806045026052263	0.5491204904066154
202	0.4218571960362572	0.47697863229795007	0.5479551430501766
203	0.42087655374149424	0.47590287445161306	0.546795578785577
204	0.41990119008977433	0.4748331767215116	0.5456417976128167
205	0.4189311050810975	0.4737695391076457	0.5444937995318958
206	0.41796629871546387	0.4727119616100154	0.5433515845428142
207	0.41700677099287325	0.4716604442286206	0.5422151526455719
208	0.41605252191332565	0.4706149869634613	0.5410845038401688
209	0.41510355147682126	0.46957558981453784	0.5399596381266051
210	0.4141598596833598	0.4685422527818497	0.5388405555048805
211	0.41322144653294146	0.4675149758653971	0.5377272559749954
212	0.4122883120255662	0.4664937590651801	0.5366197395369494
213	0.41136045616123396	0.46547860238119876	0.535518006190743
214	0.4104378789399449	0.4644695058134528	0.5344220559363756
215	0.40952058036169886	0.4634664693619426	0.5333318887738476
216	0.4086085604264959	0.46246949302666784	0.532247504703159
217	0.407701819134336	0.4614785768076286	0.5311689037243096
218	0.4068003564852192	0.46049372070482514	0.5300960858372995
219	0.40590417247914545	0.45951492471825706	0.5290290510421287
220	0.40501326711611474	0.4585421888479245	0.5279677993387972
221	0.40412764039612714	0.4575755130938276	0.5269123307273049
222	0.4032471811720976	0.4566147214078106	0.5258625069465278
223	0.40237095633356657	0.45565833581701126	0.5248171672561623
224	0.40149875553243597	0.4547060231467478	0.5237760499942453
225	0.40063057876870606	0.4537577833970203	0.5227391551607765
226	0.3997664260423767	0.45281361656782876	0.5217064827557559
227	0.3989062973534478	0.4518735226591731	0.5206780327791836
228	0.39805019270191955	0.4509375016710534	0.5196538052310599
229	0.39719811208779193	0.45000555360346983	0.5186338001113843
230	0.39635005551106467	0.4490776784564219	0.5176180174201569
231	0.39550602297173815	0.44815387622991015	0.5166064571573779
232	0.39466601446981214	0.4472341469239343	0.5155991193230471
233	0.3938300300052867	0.44631849053849443	0.5145960039171649
234	0.3929980695781617	0.4454069070735903	0.5135971109397307
235	0.39217013318843746	0.44449939652922243	0.512602440390745
236	0.39134622083611376	0.44359595890539033	0.5116119922702075
237	0.3905263325211905	0.4426965942020942	0.5106257665781184
238	0.3897104682436679	0.44180130241933396	0.5096437633144775
239	0.38889862800354585	0.44091008355710976	0.508665982479285
240	0.38809081180082433	0.44002293761542155	0.5076924240725408
241	0.38728701963550344	0.4391398645942692	0.5067230880942448
242	0.38648725150758306	0.43826086449365276	0.5057579745443972
243	0.3856915074170632	0.4373859373135723	0.5047970834229978
244	0.384899787363944	0.4365150830540278	0.5038404147300468
245	0.3841120913482253	0.4356483017150192	0.5028879684655441
246	0.38332841936990725	0.43478559329654665	0.5019397446294896
247	0.38254877142898974	0.43392695779861007	0.5009957432218837
248	0.38177314752547276	0.4330723952212094	0.5000559642427258
249	0.38100154765935634	0.43222190556434453	0.4991204076920163
250	0.38023397183064056	0.4313754888280158	0.49818907356975517
251	0.3794704200393252	0.43053314501222295	0.49726196187594224
252	0.37871089228541044	0.42969487411696594	0.49633907261057764
253	0.3779553885688963	0.428860676142245	0.4954204057736614
254	0.3772039088897827	0.42803055108806	0.4945059613651934
255	0.37645645324806976	0.4272044989544109	0.49359573938517387
256	0.37571302164375725	0.4263825197412978	0.4926897398336024
257	0.3749736140768453	0.4255646134487206	0.4917879627104794
258	0.37423823054733407	0.4247507800766794	0.49089040801580475
259	0.3735068710552233	0.42394101962517416	0.4899970757495783
260	0.372779535600513	0.42313533209420473	0.48910796591180006
261	0.37205622418320344	0.42233371748377146	0.4882230785024704
262	0.3713369368032944	0.42153617579387404	0.4873424135215888
263	0.3706216734607859	0.42074270702451244	0.48646597096915556
264	0.3699104341556779	0.4199533111756869	0.48559375084517065
265	0.36920284995558933	0.41916764933133466	0.48472546302799324
266	0.3684978337632872	0.4183847228403945	0.48386025264434845
267	0.36779531461834736	0.4176044665157788	0.4829980638922636
268	0.36709529252076983	0.4168268803574874	0.4821388967717385
269	0.3663977674705547	0.4160519643655204	0.4812827512827735
270	0.3657027394677019	0.4152797185398778	0.4804296274253683
271	0.3650102085122114	0.4145101428805596	0.47957952519952307
272	0.36432017460408334	0.41374323738756574	0.4787324446052378
273	0.3636326377433176	0.4129790020608962	0.4778883856425124
274	0.3629475979299141	0.412217436900551	0.4770473483113468
275	0.3622650551638731	0.4114585419065303	0.47620933261174136
276	0.36158500944519434	0.41070231707883387	0.4753743385436956
277	0.360907460773878	0.40994876241746186	0.47454236610720985
278	0.36023240914992394	0.40919787792241413	0.47371341530228395
279	0.3595598545733321	0.40844966359369084	0.47288748612891796
280	0.3588897970441028	0.407704119431292	0.472064578587112
281	0.3582222365622358	0.4069612454352175	0.4712446926768658
282	0.35755717312773116	0.4062210416054673	0.4704278283981797
283	0.35689460674058887	0.40548350794204147	0.4696139857510533
284	0.35623453740080874	0.40474864444494	0.4688031647354869
285	0.3555769651083912	0.404016451114163	0.4679953653514805
286	0.3549218898633359	0.4032869279497102	0.46719058759903387
287	0.354269311665643	0.4025600749515821	0.4663888314781473
288	0.3536192305153124	0.4018358921197781	0.46559009698882053
289	0.35297164641234413	0.40111437945429845	0.4647943841310537
290	0.3523265593567381	0.40039553695514324	0.4640016929048467
291	0.35168396934849466	0.3996793646223124	0.4632120233101998
292	0.3510438763876134	0.398965862455806	0.4624253753471127
293	0.35040628047409456	0.39825503045562394	0.4616417490155855
294	0.349771181607938	0.3975468686217662	0.4608611443156183
295	0.3491385797891438	0.39684137695423277	0.46008356124721084
296	0.3485084750177119	0.39613855545302384	0.45930899981036344
297	0.3478808672936424	0.39543840411813924	0.4585374600050759
298	0.3472557566169353	0.394740922949579	0.4577689418313483
299	0.3466331429875905	0.39404611194734307	0.45700344528918063
300	0.34601302640560805	0.39335397111143167	0.45624097037857286
301	0.3453954068709879	0.39266450044184453	0.455481517099525
302	0.3447802843837301	0.3919776999385818	0.45472508545203694
303	0.3441676589438347	0.3912935696016434	0.45397167543610895
304	0.34355753055130156	0.39061210943102936	0.45322128705174075
305	0.34294989920613084	0.38993331942673976	0.4524739202989325
306	0.34234456264075774	0.3892570452212403	0.4517293054312978
307	0.3417408853681245	0.38858280182045785	0.45098659495587456
308	0.3411388211214262	0.3879105539142694	0.4502457271707117
309	0.3405383699006627	0.38724030150267474	0.4495067020758089
310	0.3399395317058343	0.3865720445856741	0.4487695196711665
311	0.3393423065369407	0.38590578316326735	0.44803417995678424
312	0.3387466943939821	0.38524151723545463	0.4473006829326624
313	0.33815269527695846	0.3845792468022359	0.44656902859880065
314	0.33756030918586966	0.383918971863611	0.44583921695519924
315	0.3369695361207159	0.38326069241958016	0.4451112480018581
316	0.33638037608149696	0.3826044084701432	0.44438512173877714
317	0.3357928290682131	0.3819501200153002	0.4436608381659564
318	0.33520689508086404	0.38129782705505116	0.44293839728339596
319	0.33462257411945	0.380647529589396	0.4422177990910958
320	0.3340398661839709	0.37999922761833493	0.441499043589056
321	0.3334587712744267	0.3793529211418678	0.44078213077727635
322	0.3328792893908174	0.3787086101599945	0.44006706065575685
323	0.33230142053314304	0.37806629467271513	0.4393538332244976
324	0.3317251647014037	0.3774259746800298	0.4386424484834988
325	0.3311505218955992	0.3767876501819384	0.43793290643276017
326	0.3305774921157297	0.3761513211784409	0.43722520707228174
327	0.33000607536179505	0.37551698766953745	0.4365193504020636
328	0.32943627163379535	0.37488464965522794	0.4358153364221057
329	0.3288680809317307	0.37425430713551233	0.43511316513240805
330	0.32830150325560087	0.3736259601103907	0.43441283653297064
331	0.32773653860540597	0.372999608579863	0.4337143506237936
332	0.32717318698114606	0.3723752525439292	0.43301770740487666
333	0.3266114483828211	0.37175289200258943	0.43232290687622
334	0.326051322810431	0.37113252695584353	0.4316299490378237
335	0.32549281026397586	0.37051415740369165	0.4309388338896875
336	0.3249359107434557	0.3698977833461337	0.4302495614318117
337	0.3243806242488704	0.3692834047831697	0.4295621316641961
338	0.32382695078022006	0.3686710217147996	0.42887654458684066
339	0.3232748903375047	0.3680606341410235	0.42819280019974554
340	0.3227244429207242	0.36745224206184135	0.42751089850291074
341	0.32217560852987864	0.3668458454772531	0.4268308394963361
342	0.32162838716496805	0.3662414443872589	0.4261526231800218
343	0.32108253744328863	0.3656387043250064	0.4254759754028378
344	0.32053734532271594	0.36503663589308694	0.42480008518929974
345	0.3199927638740786	0.364435174065084	0.42412489923946045
346	0.31944879309737667	0.3638343188409975	0.4234504175533198
347	0.3189054329926099	0.3632340702208274	0.4227766401308779
348	0.31836268355977865	0.3626344282045737	0.4221035669721347
349	0.31782054479888266	0.36203539279223657	0.42143119807709
350	0.317279016709922	0.3614369639838158	0.42075953344574407
351	0.3167380992928967	0.36083914177931165	0.4200885730780969
352	0.31619779254780667	0.36024192617872375	0.41941831697414833
353	0.315658096474652	0.3596453171820524	0.41874876513389847
354	0.3151190110734326	0.3590493147892973	0.4180799175573471
355	0.31458053634414856	0.3584539190004588	0.4174117742444946
356	0.3140426722867999	0.3578591298155368	0.4167443351953408
357	0.31350541890138645	0.35726494723453117	0.4160776004098856
358	0.3129687761879084	0.356671371257442	0.41541156988812905
359	0.31243274414636574	0.35607840188426926	0.41474624363007123
360	0.3118973227767584	0.355486039115013	0.4140816216357122
361	0.3113625120790863	0.3548942829496731	0.4134177039050516
362	0.3108283120533496	0.3543031333882497	0.41275449043808987
363	0.3102947226995482	0.3537125904307429	0.4120919812348268
364	0.3097617440176821	0.3531226540771523	0.41143017629526235
365	0.3092293760077514	0.3525333243274783	0.4107690756193967
366	0.3086976186697559	0.35194460118172066	0.4101086792072295
367	0.30816647200369585	0.35135648463987945	0.4094489870587611
368	0.30763593600957106	0.3507689747019548	0.4087899991739914
369	0.30710601068738164	0.3501820713679465	0.40813171555292027
370	0.30657669603712756	0.34959577463785463	0.40747413619554795
371	0.3060479920588087	0.34901008451167925	0.4068172611018742
372	0.30551989875242536	0.3484250009894204	0.4061610902718993
373	0.3049922149504412	0.3478403150730888	0.4055053410809503
374	0.3044636528129119	0.3472546887935272	0.4048482042145136
375	0.3039339836389447	0.34666788454765307	0.4041893583657015
376	0.30340320742853966	0.3460799023354662	0.40352880353451387
377	0.30287132418169677	0.3454907421569668	0.40286653972095066
378	0.30233833389841586	0.3449004040121547	0.4022025669250119
379	0.30180423657869726	0.34430888790103	0.40153688514669755
380	0.30126903222254064	0.34371619382359275	0.4008694943860078
381	0.30073272082994623	0.34312232177984286	0.40020039464294244
382	0.30019530240091385	0.3425272717697803	0.39952958591750165
383	0.2996567769354437	0.34193104379340516	0.3988570682096852
384	0.2991171444335356	0.34133363785071735	0.3981828415194933
385	0.2985764048951896	0.340735053941717	0.39750690584692583
386	0.29803455832040576	0.3401352920664039	0.39682926119198286
387	0.2974916047091841	0.33953435222477835	0.39614990755466445
388	0.29694754406152446	0.33893223441683995	0.39546884493497036
389	0.29640237637742695	0.33832893864258917	0.39478607333290083
390	0.29585610165689163	0.3377244649020256	0.39410159274845574
391	0.29530871989991836	0.3371188131951495	0.39341540318163515
392	0.2947602311065073	0.33651198352196077	0.392727504632439
393	0.2942106352766582	0.33590397588245935	0.39203789710086734
394	0.2936592766111121	0.33529390609414783	0.3913457616230509
395	0.29310380249608586	0.33467860224138174	0.3906481602486043
396	0.2925440024019513	0.3340577804772216	0.38994483006756475
397	0.2919798763287083	0.3334314408016675	0.3892357710799319
398	0.29141142427635686	0.3327995832147193	0.388520983285706
399	0.2908386462448971	0.33216220771637706	0.38780046668488694
400	0.29026154223432893	0.33151931430664083	0.3870742212774747
401	0.2896801122446524	0.3308709029855106	0.3863422470634694
402	0.2890943562758673	0.33021697375298625	0.3856045440428709
403	0.288504274327974	0.3295575266090679	0.3848611122156793
404	0.2879098664009722	0.32889256155375557	0.38411195158189454
405	0.28731113249486195	0.3282220785870491	0.3833570621415166
406	0.2867080726096434	0.32754607770894884	0.38259644389454567
# Eof

==> anc/rawNpart/5023/Xi0_0/rawY2SNpart5023Xi0.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9908431100565734	0.9911254756632047	0.9912265796220249
1	0.9929148956627224	0.9927060311580247	0.992631245037527
2	0.9906403564013525	0.9909707958532361	0.9910891131551711
3	0.9840194922724632	0.9859197697488392	0.986600183974957
4	0.9735025698944605	0.9779449955752254	0.9796548985479914
5	0.9616065493266506	0.9692379657806479	0.972994789305548
6	0.9487215856432716	0.9601383845633045	0.9670448223829835
7	0.934847678844323	0.9506462519231943	0.9618049977802973
8	0.9200168982081747	0.9406555302452305	0.9568697032333185
9	0.9042928854623448	0.9299557870735098	0.9514339981101485
10	0.8876773756595666	0.9185412854266242	0.9454759374621313
11	0.8701703687998394	0.9064120253045729	0.9389955212892664
12	0.8518054111710045	0.8935860210133273	0.9319285537177456
13	0.8329479698659873	0.8802595278305343	0.923575658426414
14	0.8136981580309998	0.8664863063647031	0.9137452538330917
15	0.7940559756660421	0.8522663566158346	0.9024373399377792
16	0.7740214227711144	0.8375996785839281	0.8896519167404762
17	0.7535944993462164	0.8224862722689839	0.8753889842411828
18	0.7328026575675991	0.8069365201781658	0.8596872987239279
19	0.7124980821887651	0.7912727215065313	0.8437499529435545
20	0.6930844336684933	0.7756475420233354	0.8281468244663723
21	0.6745617120067832	0.7600609817285781	0.8128779132923818
22	0.656929917203635	0.7445130406222593	0.7979432194215825
23	0.6401890492590486	0.7290037187043791	0.7833427428539743
24	0.6243391081730242	0.7135330159749375	0.7690764835895578
25	0.6093800939455615	0.6981009324339342	0.7551444416283324
26	0.5953053844775493	0.6827210452232246	0.7415481199323158
27	0.5818837983031229	0.667867340537137	0.728339987810181
28	0.5690008925203578	0.6537744581005662	0.715546019402736
29	0.5566566671292534	0.6404423979135124	0.7031662147099802
30	0.5448511221298104	0.6278711599759756	0.6912005737319146
31	0.533584257522028	0.6160607442879558	0.6796490964685381
32	0.5228560733059069	0.605011150849453	0.6685117829198515
33	0.5126665694814467	0.594722379660467	0.6577886330858544
34	0.5030157460486476	0.5851944307209982	0.647479646966547
35	0.4939036030075095	0.5764273040310463	0.6375848245619292
36	0.48531092296870704	0.5683854228282131	0.6280905715472586
37	0.47697050411518915	0.5605741218176132	0.6188078701422679
38	0.4687966696227973	0.5528347892354686	0.6096761128132908
39	0.4607894194915316	0.5451674250817791	0.6006952995603272
40	0.45294875372139215	0.5375720293565447	0.5918654303833772
41	0.4452746723123788	0.5300486020597656	0.5831865052824405
42	0.43776717526449166	0.5225971431914417	0.5746585242575175
43	0.43042626257773065	0.515217652751573	0.566281487308608
44	0.4232519342520958	0.5079101307401596	0.558055394435712
45	0.4162441902875871	0.5006745771572012	0.5499802456388294
46	0.4094030306842046	0.4935109920026983	0.5420560409179604
47	0.40272845544194824	0.4864193752766506	0.534282780273105
48	0.39622418740793003	0.4794186448261174	0.5266708923123111
49	0.38990407685401723	0.4725791815496543	0.5192591750448228
50	0.383769430102993	0.46590762359647303	0.5120512878012222
51	0.37782024715485757	0.4594039709665736	0.5050472305815096
52	0.37205652800961064	0.4530682236599559	0.49824700338568473
53	0.36647827266725236	0.4469003816766201	0.49165060621374773
54	0.36108548112778277	0.4409004450165662	0.48525803906569864
55	0.35587815339120177	0.43506841367979404	0.4790693019415374
56	0.3508562894575094	0.4294042876663038	0.47308439484126397
57	0.3460198893267057	0.42390806697609534	0.4673033177648783
58	0.3413689529987906	0.4185797516091687	0.46172607071238064
59	0.3369034804737641	0.41341934156552385	0.45635265368377065
60	0.3326234717516263	0.408426836845161	0.45118306667904867
61	0.32852529024349614	0.40359960592941474	0.4462135654322239
62	0.3245241894469067	0.39887632431602726	0.4413568941501936
63	0.3205845710292884	0.39423123223955103	0.4365764004561504
64	0.3167064349906411	0.3896643296999859	0.4318720843500942
65	0.3128897813309648	0.38517561669733175	0.427243945832025
66	0.30913461005025944	0.38076509323158875	0.4226919849019429
67	0.30544092114852517	0.3764327593027569	0.41821620155984773
68	0.30180871462576186	0.37217861491083615	0.41381659580573954
69	0.2982379904819696	0.3680026600558265	0.40949316763961846
70	0.29472874871714827	0.3639048947377279	0.40524591706148433
71	0.29128098933129803	0.35988531895654047	0.4010748440713373
72	0.2878947123244187	0.3559439327122641	0.39697994866917724
73	0.2845699176965104	0.35208073600489886	0.3929612308550042
74	0.2813066054475732	0.34829572883444476	0.38901869062881816
75	0.27810477557760693	0.34458891120090174	0.38515232799061916
76	0.27496415097381716	0.3409593878485659	0.3813611711531274
77	0.271880082601202	0.3373921393514638	0.37762891674397
78	0.26885091102718284	0.3338818046562237	0.37394974541628345
79	0.2658766362517597	0.3304283837628458	0.37032365717006777
80	0.26295725827493255	0.32703187667132994	0.36675065200532303
81	0.26009277709670153	0.3236922833816761	0.3632307299220491
82	0.25728319271706646	0.32040960389388434	0.35976389092024597
83	0.2545285051360273	0.3171838382079546	0.3563501349999137
84	0.2518287143535843	0.314014986323887	0.35298946216105237
85	0.24918382036973716	0.31090304824168147	0.3496818724036618
86	0.2465938231844861	0.307848023961338	0.34642736572774213
87	0.24405872279783108	0.3048499134828566	0.3432259421332934
88	0.24157851920977205	0.3019087168062372	0.34007760162031536
89	0.23915321242030907	0.2990244339314799	0.33698234418880835
90	0.23678280242944205	0.2961970648585847	0.33394016983877217
91	0.23446728923717108	0.29342660958755157	0.3309510785702068
92	0.2322066728434961	0.2907130681183805	0.3280150703831123
93	0.23000095324841718	0.2880564404510715	0.3251321452774886
94	0.22785013045193422	0.2854567265856246	0.32230230325333586
95	0.22575420445404729	0.2829139265220397	0.31952554431065394
96	0.22371317525475637	0.28042804026031687	0.3168018684494429
97	0.22172704285406147	0.2779990678004562	0.3141312756697027
98	0.21979580725196254	0.2756270091424575	0.3115137659714334
99	0.2179194684484596	0.27331186428632087	0.30894933935463487
100	0.2160980264435528	0.27105363323204634	0.30643799581930725
101	0.21433148123724188	0.26885231597963394	0.30397973536545053
102	0.2126077073396563	0.26669668082290926	0.30156576212833386
103	0.21090330813628033	0.264565055738514	0.29917910413745274
104	0.20921769538314988	0.262456895842618	0.296819334678968
105	0.207550869080265	0.2603722011352211	0.29448645375287946
106	0.2059028292276256	0.25831097161632344	0.2921804613591873
107	0.20427357582523173	0.25627320728592495	0.2899013574978913
108	0.2026631088730834	0.25425890814402574	0.2876491421689917
109	0.20107142837118067	0.2522680741906257	0.2854238153724883
110	0.19949853431952339	0.2503007054257248	0.28322537710838114
111	0.1979444267181117	0.24835680184932316	0.2810538273766703
112	0.19640910556694552	0.24643636346142073	0.2789091661773558
113	0.19489257086602488	0.24453939026201743	0.27679139351043747
114	0.19339482261534977	0.24266588225111344	0.2747005093759155
115	0.1919158608149202	0.2408158394287086	0.27263651377378983
116	0.19045568546473612	0.23898926179480295	0.2705994067040603
117	0.18901429656479765	0.23718614934939652	0.26858918816672717
118	0.18759169411510468	0.2354065020924893	0.2666058581617903
119	0.18618787811565723	0.23365032002408126	0.2646494166892497
120	0.18480284856645535	0.23191760314417248	0.26271986374910533
121	0.183436605467499	0.23020835145276283	0.26081719934135733
122	0.18208914881878818	0.22852256494985246	0.25894142346600557
123	0.18076047862032285	0.22686024363544122	0.25709253612305005
124	0.1794505948721031	0.22522138750952925	0.2552705373124909
125	0.17815949757412886	0.2236059965721164	0.2534754270343279
126	0.1768871867264002	0.22201407082320285	0.2517072052885613
127	0.17563366232891706	0.22044561026278842	0.24996587207519091
128	0.1743989243816794	0.21890061489087323	0.2482514273942168
129	0.17318297288468734	0.21737908470745726	0.246563871245639
130	0.17198580783794076	0.21588101971254045	0.24490320362945744
131	0.17080742924143977	0.21440641990612289	0.24326942454567219
132	0.16964783709518427	0.2129552852882045	0.24166253399428322
133	0.16850703139917436	0.21152761585878532	0.24008253197529056
134	0.16738501215340995	0.2101234116178654	0.23852941848869413
135	0.16628177935789104	0.2087426725654446	0.23700319353449395
136	0.16519733301261771	0.20738539870152303	0.2355038571126901
137	0.16413167311758992	0.20605159002610068	0.23403140922328253
138	0.16308479967280765	0.20474124653917752	0.23258584986627118
139	0.1620553459731335	0.20345270028551485	0.2311651300652268
140	0.16103646796234167	0.20217759863723161	0.22975898915052573
141	0.16002722459619645	0.20091479312446414	0.22836601630032702
142	0.15902761587469774	0.19966428374721237	0.2269862115146306
143	0.15803764179784568	0.19842607050547634	0.22561957479343647
144	0.1570573023656402	0.19720015339925606	0.22426610613674475
145	0.15608659757808124	0.19598653242855146	0.2229258055445553
146	0.15512552743516891	0.19478520759336262	0.22159867301686823
147	0.15417409193690318	0.19359617889368955	0.22028470855368346
148	0.153232291083284	0.19241944632953223	0.21898391215500104
149	0.1523001248743114	0.1912550099008906	0.21769628382082098
150	0.1513775933099854	0.19010286960776468	0.21642182355114317
151	0.150464696390306	0.1889630254501546	0.2151605313459678
152	0.14956143411527312	0.18783547742806017	0.2139124072052947
153	0.14866780648488684	0.1867202255414815	0.21267745112912395
154	0.14778381349914718	0.18561726979041857	0.2114556631174555
155	0.1469094551580541	0.18452661017487137	0.21024704317028947
156	0.14604473146160757	0.18344824669483994	0.2090515912876257
157	0.1451896424098076	0.1823821793503242	0.20786930746946428
158	0.14434418800265425	0.1813284081413242	0.20670019171580523
159	0.14350836824014748	0.18028693306783994	0.20554424402664842
160	0.14268218312228728	0.17925775412987144	0.204401464401994
161	0.14186563264907368	0.17824087132741867	0.20327185284184196
162	0.14105871682050664	0.1772362846604816	0.2021554093461922
163	0.14026143563658622	0.17624399412906033	0.20105213391504478
164	0.13947378909731234	0.17526399973315474	0.1999620265483997
165	0.13869577720268506	0.17429630147276493	0.19888508724625698
166	0.1379273999527044	0.17334089934789085	0.19782131600861658
167	0.13716865734737024	0.1723977933585325	0.19677071283547848
168	0.13641954938668271	0.17146698350468986	0.19573327772684274
169	0.13568007607064178	0.17054846978636298	0.19470901068270935
170	0.13495023739924739	0.16964225220355184	0.19369791170307826
171	0.13423003337249959	0.16874833075625645	0.1926999807879495
172	0.1335194639903984	0.16786670544447677	0.1917152179373231
173	0.13281852925294374	0.16699737626821282	0.190743623151199
174	0.13212722916013572	0.16614034322746463	0.1897851964295773
175	0.13144556371197424	0.16529560632223217	0.1888399377724579
176	0.1307735329084594	0.16446316555251547	0.18790784717984083
177	0.13011113674959107	0.1636430209183145	0.1869889246517261
178	0.12945837523536935	0.16283517241962922	0.18608317018811368
179	0.12881524836579422	0.16203962005645972	0.1851905837890036
180	0.12817982653254364	0.1612536049666245	0.18430808400603993
181	0.12754952171737954	0.16047342692476677	0.1834315379566818
182	0.12692432044786717	0.15969906666864025	0.18256092412640137
183	0.12630422272400654	0.15893052419824497	0.18169624251519872
184	0.12568922854579767	0.1581677995135809	0.1808374931230738
185	0.12507933791324052	0.1574108926146481	0.17998467595002662
186	0.12447455082633514	0.1566598035014465	0.17913779099605717
187	0.12387486728508147	0.1559145321739761	0.17829683826116544
188	0.12328028728947961	0.15517507863223698	0.17746181774535152
189	0.12269081083952943	0.15444144287622905	0.1766327294486153
190	0.12210643793523103	0.1537136249059524	0.17580957337095685
191	0.12152716857658437	0.15299162472140695	0.17499234951237613
192	0.12095300276358945	0.15227544232259274	0.17418105787287316
193	0.12038394049624626	0.15156507770950972	0.1733756984524479
194	0.11981998177455484	0.15086053088215798	0.17257627125110045
195	0.11926112659851515	0.15016180184053746	0.1717827762688307
196	0.11870737496812721	0.14946889058464813	0.17099521350563868
197	0.11815872688339102	0.14878179711449008	0.17021358296152442
198	0.11761518234430657	0.14810052143006322	0.1694378846364879
199	0.11707674135087387	0.1474250635313676	0.16866811853052913
200	0.11654340390309292	0.14675542341840322	0.1679042846436481
201	0.11601517000096369	0.14609160109117006	0.16714638297584483
202	0.11549203964448623	0.14543359654966814	0.16639441352711928
203	0.11497401283366052	0.14478140979389742	0.16564837629747148
204	0.11446108956848652	0.14413504082385797	0.16490827128690144
205	0.11395326984896428	0.1434944896395497	0.1641740984954091
206	0.11345055367509382	0.14285975624097272	0.16344585792299457
207	0.11295294104687505	0.1422308406281269	0.1627235495696577
208	0.11246043196430806	0.14160774280101238	0.16200717343539864
209	0.11197302642739283	0.14099046275962906	0.1612967295202173
210	0.11149072443612931	0.14037900050397695	0.1605922178241137
211	0.11101352599051754	0.13977335603405608	0.15989363834708786
212	0.11054143109055752	0.13917352934986643	0.15920099108913974
213	0.11007443973624925	0.13857952045140806	0.1585142760502694
214	0.1096125519275927	0.13799132933868086	0.15783349323047674
215	0.10915576766458793	0.1374089560116849	0.1571586426297619
216	0.1087040869472349	0.1368324004704202	0.15648972424812477
217	0.10825750977553361	0.1362616627148867	0.15582673808556535
218	0.10781603614948407	0.13569674274508445	0.15516968414208376
219	0.10737966606908628	0.13513764056101343	0.15451856241767983
220	0.1069483995343402	0.1345843561626736	0.15387337291235367
221	0.10652223654524588	0.13403688955006504	0.15323411562610523
222	0.10610087692787762	0.13349497454856596	0.15260058200797108
223	0.10568180063926981	0.1329563765487525	0.15197102121504463
224	0.1052644395942199	0.1324205918097899	0.15134503856042536
225	0.10484879379272795	0.13188762033167828	0.15072263404411335
226	0.10443486323479391	0.13135746211441748	0.15010380766610856
227	0.10402264792041781	0.13083011715800758	0.14948855942641098
228	0.10361214784959964	0.1303055854624486	0.1488768893250207
229	0.10320336302233944	0.12978386702774053	0.14826879736193765
230	0.10279629343863711	0.12926496185388334	0.14766428353716177
231	0.10239093909849274	0.12874886994087703	0.14706334785069317
232	0.1019873000019063	0.12823559128872158	0.14646599030253177
233	0.1015853761488778	0.12772512589741708	0.14587221089267763
234	0.10118516753940719	0.12721747376696343	0.1452820096211307
235	0.10078667417349457	0.12671263489736073	0.14469538648789104
236	0.10038989605113985	0.1262106092886089	0.14411234149295854
237	0.09999483317234308	0.12571139694070796	0.14353287463633332
238	0.09960148553710421	0.1252149978536579	0.14295698591801534
239	0.09920985314542333	0.12472141202745875	0.14238467533800458
240	0.09881993599730032	0.12423063946211049	0.14181594289630106
241	0.09843173409273527	0.12374268015761312	0.14125078859290477
242	0.09804524743172816	0.12325753411396667	0.14068921242781568
243	0.09766047601427894	0.12277520133117106	0.14013121440103388
244	0.0972774198403877	0.12229568180922637	0.13957679451255928
245	0.09689607891005438	0.1218189755481326	0.13902595276239194
246	0.096516453223279	0.12134508254788971	0.1384786891505318
247	0.09613854278006154	0.12087400280849772	0.1379350036769789
248	0.095762347580402	0.12040573632995662	0.13739489634173324
249	0.0953878676243004	0.11994028311226639	0.13685836714479482
250	0.09501510291175674	0.1194776431554271	0.1363254160861636
251	0.094644053442771	0.11901781645943865	0.13579604316583965
252	0.0942747192173432	0.11856080302430112	0.1352702483838229
253	0.09390710023547333	0.1181066028500145	0.1347480317401134
254	0.0935411964971614	0.11765521593657875	0.13422939323471114
255	0.09317700800240741	0.11720664228399393	0.13371433286761614
256	0.09281453475121133	0.11676088189225994	0.1332028506388283
257	0.09245377674357319	0.11631793476137689	0.13269494654834774
258	0.092094733979493	0.11587780089134475	0.13219062059617442
259	0.09173740645897072	0.11544048028216349	0.13168987278230831
260	0.09138179418200634	0.11500597293383308	0.1311927031067494
261	0.09102789714859996	0.11457427884635361	0.13069911156949782
262	0.09067571535875148	0.11414539801972504	0.13020909817055337
263	0.09032524881246093	0.11371933045394733	0.1297226629099162
264	0.0899764975097283	0.11329607614902054	0.12923980578758626
265	0.0896295821926318	0.11287552714419448	0.1287604412785424
266	0.08928485864013191	0.1124573653220071	0.12828431737450705
267	0.08894235007575015	0.11204156991729655	0.12781141762560475
268	0.08860205649948644	0.11162814093006285	0.12734174203183538
269	0.08826397791134083	0.11121707836030596	0.12687529059319905
270	0.08792811431131331	0.11080838220802593	0.1264120633096957
271	0.08759446569940388	0.11040205247322271	0.12595206018132535
272	0.08726303207561253	0.10999808915589633	0.12549528120808798
273	0.08693381343993929	0.10959649225604677	0.12504172638998362
274	0.08660680979238412	0.10919726177367403	0.12459139572701224
275	0.08628202113294706	0.10880039770877818	0.12414428921917389
276	0.08595944746162805	0.10840590006135911	0.12370040686646847
277	0.08563908877842714	0.10801376883141686	0.1232597486688961
278	0.08532094508334431	0.10762400401895146	0.12282231462645667
279	0.08500501637637958	0.10723660562396287	0.12238810473915025
280	0.08469130265753295	0.10685157364645116	0.12195711900697685
281	0.08437980392680439	0.10646890808641624	0.12152935742993642
282	0.08407052018419393	0.10608860894385819	0.121104820008029
283	0.08376345142970154	0.10571067621877694	0.12068350674125457
284	0.08345859766332724	0.10533510991117251	0.12026541762961308
285	0.08315595888507106	0.10496191002104494	0.11985055267310468
286	0.08285553509493292	0.10459107654839417	0.11943891187172917
287	0.0825573262929129	0.10422260949322026	0.11903049522548673
288	0.08226133247901096	0.1038565088555232	0.11862530273437727
289	0.0819675536532271	0.10349277463530292	0.11822333439840077
290	0.08167598981556132	0.10313140683255947	0.11782459021755727
291	0.08138664096601364	0.10277240544729288	0.11742907019184678
292	0.08109950710458406	0.10241577047950313	0.1170367743212693
293	0.08081458823127255	0.10206150192919018	0.11664770260582477
294	0.08053188434607915	0.1017095997963541	0.11626185504551326
295	0.0802513954490038	0.10136006408099482	0.11587923164033474
296	0.07997312154004657	0.10101289478311236	0.11549983239028921
297	0.0796970626192074	0.10066809190270676	0.11512365729537666
298	0.07942321868648636	0.10032565543977798	0.11475070635559713
299	0.07915158974188337	0.09998558539432603	0.11438097957095056
300	0.07888217578539847	0.09964788176635092	0.11401447694143704
301	0.07861497681703168	0.09931254455585264	0.11365119846705646
302	0.07834999283678296	0.09897957376283117	0.11329114414780889
303	0.07808722384465233	0.09864896938728654	0.1129343139836943
304	0.07782666984063977	0.09832073142921877	0.11258070797471272
305	0.07756833082474533	0.0979948598886278	0.11223032612086412
306	0.0773117412108661	0.09767104234284103	0.11188249641091595
307	0.07705543821408553	0.0973482972179448	0.11153510751059777
308	0.07679931533595732	0.09702655305018837	0.11118800570365453
309	0.07654337257648151	0.0967058098395717	0.11084119099008621
310	0.0762876099356581	0.09638606758609483	0.1104946633698929
311	0.07603202741348707	0.09606732628975775	0.1101484228430745
312	0.07577662500996844	0.09574958595056046	0.10980246940963108
313	0.0755214027251022	0.09543284656850297	0.10945680306956261
314	0.07526636055888836	0.09511710814358525	0.10911142382286908
315	0.07501149851132691	0.09480237067580732	0.1087663316695505
316	0.07475681658241783	0.09448863416516917	0.10842152660960688
317	0.07450231477216117	0.09417589861167083	0.10807700864303821
318	0.07424799308055686	0.09386416401531225	0.1077327777698445
319	0.07399385150760499	0.09355343037609347	0.10738883399002572
320	0.07373989005330549	0.09324369769401451	0.10704517730358193
321	0.07348610871765837	0.0929349659690753	0.10670180771051305
322	0.07323250750066367	0.09262723520127586	0.10635872521081915
323	0.07297908640232133	0.09232050539061623	0.10601592980450017
324	0.0727258454226314	0.0920147765370964	0.1056734214915562
325	0.07247278456159384	0.09171004864071633	0.10533120027198714
326	0.0722199038192087	0.09140632170147607	0.10498926614579304
327	0.07196720319547593	0.0911035957193756	0.10464761911297389
328	0.07171468269039558	0.09080187069441491	0.10430625917352969
329	0.0714623423039676	0.090501146626594	0.10396518632746046
330	0.071210182036192	0.09020142351591287	0.10362440057476616
331	0.07095820188706882	0.08990270136237155	0.10328390191544683
332	0.07070640185659802	0.08960498016596999	0.10294369034950243
333	0.07045478194477961	0.08930825992670825	0.102603765876933
334	0.07020334215161358	0.08901254064458629	0.10226412849773853
335	0.06995208247709996	0.0887178223196041	0.101924778211919
336	0.06970100292123872	0.08842410495176171	0.10158571501947444
337	0.06945010348402987	0.0881313885410591	0.10124693892040479
338	0.06919938416547342	0.0878396730874963	0.10090844991471012
339	0.06894884496556936	0.08754895859107326	0.1005702480023904
340	0.06869848588431768	0.08725924505179	0.10023233318344563
341	0.0684483069217184	0.08697053246964656	0.09989470545787581
342	0.06819830807777151	0.0866828208446429	0.09955736482568095
343	0.06794844268482861	0.08639572217288725	0.09922016436372237
344	0.0676985726937823	0.08610808868729129	0.09888266945382575
345	0.06744868903159612	0.08581984495286789	0.09854485153147066
346	0.06719879169827005	0.08553099096961693	0.09820671059665713
347	0.06694888069380409	0.08524152673753849	0.09786824664938513
348	0.06669895601819825	0.08495145225663255	0.09752945968965468
349	0.06644901767145255	0.08466076752689908	0.09719034971746573
350	0.06619906565356695	0.0843694725483381	0.09685091673281836
351	0.06594909996454147	0.08407756732094963	0.09651116073571252
352	0.06569912060437612	0.08378505184473366	0.09617108172614822
353	0.06544912757307088	0.08349192611969017	0.09583067970412545
354	0.06519912087062575	0.08319819014581914	0.0954899546696442
355	0.06494910049704075	0.08290384392312063	0.0951489066227045
356	0.06469906645231586	0.08260888745159461	0.09480753556330637
357	0.0644490187364511	0.08231332073124109	0.09446584149144975
358	0.06419895734944644	0.08201714376206005	0.09412382440713467
359	0.06394888229130193	0.08172035654405152	0.09378148431036114
360	0.06369879356201752	0.08142295907721547	0.09343882120112915
361	0.06344869116159323	0.0811249513615519	0.0930958350794387
362	0.06319857509002906	0.08082633339706086	0.09275252594528977
363	0.06294844534732502	0.08052710518374229	0.09240889379868242
364	0.06269830193348108	0.08022726672159619	0.09206493863961655
365	0.06244814484849727	0.07992681801062261	0.09172066046809225
366	0.06219797409237356	0.0796257590508215	0.09137605928410948
367	0.06194778966510998	0.0793240898421929	0.09103113508766825
368	0.061697591566706525	0.0790218103847368	0.09068588787876858
369	0.06144737979716319	0.07871892067845315	0.09034031765741041
370	0.06119715435647997	0.07841542072334204	0.08999442442359382
371	0.06094691524465686	0.0781113105194034	0.08964820817731875
372	0.06069666246169389	0.07780659006663727	0.08930166891858524
373	0.06044664487689348	0.07750177471678225	0.08895513939551616
374	0.06019845570869885	0.0772001636629756	0.08861074980432747
375	0.05995237788860465	0.07690234279201108	0.08826887843564332
376	0.05970841141661088	0.07660831210388869	0.08792952528946374
377	0.059466556292717555	0.07631807159860846	0.08759269036578872
378	0.059226812516924646	0.07603162127617034	0.08725837366461824
379	0.05898918008923219	0.07574896113657437	0.08692657518595232
380	0.05875365900964016	0.07547009117982054	0.08659729492979096
381	0.05852024927814857	0.07519501140590884	0.08627053289613412
382	0.0582889508947574	0.07492372181483929	0.08594628908498185
383	0.05805976385946667	0.07465622240661185	0.08562456349633414
384	0.057832688172276374	0.07439251318122657	0.08530535613019095
385	0.05760772383318652	0.07413259413868342	0.08498866698655234
386	0.05738487084219709	0.07387646527898241	0.08467449606541827
387	0.057164129199308106	0.07362412660212354	0.08436284336678877
388	0.05694549890451954	0.0733755781081068	0.0840537088906638
389	0.05672897995783141	0.0731308197969322	0.0837470926370434
390	0.05651457235924372	0.07288985166859975	0.08344299460592755
391	0.05630227610875646	0.0726526737231094	0.08314141479731624
392	0.056092091206369626	0.07241928596046124	0.08284235321120947
393	0.05588401765208323	0.07218968838065518	0.08254580984760726
394	0.05567492169733558	0.07195768094305312	0.08224674429192039
395	0.05545356133482968	0.07170102162640697	0.08192707456453993
396	0.055218930544947795	0.07141772004687127	0.08158518255352791
397	0.0549710293276899	0.07110777620444605	0.08122106825888432
398	0.05470985768305603	0.0707711900991313	0.08083473168060919
399	0.054435415611046166	0.07040796173092702	0.08042617281870247
400	0.0541477031116603	0.0700180910998332	0.0799953916731642
401	0.05384672018489846	0.06960157820584988	0.07954238824399439
402	0.05353246683076061	0.069158423048977	0.07906716253119297
403	0.05320494304924678	0.0686886256292146	0.07856971453476001
404	0.05286414884035695	0.06819218594656268	0.0780500442546955
405	0.052510084204091124	0.0676691040010212	0.0775081516909994
406	0.05214274914044932	0.06711937979259024	0.07694403684367176
# Eof

==> anc/rawNpart/5023/Xi0_0/rawY3SNpart5023Xi0.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9862993793080942	0.9866589978151101	0.9868360322685604
1	0.9971109255540206	0.9968449174440239	0.9967139658955139
2	0.9852413159093316	0.9856621608690395	0.985869336128309
3	0.950690550374027	0.9531107280901568	0.9543021429669457
4	0.896552328333825	0.902003136155319	0.9047038152804788
5	0.8401202209109382	0.8480611658637813	0.8521192591067263
6	0.784074912091622	0.793721857299754	0.7988805918785351
7	0.7284164018758762	0.7389852104632366	0.7449878135959049
8	0.6750989684131752	0.6860382946190855	0.6925603335920354
9	0.6280008915966419	0.6392213654044208	0.6458041358536258
10	0.5872279042589332	0.5986527504117876	0.6048338873498683
11	0.552780006400049	0.5643324496411856	0.5696495880807626
12	0.5243661535666566	0.5359668948103269	0.5400088289572468
13	0.4988155874687146	0.5103578319958044	0.5132707054029808
14	0.47525973582040215	0.4866291569768664	0.48871178904068646
15	0.45369859862171924	0.46478086975351274	0.4663320798703638
16	0.4341321758726661	0.44481297032574346	0.4461315778920129
17	0.4165604675732425	0.42672545869355866	0.4281102831056336
18	0.40095723601502614	0.41049626285454055	0.4122377007164365
19	0.3865079965873874	0.3954402122135457	0.39756719542150326
20	0.37282694652837495	0.3812327571049765	0.38365036769350047
21	0.35991408583798873	0.36787389752883287	0.37048721753242814
22	0.3477694145162288	0.3553636334851149	0.35807774493828626
23	0.33639293256309494	0.34370196497382244	0.3464219499110747
24	0.3257846399785874	0.33288889199495564	0.3355198324507937
25	0.3159445367627061	0.3229244145485144	0.325371392557443
26	0.30686470208377614	0.31379876776588334	0.31596938456408097
27	0.2982686149404269	0.3051710542061581	0.3070608578765557
28	0.29001938777672187	0.2968725177268427	0.2985205931139357
29	0.28211702059266086	0.2889031583279371	0.29034859027622084
30	0.27456151338824414	0.28126297600944133	0.2825448493634114
31	0.2673528661634715	0.27395197077135547	0.27510937037550715
32	0.26049107891834306	0.2669701426136794	0.2680421533125082
33	0.25397615165285875	0.26031749153641315	0.26134319817441454
34	0.24780808436701857	0.2539940175395568	0.25501250496122607
35	0.2419868770608226	0.24799972062311024	0.2490500736729429
36	0.23650415924124196	0.24232698644755235	0.24344587274060236
37	0.23124354616376055	0.23686994395405941	0.2380604215402078
38	0.22616771968660562	0.2315946461575757	0.23284899636056755
39	0.2212766798097772	0.22650109305810118	0.22781159720168162
40	0.2165704265332753	0.22158928465563588	0.2229482240635501
41	0.21204895985709993	0.2168592209501798	0.2182588769461729
42	0.2077122797812511	0.21231090194173297	0.21374355584955004
43	0.20356038630572873	0.20794432763029533	0.20940226077368157
44	0.1995932794305329	0.2037594980158669	0.20523499171856746
45	0.19581095915566354	0.19975641309844772	0.20124174868420766
46	0.1922134254811208	0.1959350728780378	0.19742253167060225
47	0.1888006784069045	0.19229547735463703	0.1937773406777512
48	0.18555255887244212	0.18882230396161284	0.19029216122942286
49	0.18239406823794813	0.1854585474803275	0.18691485465323734
50	0.17931813282048012	0.18219883132203402	0.18364050336084226
51	0.17632475262003813	0.1790431554867324	0.18046910735223765
52	0.17341392763662206	0.17599151997442264	0.17740066662742346
53	0.17058565787023205	0.17304392478510483	0.17443518118639975
54	0.16783994332086796	0.17020036991877888	0.17157265102916652
55	0.16517678398852986	0.16746085537544478	0.1688130761557237
56	0.16259617987321778	0.16482538115510256	0.1661564565660714
57	0.16009813097493164	0.16229394725775226	0.16360279226020946
58	0.15768263729367152	0.1598665536833938	0.16115208323813807
59	0.15534969882943736	0.15754320043202721	0.15880432949985707
60	0.1530993155822292	0.15532388750365256	0.15655953104536657
61	0.15093048956865923	0.15320691675977927	0.15441602408815558
62	0.14881996393886074	0.1511527150447719	0.152335036005785
63	0.14675796949821227	0.1491446593911433	0.1503002801000664
64	0.14474450624671387	0.14718274979889354	0.14831175637099983
65	0.14277957418436546	0.1452669862680225	0.14636946481858526
66	0.1408631733111671	0.14339736879853027	0.14447340544282272
67	0.1389953036271187	0.1415738973904168	0.14262357824371213
68	0.13717596513222038	0.13979657204368212	0.14081998322125358
69	0.13540515782647208	0.13806539275832622	0.13906262037544703
70	0.13368288170987377	0.13638035953434907	0.13735148970629246
71	0.13200913678242554	0.13474147237175071	0.13568659121378993
72	0.1303839230441273	0.13314873127053115	0.1340679248979394
73	0.12880724049497908	0.13160213623069034	0.13249549075874084
74	0.12727908913498093	0.13010168725222834	0.13096928879619432
75	0.12579946896413274	0.1286473843351451	0.1294893190102998
76	0.12436735459786646	0.12723817745529523	0.12805457260870556
77	0.12296554347880305	0.1258564506847904	0.12664812539647796
78	0.12158789530381768	0.12449591617150037	0.12526393642954414
79	0.12023441007291036	0.12315657391542517	0.12390200570790406
80	0.11890508778608108	0.12183842391656483	0.12256233323155775
81	0.11759992844332985	0.12054146617491929	0.1212449190005052
82	0.11631893204465661	0.11926570069048856	0.11994976301474637
83	0.11506209859006143	0.11801112746327266	0.11867686527428131
84	0.1138294280795443	0.11677774649327159	0.11742622577911002
85	0.11262092051310517	0.11556555778048534	0.11619784452923243
86	0.1114365758907441	0.11437456132491391	0.11499172152464864
87	0.11027639421246109	0.11320475712655732	0.1138078567653586
88	0.10914037547825609	0.11205614518541554	0.1126462502513623
89	0.10802851968812913	0.11092872550148858	0.11150690198265976
90	0.10694082684208021	0.10982249807477648	0.110389811959251
91	0.10587729694010933	0.10873746290527916	0.10929498018113595
92	0.1048379299822165	0.1076736199929967	0.10822240664831469
93	0.10382272596840166	0.10663096933792902	0.10717209136078716
94	0.1028316848986649	0.1056095109400762	0.10614403431855339
95	0.10186480677300616	0.10460924479943819	0.10513823552161336
96	0.10092209159142546	0.10363017091601498	0.1041546949699671
97	0.10000353935392281	0.10267228928980665	0.10319341266361462
98	0.09910915006049817	0.1017355999208131	0.10225438860255585
99	0.09823892371115156	0.10082010280903439	0.10133762278679084
100	0.09739286030588301	0.09992579795447049	0.10044311521631961
101	0.0965709598446925	0.09905268535712143	0.09957086589114211
102	0.09576817143088218	0.09819713482981109	0.09871687078698448
103	0.09497474915857462	0.09735214178213665	0.09787340397990911
104	0.09419044799358751	0.09651753010280545	0.09704027122266196
105	0.09341526793592089	0.09569329979181751	0.09621747251524303
106	0.0926492089855747	0.09487945084917285	0.09540500785765234
107	0.09189227114254896	0.0940759832748714	0.09460287724988986
108	0.09114445440684367	0.09328289706891325	0.09381108069195561
109	0.09040575877845886	0.09250019223129836	0.09302961818384961
110	0.08967618425739447	0.0917278687620267	0.09225848972557181
111	0.08895573084365055	0.09096592666109832	0.09149769531712226
112	0.0882443985372271	0.09021436592851319	0.09074723495850094
113	0.08754218733812408	0.0894731865642713	0.09000710864970782
114	0.08684909724634153	0.0887423885683727	0.08927731639074296
115	0.08616512826187943	0.08802197194081735	0.0885578581816063
116	0.08549028038473777	0.08731193668160522	0.08784873402229787
117	0.0848245536149166	0.08661228279073639	0.08714994391281768
118	0.08416794795241588	0.08592301026821081	0.08646148785316571
119	0.0835204633972356	0.08524411911402849	0.08578336584334195
120	0.08288209994937576	0.08457560932818942	0.08511557788334646
121	0.0822528576088364	0.08391748091069362	0.08445812397317916
122	0.08163273637561749	0.08326973386154107	0.08381100411284012
123	0.08102173624971902	0.08263236818073176	0.08317421830232927
124	0.08041985723114102	0.08200538386826572	0.08254776654164667
125	0.07982709931988348	0.08138878092414294	0.08193164883079229
126	0.07924346251594637	0.08078255934836343	0.08132586516976614
127	0.07866894681932973	0.08018671914092716	0.08073041555856822
128	0.07810355223003354	0.07960126030183416	0.08014529999719852
129	0.07754727874805781	0.0790261828310844	0.07957051848565705
130	0.07700012637340255	0.07846148672867792	0.0790060710239438
131	0.07646209510606772	0.07790717199461468	0.0784519576120588
132	0.07593318494605336	0.07736323862889471	0.07790817825000201
133	0.07541339589335944	0.076829686631518	0.07737473293777346
134	0.07490272794798598	0.07630651600248456	0.07685162167537313
135	0.07440118110993299	0.07579372674179433	0.07633884446280101
136	0.07390875537920043	0.07529131884944738	0.07583640130005714
137	0.07342545075578835	0.07479929232544372	0.0753442921871415
138	0.07295126723969671	0.07431764716978329	0.07486251712405406
139	0.07248546062298018	0.07384547076826109	0.0743901347793864
140	0.07202430413174861	0.07337819301810887	0.0739224312430855
141	0.07156728534194066	0.07291518553920752	0.07345875836181412
142	0.07111440425355633	0.07245644833155698	0.07299911613557225
143	0.0706656608665956	0.0720019813951573	0.07254350456435986
144	0.0702210551810585	0.07155178473000845	0.072091923648177
145	0.06978058719694502	0.07110585833611041	0.07164437338702363
146	0.06934425691425516	0.07066420221346326	0.07120085378089978
147	0.06891206433298892	0.07022681636206692	0.07076136482980544
148	0.06848400945314632	0.06979370078192142	0.0703259065337406
149	0.06806009227472731	0.06936485547302676	0.06989447889270527
150	0.06764031279773192	0.06894028043538293	0.06946708190669944
151	0.06722467102216015	0.06851997566898997	0.06904371557572314
152	0.06681316694801201	0.06810394117384783	0.06862437989977632
153	0.0664058005752875	0.06769217694995652	0.06820907487885902
154	0.06600257190398659	0.06728468299731606	0.06779780051297124
155	0.0656034809341093	0.06688145931592644	0.06739055680211295
156	0.06520852766565563	0.06648250590578766	0.06698734374628419
157	0.06481771209862558	0.06608782276689973	0.06658816134548493
158	0.06443103423301916	0.06569740989926262	0.06619300959971516
159	0.06404849406883634	0.06531126730287634	0.06580188850897492
160	0.06367009160607714	0.06492939497774092	0.06541479807326417
161	0.06329582684474158	0.06455179292385634	0.06503173829258294
162	0.06292569978482962	0.06417846114122258	0.06465270916693121
163	0.0625597104263413	0.06380939962983968	0.064277710696309
164	0.06219785876927658	0.06344460838970761	0.0639067428807163
165	0.06184014481363549	0.06308408742082638	0.0635398057201531
166	0.06148656855941803	0.062727836723196	0.0631768992146194
167	0.06113713000662416	0.06237585629681643	0.06281802336411521
168	0.06079182915525393	0.06202814614168773	0.06246317816864054
169	0.06045066600530732	0.061684706257809856	0.06211236362819537
170	0.06011364055678432	0.06134553664518283	0.06176557974277971
171	0.05978075280968494	0.061010637303806625	0.06142282651239355
172	0.05945200276400918	0.060680008233681276	0.06108410393703691
173	0.05912739041975703	0.06035364943480674	0.06074941201670976
174	0.05880691577692853	0.060031560907183076	0.06041875075141215
175	0.05849057883552362	0.05971374265081024	0.06009212014114401
176	0.05817837959554234	0.059400194665688244	0.05976952018590541
177	0.057870318056984685	0.05909091695181708	0.05945095088569631
178	0.057566394219850645	0.058785909509196765	0.0591364122405167
179	0.05726660808414022	0.05848517233782728	0.058825904250366615
180	0.056970061863402074	0.05818765429011563	0.058518647929534574
181	0.056675551433626466	0.057891945551898756	0.058213598491259747
182	0.05638307052651053	0.05759803878411349	0.057910750496700455
183	0.05609261914205428	0.05730593398675984	0.057610103945856715
184	0.05580419728025769	0.05701563115983778	0.057311658838728505
185	0.05551780494112079	0.05672713030334734	0.05701541517531584
186	0.05523344212464356	0.05644043141728851	0.056721372955618715
187	0.05495110883082598	0.05615553450166128	0.05642953217963711
188	0.05467080505966812	0.055872439556465675	0.05613989284737107
189	0.054392530811169904	0.05559114658170166	0.055852454958820574
190	0.05411628608533138	0.05531165557736927	0.055567218513985606
191	0.05384207088215251	0.05503396654346849	0.055284183512866174
192	0.05356988520163333	0.05475807947999933	0.0550033499554623
193	0.05329972904377382	0.05448399438696175	0.05472471784177394
194	0.053031602408574005	0.0542117112643558	0.05444828717180115
195	0.052765505296033834	0.05394123011218145	0.054174057945543884
196	0.05250143770615336	0.05367255093043872	0.05390203016300216
197	0.05223939963893255	0.05340567371912759	0.053632203824175974
198	0.05197939109437142	0.05314059847824807	0.053364578929065334
199	0.05172141207246997	0.05287732520780017	0.053099155477670246
200	0.051465462573228184	0.05261585390778387	0.05283593346999068
201	0.05121154259664608	0.052356184578199176	0.05257491290602665
202	0.050959652142723647	0.05209831721904611	0.05231609378577818
203	0.050709791211460895	0.05184225183032464	0.05205947610924524
204	0.05046195980285781	0.05158798841203478	0.05180505987642784
205	0.050216157916914396	0.05133552696417652	0.051552845087325966
206	0.049972385553630684	0.051084867486749896	0.05130283174193966
207	0.04973064271300662	0.050836009979754855	0.051055019840268875
208	0.04949092939504224	0.05058895444319144	0.050809409382313646
209	0.04925324559973753	0.05034370087705964	0.05056600036807395
210	0.049017591327092505	0.050100249281359435	0.0503247927975498
211	0.048783966577107145	0.04985859965609084	0.05008578667074117
212	0.04855237134978146	0.049618752001253846	0.049848981987648096
213	0.04832280564511546	0.04938070631684848	0.04961437874827057
214	0.04809526946310913	0.04914446260287471	0.04938197695260857
215	0.04786976280376247	0.04891002085933256	0.04915177660066212
216	0.04764628566707549	0.04867738108622202	0.0489237776924312
217	0.04742483805304819	0.048446543283543086	0.048697980227915834
218	0.04720541996168057	0.04821750745129577	0.048474384207116
219	0.04698803139297261	0.04799027358948005	0.04825298963003171
220	0.046772672346924324	0.047764841698095944	0.04803379649666296
221	0.046559342823535715	0.04754121177714345	0.04781680480700974
222	0.04634797265859835	0.047319363729854055	0.04760193521590771
223	0.046137972804214354	0.04709912883830858	0.04738852159879976
224	0.04592921047320552	0.046880469068967694	0.047176413793363604
225	0.04572168566557187	0.046663384421831405	0.04696561179959927
226	0.0455153983813134	0.04644787489689971	0.04675611561750675
227	0.04531034862043009	0.046233940494172586	0.04654792524708603
228	0.045106536382921975	0.046021581213650076	0.04634104068833714
229	0.04490396166878902	0.04581079705533215	0.04613546194126006
230	0.044702624478031236	0.04560158801921879	0.045931189005854765
231	0.04450252481064863	0.04539395410531005	0.04572822188212131
232	0.04430366266664121	0.04518789531360588	0.04552656057005967
233	0.04410603804600896	0.04498341164410631	0.04532620506966983
234	0.04390965094875186	0.04478050309681132	0.04512715538095179
235	0.04371450137486997	0.04457916967172094	0.04492941150390558
236	0.043520589324363236	0.04437941136883514	0.04473297343853118
237	0.04332791479723168	0.044181228188153926	0.044537841184828585
238	0.0431364777934753	0.0439846201296773	0.04434401474279781
239	0.0429462783130941	0.04378958719340527	0.044151494112438835
240	0.042757316356088065	0.04359612937933783	0.04396027929375169
241	0.0425695919224572	0.04340424668747498	0.043770370286736346
242	0.04238310501220153	0.04321393911781671	0.04358176709139282
243	0.04219785562532101	0.04302520667036303	0.043394469707721095
244	0.042013843761815675	0.042838049345113954	0.04320847813572119
245	0.04183106942168552	0.04265246714206947	0.0430237923753931
246	0.04164953260493053	0.04246846006122956	0.04284041242673682
247	0.041469233311550724	0.04228602810259424	0.04265833828975235
248	0.04129017154154609	0.042105171266163526	0.0424775699644397
249	0.041112347294916626	0.04192588955193739	0.042298107450798844
250	0.04093576057166235	0.04174818295991586	0.04211995074882982
251	0.040760411371783226	0.0415720514900989	0.0419430998585326
252	0.04058629969527929	0.04139749514248653	0.041767554779907186
253	0.04041342554215053	0.04122451391707876	0.04159331551295359
254	0.04024178891239695	0.041053107813875576	0.04142038205767181
255	0.04007138980601853	0.040883276832876986	0.04124875441406184
256	0.03990222822301529	0.04071502097408298	0.041078432582123674
257	0.039734304163387225	0.04054834023749357	0.04090941656185733
258	0.039567617627134344	0.04038323462310875	0.0407417063532628
259	0.039402168614256626	0.04021970413092851	0.04057530195634007
260	0.03923795712475408	0.04005774876095286	0.04041020337108915
261	0.03907498315862672	0.03989736851318181	0.040246410597510066
262	0.038913246715874525	0.03973856338761535	0.04008392363560277
263	0.03875274779649751	0.03958133338425347	0.0399227424853673
264	0.03859348640049567	0.03942567850309619	0.03976286714680363
265	0.0384353210529579	0.03927133100085805	0.039604108292309585
266	0.03827783488349758	0.039117501944391404	0.03944590804861901
267	0.03812100068084184	0.03896413983597461	0.03928823000047637
268	0.03796481844499071	0.038811244675607676	0.03913107414788166
269	0.03780928817594417	0.0386588164632906	0.038974440490834907
270	0.03765440987370225	0.03850685519902339	0.03881832902933609
271	0.037500183538264904	0.03835536088280602	0.038662739763385204
272	0.03734660916963217	0.03820433351463852	0.03850767269298227
273	0.037193686767804046	0.03805377309452087	0.03835312781812727
274	0.037041416332780505	0.037903679622453085	0.03819910513882021
275	0.03688979786456157	0.03775405309843515	0.03804560465506109
276	0.03673883136314723	0.03760489352246707	0.0378926263668499
277	0.03658851682853749	0.03745620089454885	0.03774017027418667
278	0.036438854260732345	0.03730797521468049	0.037588236377071364
279	0.0362898436597318	0.037160216482861975	0.037436824675504
280	0.036141485025535866	0.037012924699093334	0.03728593516948459
281	0.03599377835814452	0.036866099863374545	0.037135567859013105
282	0.03584672365755778	0.036719741975705614	0.03698572274408957
283	0.03570032092377564	0.03657385103608653	0.03683639982471397
284	0.03555457015679808	0.03642842704451731	0.0366875991008863
285	0.03540947135662515	0.03628347000099796	0.03653932057260659
286	0.03526502452325679	0.036138979905528446	0.036391564239874795
287	0.03512122965669305	0.0359949567581088	0.036244330102690965
288	0.0349780867569339	0.035851400558739005	0.03609761816105506
289	0.03483559582397935	0.03570831130741907	0.035951428414967096
290	0.0346937568578294	0.03556568900414899	0.03580576086442708
291	0.034552569858484046	0.03542353364892877	0.035660615509434994
292	0.034412034825943294	0.03528184524175841	0.03551599234999086
293	0.03427215176020714	0.03514062378263791	0.03537189138609466
294	0.03413292066127559	0.03499986927156726	0.03522831261774639
295	0.03399434152914863	0.034859581708546465	0.03508525604494607
296	0.033856414363826276	0.03471976109357553	0.03494272166769369
297	0.03371913916530852	0.03458040742665445	0.03480070948598924
298	0.03358251593359536	0.03444152070778324	0.03465921949983274
299	0.03344654466868681	0.034303100936961865	0.03451825170922418
300	0.03331122537058285	0.03416514811419036	0.034377806114163564
301	0.03317655803928349	0.03402766223946871	0.03423788271465088
302	0.033042542674788726	0.03389064331279692	0.03409848151068613
303	0.03290917927709856	0.033754091334174986	0.03395960250226933
304	0.032776467846213	0.033618006303602906	0.03382124568940047
305	0.032644408382132034	0.03348238822108068	0.03368341107207955
306	0.03251291810270234	0.03334721767946124	0.033546061725112764
307	0.03238173692179906	0.033212433705099006	0.033409081636410896
308	0.032250845903782493	0.03307803185879144	0.0332724623596828
309	0.03212024504865262	0.03294401214053854	0.033136203894928475
310	0.031989934356409455	0.0328103745503403	0.03300030624214791
311	0.03185991382705298	0.03267711908819674	0.03286476940134114
312	0.03173018346058322	0.03254424575410784	0.032729593372508144
313	0.03160074325700016	0.03241175454807361	0.03259477815564893
314	0.031471593216303786	0.03227964547009404	0.032460323750763485
315	0.031342733338494126	0.03214791852016915	0.03232623015785182
316	0.031214163623571163	0.03201657369829891	0.032192497376913924
317	0.031085884071534904	0.031885611004483345	0.032059125407949814
318	0.030957894682385332	0.031755030438722444	0.03192611425095947
319	0.030830195456122478	0.03162483200101621	0.03179346390594291
320	0.030702786392746324	0.03149501569136466	0.03166117437290013
321	0.030575667492256858	0.03136558150976776	0.031529245651831114
322	0.030448838754654105	0.031236529456225536	0.031397677742735886
323	0.030322300179938044	0.031107859530737966	0.03126647064561442
324	0.03019605176810869	0.030979571733305077	0.03113562436046674
325	0.030070093519166032	0.03085166606392685	0.03100513888729283
326	0.02994442543311008	0.030724142522603286	0.030875014226092706
327	0.029819047509940827	0.030597001109334394	0.03074525037686635
328	0.029693959749658272	0.03047024182412017	0.030615847339613773
329	0.029569162152262428	0.030343864666960617	0.03048680511433497
330	0.029444654717753274	0.03021786963785572	0.03035812370102995
331	0.029320437446130828	0.0300922567368055	0.030229803099698704
332	0.029196510337395076	0.02996702596380994	0.030101843310341228
333	0.02907287339154603	0.029842177318869047	0.029974244332957534
334	0.028949526608583687	0.029717710801982825	0.02984700616754761
335	0.02882646998850804	0.029593626413151268	0.02972012881411147
336	0.028703703531319097	0.029469924152374382	0.02959361227264911
337	0.02858122723701685	0.02934660401965216	0.029467456543160513
338	0.02845904110560131	0.029223666014984606	0.0293416616256457
339	0.028337145137072466	0.029101110138371716	0.029216227520104658
340	0.028215539331430325	0.028978936389813498	0.0290911542265374
341	0.028094223688674883	0.028857144769309943	0.02896644174494391
342	0.027973198208806147	0.02873573527686106	0.028842090075324206
343	0.02785242396002238	0.02861458891591316	0.028718027115364475
344	0.027731785776878945	0.028493353678842537	0.028594039576836136
345	0.02761127609032815	0.028372006430562924	0.028470113441742884
346	0.02749089490036999	0.028250547171074315	0.028346248710084714
347	0.027370642207004456	0.028128975900376718	0.02822244538186163
348	0.027250518010231567	0.028007292618470132	0.028098703457073635
349	0.027130522310051305	0.027885497325354554	0.02797502293572072
350	0.02701065510646368	0.027763590021029984	0.027851403817802895
351	0.026890916399468688	0.02764157070549643	0.02772784610332016
352	0.02677130618906633	0.027519439378753875	0.0276043497922725
353	0.02665182447525661	0.027397196040802336	0.027480914884659934
354	0.026532471258039512	0.027274840691641794	0.02735754138048244
355	0.02641324653741505	0.027152373331272267	0.02723422927974004
356	0.02629415031338323	0.027029793959693755	0.027110978582432724
357	0.02617518258594404	0.026907102576906247	0.026987789288560493
358	0.026056343355097482	0.026784299182909747	0.02686466139812335
359	0.025937632620843563	0.026661383777704255	0.026741594911121293
360	0.025819050383182277	0.02653835636128978	0.02661858982755432
361	0.02570059664211362	0.026415216933666302	0.026495646147422423
362	0.025582271397637604	0.026291965494833845	0.026372763870725624
363	0.02546407464975422	0.02616860204479239	0.02624994299746391
364	0.02534600639846346	0.026045126583541946	0.026127183527637276
365	0.025228066643765347	0.025921539111082508	0.026004485461245726
366	0.025110255385659856	0.02579783962741408	0.025881848798289267
367	0.024992572624147003	0.025674028132536657	0.025759273538767884
368	0.02487501835922679	0.02555010462645025	0.025636759682681594
369	0.024757592590899206	0.025426069109154847	0.02551430723003039
370	0.024640295319164257	0.025301921580650456	0.025391916180814267
371	0.024523126544021938	0.02517766204093707	0.02526958653503323
372	0.024406086265472263	0.0250532904900147	0.025147318292687282
373	0.024289237968028177	0.024928865585553184	0.025025089508978565
374	0.024172988068615807	0.024804762843859716	0.024902759697087946
375	0.024057408740733296	0.02468104895094997	0.024780303908681533
376	0.02394249998438065	0.024557723906823946	0.024657722143759313
377	0.02382826179955787	0.024434787711481647	0.0245350144023213
378	0.023714694186264946	0.024312240364923063	0.024412180684367474
379	0.02360179714450189	0.0241900818671482	0.024289220989897855
380	0.023489570674268694	0.02406831221815706	0.024166135318912426
381	0.02337801477556536	0.023946931417949638	0.024042923671411205
382	0.023267129448391894	0.023825939466525944	0.023919586047394175
383	0.02315691469274829	0.023705336363885963	0.02379612244686135
384	0.023047370508634545	0.023585122110029708	0.023672532869812718
385	0.022938496896050663	0.023465296704957166	0.02354881731624829
386	0.022830293854996648	0.02334586014866835	0.023424975786168055
387	0.022722761385472495	0.02322681244116326	0.023301008279572023
388	0.0226158994874782	0.023108153582441886	0.023176914796460186
389	0.022509708161013775	0.022989883572504234	0.023052695336832546
390	0.022404187406079207	0.022872002411350303	0.022928349900689114
391	0.022299337222674503	0.02275451009898009	0.02280387848802987
392	0.02219515761079966	0.0226374066353936	0.022679281098854826
393	0.022091648570454682	0.02252069202059083	0.02255455773316398
394	0.021988023868947194	0.022404484228413433	0.022430447015350477
395	0.02188146297569195	0.02228920647813461	0.022309598686021746
396	0.021771713488335315	0.022174896642607522	0.022192249863955835
397	0.02165877540687729	0.02206155472183216	0.02207840054915274
398	0.02154264873131789	0.021949180715808533	0.02196805074161247
399	0.021423333461657097	0.021837774624536628	0.021861200441335018
400	0.021300829597894914	0.02172733644801645	0.021757849648320383
401	0.021175137140031355	0.02161786618624801	0.02165799836256857
402	0.0210462560880664	0.021509363839231292	0.02156164658407957
403	0.020914186442000063	0.0214018294069663	0.021468794312853395
404	0.02077892820183234	0.021295262889453045	0.021379441548890037
405	0.02064048136756323	0.02118966428669151	0.021293588292189497
406	0.020498845939192736	0.02108503359868171	0.021211234542751783
# Eof

==> anc/rawNpart/5023/Xi0_10/rawChib1PNpart5023Xi10.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9918236107294643	0.9918329010716838	0.9918369870036067
1	0.9918469039801345	0.9918400319579034	0.9918370096133711
2	0.9918213311539611	0.991832203213159	0.9918369847909198
3	0.991746892250944	0.9918094148374509	0.991836912536253
4	0.9913188703362122	0.9917824284860147	0.9918368269711451
5	0.9888339182747248	0.9918114010865297	0.9918369188340148
6	0.9840279994857392	0.9919056575905375	0.991837217691308
7	0.976901113969255	0.9920651979980377	0.9918377235430238
8	0.9680213093505561	0.9921433847382857	0.9918379720657844
9	0.9585158804745767	0.9918492144337165	0.9918370418063016
10	0.9484155605736988	0.9911747535126778	0.9918349076431648
11	0.9377203496479217	0.9901200019751691	0.9918315695763731
12	0.9264803279436435	0.9886732431375622	0.9918275126595243
13	0.9152410903162711	0.9867068306169033	0.9918280212665259
14	0.9041520926774016	0.9841857979791484	0.9918345429567009
15	0.8932133350270351	0.9811101452242972	0.9918470777300492
16	0.8824248173651716	0.97747987235235	0.9918656255865712
17	0.871786539691811	0.9732949793633067	0.9918901865262666
18	0.8612997179042553	0.9685638506679383	0.9919154720005392
19	0.8510020965198355	0.9635467595123689	0.9917773121293411
20	0.8409115542545464	0.9583669913901577	0.991397943389182
21	0.8310280911083879	0.9530245463013044	0.990777365780062
22	0.8213517070813598	0.9475194242458091	0.9899155793019812
23	0.8118824021734622	0.9418516252236716	0.988812583954939
24	0.8026201763846951	0.936021149234892	0.9874683797389361
25	0.7935650297150585	0.9300279962794702	0.9858829666539721
26	0.7847148783854602	0.923875214309157	0.9840582357173425
27	0.7759969764135515	0.9176692091541488	0.9820602034810504
28	0.7673753119966896	0.9114626554176795	0.9799215504446248
29	0.7588498851348747	0.9052555530997489	0.9776422766080656
30	0.7504206958281069	0.8990479022003574	0.9752223819713731
31	0.7420877440763859	0.8928397027195043	0.9726618665345468
32	0.7338510298797118	0.8866309546571903	0.9699607302975869
33	0.7257105532380848	0.8804216580134151	0.9671189732604936
34	0.7176663141515046	0.8742118127881788	0.9641365954232668
35	0.7097183126199713	0.8680014189814813	0.9610135967859061
36	0.7018571153299022	0.8617934755835104	0.9577543587179068
37	0.6939515599008377	0.8556296810588182	0.9544198005184706
38	0.6859595898215954	0.8495234057955793	0.9510294556329283
39	0.6778812050921752	0.8434746497937937	0.9475833240612791
40	0.6697164057125771	0.8374834130534616	0.9440814058035235
41	0.6614651916828012	0.8315496955745831	0.9405237008596616
42	0.6531275630028471	0.8256734973571578	0.9369102092296931
43	0.6447035196727153	0.819854818401186	0.9332409309136181
44	0.6361930616924056	0.8140936587066674	0.9295158659114366
45	0.6275961890619179	0.8083900182736024	0.9257350142231486
46	0.6189129017812526	0.8027438971019909	0.9218983758487542
47	0.6101431998504092	0.7971552951918327	0.9180059507882534
48	0.6013520235034602	0.7916243849739963	0.9140680073554522
49	0.5927809727497529	0.7861518079506261	0.910122747209877
50	0.5844528346940923	0.7807376246265899	0.9061737734359048
51	0.5763676093364779	0.7753818350018875	0.902221086033536
52	0.5685252966769101	0.7700844390765189	0.8982646850027707
53	0.5609258967153888	0.7648454368504843	0.8943045703436088
54	0.553569409451914	0.7596648283237837	0.8903407420560504
55	0.5464558348864857	0.7545426134964168	0.8863732001400952
56	0.5395851730191038	0.7494787923683839	0.8824019445957435
57	0.5329574238497684	0.7444733649396847	0.8784269754229952
58	0.5265725873784795	0.7395263312103196	0.8744482926218502
59	0.5204306636052369	0.7346376911802882	0.8704658961923085
60	0.5145316525300411	0.7298074448495908	0.8664797861343705
61	0.5088704063814827	0.7250341745038317	0.8624904518288377
62	0.5033269622941792	0.7202848419469247	0.8585092977299106
63	0.4978509290678605	0.715545569264649	0.8545411143545031
64	0.492442306702527	0.7108163564570046	0.8505859017026148
65	0.4871010951981783	0.7060972035239913	0.8466436597742458
66	0.4818272945548147	0.7013881104656094	0.8427143885693962
67	0.47662090477243607	0.6966890772818586	0.8387980880880658
68	0.4714819258510425	0.692000103972739	0.8348947583302548
69	0.4664103577906339	0.6873211905382507	0.8310043992959633
70	0.46140620059121024	0.6826523369783937	0.8271270109851907
71	0.45646945425277174	0.6779935432931679	0.8232625933979377
72	0.4516001187753181	0.6733448094825731	0.8194111465342038
73	0.44679819415884947	0.6687061355466096	0.8155726703939893
74	0.4420636804033659	0.6640775214852775	0.811747164977294
75	0.4373965775088673	0.6594589672985766	0.8079346302841184
76	0.43279734724252233	0.6548499247356263	0.8041355439162359
77	0.42827373652822576	0.6502411959622435	0.8003579184497832
78	0.4238285105630325	0.6456294978915752	0.7966046139040709
79	0.41946166934694273	0.641014830523621	0.792875630279099
80	0.4151732128799562	0.6363971938583812	0.7891709675748673
81	0.41096314116207305	0.6317765878958558	0.7854906257913759
82	0.40683145419329325	0.6271530126360445	0.7818346049286247
83	0.4027781519736167	0.6225264680789475	0.7782029049866138
84	0.3988032345030436	0.6178969542245648	0.7745955259653434
85	0.3949067017815738	0.6132644710728963	0.7710124678648129
86	0.3910885538092073	0.6086290186239421	0.767453730685023
87	0.3873487905859443	0.6039905968777024	0.7639193144259733
88	0.3836874121117844	0.5993492058341767	0.7604092190876638
89	0.38010441838672804	0.5947048454933654	0.7569234446700948
90	0.37659980941077503	0.5900575158552684	0.7534619911732658
91	0.3731735851839253	0.5854072169198856	0.7500248585971774
92	0.3698257457061789	0.5807539486872174	0.7466120469418291
93	0.36655629097753584	0.5760977111572632	0.743223556207221
94	0.3633652209979962	0.5714385043300233	0.7398593863933535
95	0.3602525357675598	0.5667763282054976	0.7365195375002259
96	0.35721823528622687	0.5621111827836863	0.7332040095278387
97	0.35426231955399723	0.5574430680645893	0.7299128024761921
98	0.3513847885708709	0.5527719840482066	0.7266459163452854
99	0.3485856423368479	0.5480979307345379	0.7234033511351191
100	0.3458648808519283	0.5434209081235839	0.7201851068456931
101	0.343222504116112	0.5387409162153439	0.7169911834770074
102	0.3406408335543436	0.534079891623048	0.7138171471198826
103	0.3380857576535898	0.5294801619135813	0.7106544423703742
104	0.335556418773031	0.5249427912979947	0.7075028541262192
105	0.33305281691266736	0.5204677797762887	0.7043623823874176
106	0.3305749520724988	0.5160551273484629	0.7012330271539692
107	0.3281228242525254	0.5117048340145176	0.6981147884258743
108	0.325696433452747	0.5074168997744527	0.6950076662031328
109	0.3232957796731638	0.5031913246282683	0.6919116604857447
110	0.3209208629137757	0.4990281085759642	0.6888267712737097
111	0.3185716831745826	0.49492725161754053	0.6857529985670284
112	0.31624824045558464	0.4908887537529973	0.6826903423657004
113	0.31395053475678175	0.4869126149823343	0.6796388026697257
114	0.311678566078174	0.4829988353055518	0.6765983794791044
115	0.30943233441976137	0.4791474147226498	0.6735690727938366
116	0.30721183978154376	0.47535835323362796	0.6705508826139218
117	0.3050170821635213	0.47163165083848674	0.6675438089393607
118	0.30284806156569394	0.4679673075372258	0.664547851770153
119	0.30070477798806167	0.46436532332984537	0.6615630111062986
120	0.2985872314306245	0.4608256982163453	0.6585892869477975
121	0.2964954218933824	0.4573484321967256	0.6556266792946498
122	0.29442934937633547	0.4539335252709864	0.6526751881468555
123	0.2923890138794835	0.45058097743912734	0.6497348135044144
124	0.2903744154028267	0.44729078870114886	0.6468055553673269
125	0.28838555394636506	0.44406295905705084	0.6438874137355927
126	0.28642242951009844	0.4408974885068331	0.6409803886092118
127	0.2844850420940269	0.43779437705049584	0.6380844799881843
128	0.28257339169815054	0.43475362468803896	0.6351996878725102
129	0.2806874783224692	0.43177523141946245	0.6323260122621895
130	0.278827301966983	0.42885919724476634	0.6294634531572221
131	0.2769928626316919	0.42600552216395066	0.6266120105576082
132	0.2751841603165959	0.42321420617701544	0.6237716844633476
133	0.273401195021695	0.4204852492839605	0.6209424748744404
134	0.2716439667469892	0.41781865148478603	0.6181243817908866
135	0.26991247549247843	0.4152144127794919	0.615317405212686
136	0.2682067212581628	0.4126725331680783	0.6125215451398389
137	0.26652670404404233	0.410193012650545	0.6097368015723452
138	0.2648724238501169	0.407775851226892	0.6069631745102049
139	0.26324218716626885	0.40541457505397316	0.604200089949103
140	0.2616275133933204	0.4030767650347356	0.6014446734447311
141	0.26002723646560694	0.40075796360725996	0.5986965297666645
142	0.25844135638312826	0.3984581707715459	0.595955658914903
143	0.2568698731458846	0.3961773865275935	0.5932220608894468
144	0.2553127867538759	0.39391561087540294	0.5904957356902961
145	0.25377009720710203	0.39167284381497386	0.5877766833174503
146	0.25224180450556316	0.38944908534630673	0.5850649037709099
147	0.2507279086492592	0.38724433546940124	0.5823603970506749
148	0.24922840963819018	0.3850585941842576	0.579663163156745
149	0.24774330747235604	0.38289186149087545	0.5769732020891205
150	0.24627260215175686	0.38074413738925517	0.574290513847801
151	0.24481629367639265	0.3786154218793965	0.5716150984327871
152	0.24337438204626333	0.3765057149612996	0.5689469558440783
153	0.24194686726136894	0.3744150166349644	0.5662860860816747
154	0.24053374932170943	0.37234332690039096	0.5636324891455765
155	0.23913502822728494	0.37029064575757925	0.5609861650357835
156	0.23775070397809533	0.3682569732065292	0.5583471137522957
157	0.23638077657414067	0.3662423092472409	0.5557153352951132
158	0.23502524601542094	0.36424665387971433	0.5530908296642361
159	0.2336841123019361	0.36227000710394935	0.550473596859664
160	0.2323573754336862	0.3603123689199462	0.5478636368813973
161	0.23104503541067126	0.3583737393277047	0.5452609497294358
162	0.22974709223289122	0.356454118327225	0.5426655354037796
163	0.22846354590034618	0.35455350591850704	0.5400773939044288
164	0.227194396413036	0.35267190210155075	0.5374965252313831
165	0.22593964377096076	0.35080930687635625	0.5349229293846428
166	0.22469928797412042	0.3489657202429234	0.5323566063642077
167	0.22347332902251502	0.3471411422012522	0.5297975561700777
168	0.2222617669161446	0.3453355727513428	0.5272457788022532
169	0.22106460165500907	0.3435490118931951	0.5247012742607339
170	0.2198818332391085	0.34178145962680906	0.5221640425455197
171	0.21871346166844283	0.34003291595218477	0.5196340836566109
172	0.21755948694301208	0.3383033808693222	0.5171113975940074
173	0.21641990906281622	0.3365928543782214	0.514595984357709
174	0.21529472802785543	0.3349013364788823	0.5120878439477161
175	0.21418394383812944	0.33322882717130486	0.5095869763640282
176	0.21308755649363842	0.3315753264554892	0.5070933816066459
177	0.21200556599438236	0.32994083433143523	0.5046070596755685
178	0.21093797234036119	0.32832535079914293	0.5021280105707966
179	0.20988477553157497	0.32672887585861243	0.49965623429232986
180	0.2088433194777381	0.3251483552878944	0.4971968353803393
181	0.20781004179262832	0.3235796927208935	0.4947566601169996
182	0.20678492393154785	0.32202286683317544	0.49233574414197057
183	0.2057679658944968	0.3204778776247403	0.48993408745525213
184	0.20475916768147506	0.3189447250955879	0.4875516900568445
185	0.20375852929248267	0.31742340924571844	0.4851885519467475
186	0.20276605072751966	0.31591393007513185	0.4828446731249611
187	0.20178173198658592	0.314416287583828	0.4805200535914854
188	0.2008055730696816	0.31293048177180716	0.4782146933463206
189	0.1998375739768066	0.3114565126390691	0.4759285923894662
190	0.198877734707961	0.30999438018561387	0.4736617507209227
191	0.19792605526314472	0.30854408441144154	0.4714141683406898
192	0.19698253564235782	0.3071056253165521	0.4691858452487676
193	0.19604717584560022	0.3056790029009454	0.46697678144515603
194	0.195119975872872	0.3042642171646217	0.4647869769298552
195	0.1942009357241731	0.3028612681075808	0.4626164317028651
196	0.19329005539950356	0.30147015572982266	0.46046514576418557
197	0.19238733489886342	0.3000908800313475	0.45833311911381674
198	0.19149277422225258	0.2987234410121552	0.4562203517517587
199	0.19060637336967112	0.2973678386722457	0.4541268436780113
200	0.18972813234111902	0.29602407301161904	0.45205259489257454
201	0.18885805113659623	0.29469214403027527	0.44999760539544853
202	0.18799612975610286	0.29337205172821434	0.4479618751866332
203	0.18714236819963875	0.2920637961054363	0.4459454042661285
204	0.18629676646720403	0.29076737716194107	0.44394819263393454
205	0.18545932455879865	0.2894827948977287	0.44197024029005116
206	0.1846300424744227	0.28821004931279925	0.4400115472344786
207	0.18380892021407602	0.2869491404071526	0.43807211346721664
208	0.18299595777775868	0.2857000681807888	0.4361519389882653
209	0.18219115516547077	0.2844628326337079	0.4342510237976249
210	0.18139451237721216	0.2832374337659098	0.43236936789529495
211	0.18060602941298287	0.2820238715773946	0.4305069712812758
212	0.17982570627278296	0.2808221460681622	0.42866383395556723
213	0.17905354295661244	0.2796322572382127	0.42683995591816953
214	0.17828953946447124	0.27845420508754604	0.42503533716908226
215	0.17753369579635936	0.2772879896161623	0.42324997770830586
216	0.1767860119522769	0.2761336108240614	0.42148387753584005
217	0.17604648793222372	0.27499106871124324	0.419737036651685
218	0.17531512373619995	0.27386036327770813	0.41800945505584064
219	0.17459191936420548	0.27274149452345575	0.41630113274830693
220	0.17387687481624042	0.2716344624484862	0.41461206972908393
221	0.17316999009230466	0.2705392670527995	0.4129422659981715
222	0.1724709190784737	0.26945544631432283	0.41129101974877497
223	0.17177675605281	0.268379121430218	0.4096524391191251
224	0.17108684598773757	0.2673094180144028	0.40802519592572184
225	0.17040118888325642	0.26624633606687736	0.4064092901685654
226	0.16971978473936652	0.2651898755876416	0.40480472184765565
227	0.16904263355606783	0.26414003657669544	0.40321149096299247
228	0.16836973533336047	0.26309681903403914	0.4016295975145762
229	0.16770109007124434	0.26206022295967246	0.4000590415024067
230	0.16703669776971944	0.26103024835359534	0.39849982292648367
231	0.16637655842878585	0.26000689521580805	0.3969519417868074
232	0.16572067204844348	0.25899016354631044	0.395415398083378
233	0.16506903862869238	0.2579800533451025	0.3938901918161952
234	0.16442165816953253	0.25697656461218416	0.3923763229852591
235	0.16377853067096398	0.25597969734755566	0.39087379159056984
236	0.16313965613298664	0.2549894515512167	0.3893825976321272
237	0.16250503455560056	0.25400582722316756	0.38790274110993134
238	0.16187466593880573	0.25302882436340807	0.38643422202398203
239	0.1612485502826022	0.25205844297193825	0.3849770403742796
240	0.16062668758698992	0.2510946830487581	0.3835311961608239
241	0.16000907785196888	0.25013754459386767	0.3820966893836148
242	0.1593957210775391	0.2491870276072669	0.3806735200426524
243	0.15878661726370058	0.24824313208895585	0.37926168813793676
244	0.1581817664104533	0.24730585803893446	0.3778611936694679
245	0.15758116851779733	0.24637520545720284	0.3764720366372457
246	0.1569848235857326	0.24545117434376082	0.3750942170412703
247	0.15639273161425912	0.24453376469860852	0.37372773488154154
248	0.15580489260337688	0.24362297652174592	0.37237259015805946
249	0.1552213065530859	0.24271880981317298	0.3710287828708241
250	0.1546419734633862	0.24182126457288977	0.3696963130198355
251	0.15406689333427775	0.2409303408008962	0.3683751806050936
252	0.15349606616576056	0.24004603849719233	0.3670653856265984
253	0.15292949195783462	0.23916835766177819	0.3657669280843499
254	0.15236717071049996	0.23829729829465374	0.3644798079783481
255	0.15180910242375656	0.23743286039581896	0.3632040253085932
256	0.15125528709760439	0.23657504396527385	0.36193958007508475
257	0.15070572473204347	0.2357238490030184	0.36068647227782313
258	0.15016041532707383	0.2348792755090527	0.35944470191680833
259	0.14961935888269545	0.2340413234833767	0.3582142689920401
260	0.1490825553989083	0.23320999292599032	0.3569951735035186
261	0.14855000487571246	0.23238528383689366	0.35578741545124387
262	0.14802170731310785	0.23156719621608673	0.35459099483521583
263	0.1474976627110945	0.23075573006356942	0.35340591165543445
264	0.1469778710696724	0.22995088537934183	0.3522321659118999
265	0.14646190800571582	0.22915214045944082	0.3510681866872933
266	0.1459485230306657	0.22835795804944325	0.3499093451120506
267	0.1454376345187063	0.22756823780485155	0.34875533903606315
268	0.1449292424698377	0.22678297972566566	0.34760616845933096
269	0.1444233468840598	0.22600218381188567	0.3464618333818541
270	0.1439199477613727	0.22522585006351153	0.3453223338036326
271	0.14341904510177636	0.22445397848054324	0.34418766972466625
272	0.1429206389052707	0.22368656906298082	0.34305784114495536
273	0.1424247291718559	0.22292362181082429	0.34193284806449964
274	0.14193131590153174	0.22216513672407354	0.34081269048329915
275	0.1414403990942984	0.22141111380272874	0.33969736840135406
276	0.14095197875015578	0.2206615530467897	0.3385868818186641
277	0.1404660548691039	0.21991645445625657	0.3374812307352295
278	0.13998262745114282	0.21917581803112923	0.33638041515105016
279	0.13950169649627242	0.21843964377140784	0.3352844350661261
280	0.13902326200449283	0.21770793167709226	0.33419329048045743
281	0.138547323975804	0.21698068174818255	0.33310698139404393
282	0.13807388241020585	0.2162578939846787	0.3320255078068857
283	0.13760293730769851	0.2155395683865807	0.3309488697189828
284	0.13713448866828187	0.21482570495388853	0.3298770671303351
285	0.13666853649195607	0.21411630368660226	0.3288101000409428
286	0.13620508077872093	0.2134113645847218	0.3277479684508057
287	0.13574412152857662	0.21271088764824725	0.326690672359924
288	0.135285658741523	0.21201487287717855	0.3256382117682975
289	0.13482969241756013	0.21132332027151562	0.32459058667592616
290	0.13437622255668802	0.21063622983125863	0.32354779708281023
291	0.1339252491589067	0.2099536015564075	0.3225098429889496
292	0.1334767722242161	0.20927543544696223	0.3214767243943442
293	0.13303079175261626	0.20860173150292277	0.3204484412989941
294	0.13258730774410718	0.2079324897242892	0.3194249937028993
295	0.1321463201986888	0.20726771011106146	0.3184063816060597
296	0.1317078291163612	0.2066073926632396	0.31739260500847544
297	0.13127183449712437	0.20595153738082358	0.3163836639101465
298	0.13083833634097827	0.20530014426381346	0.3153795583110728
299	0.13040733464792292	0.20465321331220918	0.31438028821125436
300	0.12997882941795835	0.20401074452601073	0.3133858536106912
301	0.1295528206510845	0.20337273790521815	0.3123962545093834
302	0.1291293083473014	0.20273919344983143	0.3114114909073308
303	0.1287082925066091	0.20211011115985056	0.31043156280453343
304	0.12828977312900747	0.20148549103527552	0.30945647020099143
305	0.12787375021449665	0.20086533307610638	0.3084862130967047
306	0.12745998601922084	0.20024910816812164	0.30752082029195105
307	0.12704773359621588	0.19963515393287484	0.30656038227184507
308	0.12663693856380862	0.19902334934045954	0.3056049056241798
309	0.12622760092199903	0.19841369439087583	0.3046543903489552
310	0.1258197206707872	0.19780618908412362	0.30370883644617125
311	0.12541329781017307	0.19720083342020292	0.3027682439158279
312	0.12500833234015665	0.19659762739911377	0.3018326127579253
313	0.12460482426073798	0.19599657102085613	0.3009019429724633
314	0.124202773571917	0.19539766428543004	0.299976234559442
315	0.12380218027369375	0.1948009071928355	0.29905548751886135
316	0.12340304436606819	0.1942062997430724	0.29813970185072136
317	0.12300536584904039	0.19361384193614095	0.2972288775550221
318	0.12260914472261027	0.19302353377204093	0.29632301463176336
319	0.12221438098677788	0.1924353752507725	0.2954221130809454
320	0.12182107464154322	0.19184936637233563	0.2945261729025681
321	0.12142922568690624	0.19126550713673024	0.2936351940966314
322	0.121038834122867	0.19068379754395634	0.2927491766631354
323	0.12064989994942546	0.190104237594014	0.29186812060208
324	0.12026242316658167	0.18952682728690318	0.29099202591346535
325	0.11987640377433556	0.18895156662262394	0.29012089259729135
326	0.11949184177268718	0.18837845560117616	0.28925472065355795
327	0.11910873716163653	0.18780749422255993	0.28839351008226527
328	0.11872708994118358	0.18723868248677525	0.28753726088341325
329	0.11834690011132837	0.1866720203938221	0.2866859730570019
330	0.11796816767207084	0.18610750794370043	0.28583964660303113
331	0.11759089262341108	0.18554514513641035	0.28499828152150114
332	0.11721507496534897	0.18498493197195176	0.2841618778124117
333	0.11684071469788462	0.18442686845032474	0.283330435475763
334	0.11646781182101798	0.18387095457152924	0.2825039545115549
335	0.11609636633474904	0.1833171903355652	0.28168243491978756
336	0.11572637823907783	0.1827655757424328	0.2808658767004608
337	0.11535784753400433	0.18221611079213185	0.28005427985357473
338	0.11499077421952855	0.18166879548466242	0.2792476443791293
339	0.11462515829565048	0.18112362982002456	0.2784459702771246
340	0.11426099976237014	0.18058061379821821	0.27764925754756054
341	0.11389829861968749	0.1800397474192434	0.27685750619043703
342	0.1135370548676026	0.17950103068310014	0.2760707162057543
343	0.11317696947960575	0.17896432397946027	0.27528856346875313
344	0.11281715789553251	0.17842921432241526	0.2745100891753108
345	0.11245756197921107	0.17789567456918765	0.27373523030970104
346	0.11209818173064141	0.17736370471977736	0.27296398687192386
347	0.1117390171498235	0.17683330477418438	0.27219635886197924
348	0.11138006823675736	0.17630447473240876	0.2714323462798673
349	0.111021334991443	0.17577721459445048	0.27067194912558784
350	0.11066281741388041	0.17525152436030955	0.2699151673991409
351	0.11030451550406958	0.17472740402998596	0.2691620011005267
352	0.10994642926201052	0.1742048536034797	0.26841245022974497
353	0.10958855868770324	0.1736838730807908	0.2676665147867958
354	0.10923090378114768	0.17316446246191916	0.2669241947716791
355	0.10887346454234392	0.17264662174686493	0.2661854901843951
356	0.10851624097129196	0.172130350935628	0.2654504010249437
357	0.10815923306799173	0.17161565002820842	0.2647189272933248
358	0.10780244083244327	0.17110251902460621	0.2639910689895385
359	0.10744586426464658	0.17059095792482132	0.2632668261135847
360	0.10708950336460168	0.17008096672885376	0.2625461986654636
361	0.10673335813230853	0.16957254543670353	0.26182918664517496
362	0.10637742856776715	0.16906569404837066	0.26111579005271895
363	0.10602171467097755	0.16856041256385515	0.2604060088880955
364	0.10566621644193971	0.16805670098315695	0.2596998431513046
365	0.10531093388065363	0.16755455930627608	0.2589972928423463
366	0.10495586698711933	0.16705398753321254	0.2582983579612206
367	0.10460101576133679	0.16655498566396634	0.2576030385079274
368	0.10424638020330601	0.1660575536985375	0.2569113344824667
369	0.10389196031302701	0.165561691636926	0.2562232458848387
370	0.10353775609049978	0.16506739947913182	0.25553877271504327
371	0.10318376753572432	0.164574677225155	0.25485791497308036
372	0.10282999464870064	0.16408352487499556	0.25418067265895006
373	0.10247638726653646	0.16359313392991479	0.2535063967532484
374	0.10212262425502874	0.16309832852013315	0.25283093234544907
375	0.10176864858560086	0.162598189489474	0.25215354158629466
376	0.10141446025825283	0.16209271683793722	0.2514742244757852
377	0.10106005927298464	0.16158191056552293	0.2507929810139207
378	0.10070544562979628	0.16106577067223102	0.2501098112007011
379	0.10035061932868779	0.16054429715806157	0.2494247150361264
380	0.09999558036965912	0.16001749002301455	0.24873769252019667
381	0.0996403287527103	0.15948534926709	0.24804874365291185
382	0.09928486447784134	0.1589478748902879	0.247357868434272
383	0.0989291875450522	0.15840506689260817	0.24666506686427703
384	0.09857329795434291	0.1578569252740509	0.245970338942927
385	0.0982171957057135	0.1573034500346161	0.24527368467022193
386	0.09786088079916389	0.15674464117430373	0.24457510404616173
387	0.09750435323469414	0.15618049869311382	0.24387459707074655
388	0.09714761301230421	0.15561102259104628	0.2431721637439762
389	0.09679066013199417	0.15503621286810124	0.24246780406585083
390	0.09643349459376395	0.1544560695242786	0.24176151803637042
391	0.09607611639761357	0.1538705925595784	0.2410533056555349
392	0.09571852554354304	0.15327978197400066	0.24034316692334431
393	0.09536072203155233	0.15268363776754534	0.23963110183979863
394	0.09500085640499176	0.15208632722416107	0.23891404094315938
395	0.09463229392442948	0.15150280005523553	0.23818097284863193
396	0.09425444086333157	0.15093439407371778	0.2374309121744398
397	0.093867297221698	0.15038110927960782	0.2366638589205829
398	0.0934708629995288	0.14984294567290574	0.23587981308706132
399	0.09306513819682394	0.1493199032536114	0.235078774673875
400	0.09265012281358342	0.1488119820217249	0.234260743681024
401	0.0922258168498073	0.14831918197724625	0.23342572010850832
402	0.0917922203054955	0.14784150312017533	0.23257370395632787
403	0.09134933318064806	0.14737894545051228	0.23170469522448273
404	0.09089715547526497	0.14693150896825702	0.2308186939129729
405	0.09043568718934623	0.14649919367340955	0.2299157000217983
406	0.08996492832289188	0.14608199956596993	0.2289957135509591
# Eof

==> anc/rawNpart/5023/Xi0_10/rawChib2PNpart5023Xi10.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9922426807532541	0.9923699686154684	0.9923781169653171
1	0.9924780950072672	0.99238394077718	0.9923779134813081
2	0.9922196421239908	0.9923686012409434	0.9923781368791178
3	0.9914673221034247	0.9923239500067584	0.9923787871587458
4	0.9900605755899351	0.9922710733158873	0.9923795572300668
5	0.9871018866035232	0.9923278418362553	0.9923787304799669
6	0.9824521308015074	0.992512526751399	0.9923760408155003
7	0.9761113081838878	0.9928251280613172	0.9923714882366669
8	0.9663100108715783	0.9929198866117878	0.9923692515743767
9	0.949536835433064	0.9921106407241104	0.992377623750442
10	0.9256960511213015	0.9903786836984219	0.9923968308532684
11	0.8947876579362906	0.9877240155347218	0.9924268728828548
12	0.8574225834693422	0.9841316651325311	0.9924633844398754
13	0.820256524823018	0.9794385311497298	0.9924588070639442
14	0.7851126906803199	0.9735999349029906	0.9924001129690021
15	0.7519910810412472	0.9666158763923138	0.9922873021550492
16	0.7208916959058007	0.9584863556176999	0.9921203746220855
17	0.6918145352739798	0.949211372579148	0.9918993303701109
18	0.66474888895519	0.9387851772079832	0.9916093497735521
19	0.6393622856346338	0.9270292728774763	0.9907903942966239
20	0.6154972412422086	0.9138591098113741	0.9892245541895365
21	0.593153755777914	0.8992746880096761	0.9869118294522901
22	0.5723318292417503	0.883276007472383	0.9838522200848848
23	0.5530314616337173	0.8658630681994941	0.9800457260873202
24	0.535252652953815	0.84703587019101	0.9754923474595968
25	0.5189954032020434	0.82679441344693	0.970192084201714
26	0.5042413678902182	0.8051817359634021	0.9641450416854528
27	0.49035012989415333	0.7837003200907832	0.957354898503098
28	0.47700466036441147	0.7630939470817046	0.9498234756863422
29	0.46420495930099254	0.7433626169361661	0.9415507732351852
30	0.45195102670389675	0.7245063296541682	0.9325367911496274
31	0.44024286257312384	0.7065250852357103	0.9227815294296684
32	0.429080466908674	0.6894188836807926	0.9122849880753083
33	0.41846383971054724	0.6731877249894155	0.9010471670865472
34	0.4083929809787435	0.6578316091615783	0.8890680664633851
35	0.3988678907132628	0.6433505361972816	0.8763476862058219
36	0.38987518630072954	0.6297214326512374	0.8629287500474662
37	0.38122879363137435	0.6166234814549998	0.8494052959743433
38	0.37286904904362833	0.6039538143426887	0.8359677990686727
39	0.36479595253749125	0.5917124313143036	0.8226162593304538
40	0.3570095041129633	0.5798993323698451	0.8093506767596874
41	0.3495097037700445	0.5685145175093127	0.7961710513563729
42	0.34229655150873467	0.5575579867327066	0.7830773831205103
43	0.33537004732903397	0.5470297400400268	0.7700696720521
44	0.3287301912309424	0.5369297774312731	0.7571479181511416
45	0.3223769832144598	0.5272580989064459	0.7443121214176354
46	0.31631042327958636	0.518014704465545	0.7315622818515812
47	0.31053051142632204	0.5091995941085703	0.7188983994529791
48	0.3050154164911727	0.5007637417670469	0.706374845751432
49	0.29968391903630337	0.492524753601916	0.694193901540163
50	0.29452835864875676	0.48446542668534	0.682374645434474
51	0.28954873532853265	0.4765857610173189	0.6709170774343648
52	0.28474504907563114	0.46888575659785275	0.6598211975398354
53	0.2801172998900523	0.46136541342694154	0.6490870057508858
54	0.275665487771796	0.4540247315045852	0.6387145020675162
55	0.27138961272086226	0.44686371083078386	0.6287036864897264
56	0.2672896747372512	0.4398823514055374	0.6190545590175165
57	0.26336567382096265	0.4330806532288459	0.6097671196508864
58	0.25961760997199673	0.42645861630070925	0.600841368389836
59	0.2560454831903534	0.42001624062112747	0.5922773052343655
60	0.25264929347603265	0.41375352619010075	0.584074930184475
61	0.24942529561229396	0.40766987440683033	0.5762281027015155
62	0.24628621164990439	0.40175133557128034	0.5685937246265382
63	0.24319537990522655	0.395992050019079	0.561111686625185
64	0.2401528003782604	0.39039201775022614	0.553781988697456
65	0.2371584730690059	0.3849512387647219	0.5466046308433514
66	0.23421239797746313	0.37966971306256636	0.5395796130628708
67	0.23131457510363201	0.3745474406437594	0.5327069353560145
68	0.22846500444751267	0.36958442150830095	0.5259865977227826
69	0.22566368600910497	0.36478065565619117	0.5194186001631748
70	0.22291061978840893	0.36013614308742997	0.5130029426771913
71	0.22020580578542465	0.3556508838020175	0.506739625264832
72	0.217549244000152	0.35132487779995347	0.5006286479260968
73	0.21494093443259105	0.34715812508123806	0.49467001066098604
74	0.21238087708274184	0.3431506256458713	0.4888637134694995
75	0.20986907195060428	0.33930237949385317	0.4832097563516371
76	0.20740538866799116	0.33560909655175036	0.4777058325750862
77	0.2049876400884488	0.3319988035944097	0.47231324281063836
78	0.20261504552908763	0.3284458104055695	0.4670181736695729
79	0.20028760498990755	0.32495011698522985	0.4618206251518897
80	0.19800531847090866	0.32151172333339073	0.45672059725758873
81	0.19576818597209092	0.31813062945005216	0.4517180899866702
82	0.19357620749345428	0.314806835335214	0.44681310333913377
83	0.19142938303499882	0.3115403409888764	0.4420056373149797
84	0.18932771259672448	0.30833114641103937	0.437295691914208
85	0.18727119617863125	0.30517925160170273	0.4326832671368184
86	0.18525983378071917	0.30208465656086664	0.42816836298281125
87	0.18329362540298827	0.29904736128853115	0.4237509794521863
88	0.1813725710454385	0.2960673657846961	0.41943111654494364
89	0.17949667070806988	0.2931446700493616	0.4152087742610834
90	0.1776659243908824	0.2902792740825276	0.4110839526006053
91	0.17588033209387605	0.28747117788419413	0.4070566515635096
92	0.1741398938170509	0.2847203814543612	0.4031268711497961
93	0.17244460956040683	0.28202688479302873	0.3992946113594649
94	0.17079447932394393	0.27939068790019683	0.3955598721925161
95	0.16918950310766215	0.2768117907758654	0.39192265364894946
96	0.16762968091156152	0.27429019342003447	0.38838295572876513
97	0.16611501273564205	0.2718258958327041	0.38494077843196317
98	0.1646454985799037	0.2694188980138742	0.3815961217585434
99	0.1632211384443465	0.26706919996354483	0.3783489857085059
100	0.16184193232897046	0.264776801681716	0.3751993702818508
101	0.16050788023377555	0.26254170316838765	0.3721472754785779
102	0.15920843348854963	0.26035263262304975	0.3691699084001188
103	0.15792323801496375	0.25818784065872974	0.366223289243003
104	0.15665178206531555	0.25604678044650053	0.3633063122552029
105	0.155394065639605	0.25392945198636235	0.36041897743671875
106	0.15415008873783217	0.251835855278315	0.35756128478755034
107	0.15291985135999692	0.2497659903223585	0.3547332343076979
108	0.15170335350609937	0.24771985711849298	0.35193482599716125
109	0.15050059517613956	0.24569745566671836	0.3491660598559404
110	0.14931157637011733	0.24369878596703465	0.34642693588403545
111	0.14813629708803283	0.24172384801944186	0.3437174540814464
112	0.146974757329886	0.23977264182393992	0.3410376144481731
113	0.1458269570956768	0.23784516738052894	0.3383874169842157
114	0.14469289638540528	0.2359414246892088	0.33576686168957415
115	0.14357257519907146	0.23406141374997969	0.3331759485642485
116	0.14246599353667527	0.23220513456284134	0.3306146776082386
117	0.14137315139821677	0.230372587127794	0.3280830488215446
118	0.14029404878369595	0.22856377144483755	0.32558106220416644
119	0.13922868569311278	0.226778687513972	0.3231087177561041
120	0.13817706212646733	0.22501733533519735	0.32066601547735774
121	0.1371391780837595	0.22327971490851364	0.31825295536792714
122	0.13611503356498936	0.22156582623392082	0.3158695374278124
123	0.13510462857015687	0.21987566931141886	0.31351576165701345
124	0.13410796309926204	0.21820924414100784	0.3111916280555304
125	0.13312503715230492	0.21656655072268774	0.30889713662336316
126	0.13215585072928546	0.21494758905645853	0.30663228736051185
127	0.13120040383020368	0.21335235914232023	0.3043970802669764
128	0.13025869645505955	0.21178086098027285	0.30219151534275673
129	0.12933072860385308	0.21023309457031636	0.30001559258785293
130	0.12841650027658433	0.2087090599124508	0.29786931200226496
131	0.1275160114732532	0.2072087570066761	0.2957526735859929
132	0.12662926219385978	0.20573218585299238	0.29366567733903665
133	0.12575625243840402	0.20427934645139953	0.2916083232613963
134	0.12489698220688591	0.2028502388018976	0.2895806113530717
135	0.12405145149930547	0.20144486290448654	0.287582541614063
136	0.1232196603156627	0.20006321875916638	0.2856141140443701
137	0.12240160865595764	0.1987053063659372	0.28367532864399314
138	0.12159729652019022	0.19737112572479887	0.28176618541293197
139	0.1208058723299891	0.19605914949577055	0.2798853446288244
140	0.12002307163203897	0.1947617292107085	0.27802609735722383
141	0.11924830807241775	0.19347781322032456	0.2761875211328729
142	0.1184815816511254	0.19220740152461857	0.2743696159557714
143	0.11772289236816194	0.1909504941235906	0.2725723818259195
144	0.1169722402235274	0.18970709101724065	0.2707958187433171
145	0.11622962521722172	0.18847719220556866	0.26903992670796417
146	0.11549504734924496	0.1872607976885748	0.26730470571986087
147	0.11476850661959709	0.1860579074662589	0.265590155779007
148	0.11405000302827813	0.18486852153862104	0.2638962768854028
149	0.11333953657528802	0.18369263990566115	0.26222306903904813
150	0.11263710726062681	0.18253026256737928	0.26057053223994286
151	0.11194271508429454	0.18138138952377547	0.2589386664880872
152	0.11125636004629114	0.1802460207748497	0.2573274717834811
153	0.11057804214661662	0.17912415632060188	0.2557369481261245
154	0.10990776138527102	0.17801579616103208	0.25416709551601746
155	0.1092455177622543	0.17692094029614036	0.25261791395315997
156	0.10859131127756648	0.17583958872592664	0.251089403437552
157	0.10794514193120755	0.17477174145039093	0.24958156396919354
158	0.10730700972317751	0.17371739846953324	0.24809439554808463
159	0.10667691465347638	0.17267655978335353	0.24662789817422523
160	0.10605485672210412	0.17164922539185185	0.24518207184761537
161	0.10544083592906077	0.1706353952950282	0.2437569165682551
162	0.10483485227434629	0.16963506949288257	0.2423524323361443
163	0.10423690575796074	0.168648247985415	0.2409686191512831
164	0.10364699637990407	0.16767493077262538	0.2396054770136714
165	0.10306512414017631	0.16671511785451384	0.23826300592330926
166	0.10249128903877743	0.16576880923108028	0.23694120588019665
167	0.10192549107570743	0.16483600490232472	0.23564007688433353
168	0.10136773025096635	0.16391670486824722	0.23435961893572002
169	0.10081800656455414	0.16301090912884772	0.23309983203435602
170	0.10027632001647085	0.16211861768412622	0.2318607161802415
171	0.09974267060671643	0.16123983053408275	0.23064227137337656
172	0.09921705833529092	0.1603745476787173	0.22944449761376115
173	0.0986994832021943	0.15952276911802987	0.22826739490139525
174	0.09818994520742658	0.1586844948520205	0.22711096323627894
175	0.09768844435098772	0.15785972488068908	0.22597520261841209
176	0.0971949806328778	0.15704845920403573	0.22486011304779488
177	0.09670955405309678	0.15625069782206036	0.22376569452442713
178	0.0962321646116446	0.155466440734763	0.2226919470483089
179	0.09576281230852136	0.15469568794214372	0.22163887061944026
180	0.09529923220778222	0.15393539682377047	0.22060022954230551
181	0.09483838654499271	0.15318148657366865	0.21956766041302764
182	0.09438025950647635	0.1524339359484052	0.21854111969427337
183	0.0939248510922332	0.15169274494798018	0.21752060738604262
184	0.09347216130226317	0.15095791357239347	0.21650612348833542
185	0.09302219013656636	0.15022944182164516	0.21549766800115172
186	0.09257493759514271	0.14950732969573524	0.2144952409244916
187	0.09213040367799219	0.14879157719466365	0.2134988422583549
188	0.0916885883851149	0.14808218431843048	0.21250847200274187
189	0.09124949171651076	0.14737915106703567	0.21152413015765228
190	0.09081311367217978	0.14668247744047924	0.21054581672308634
191	0.09037945425212199	0.14599216343876115	0.20957353169904389
192	0.08994851345633738	0.1453082090618815	0.20860727508552496
193	0.08952029128482593	0.14463061430984017	0.20764704688252952
194	0.08909478773758764	0.14395937918263726	0.20669284709005772
195	0.08867200281462255	0.14329450368027272	0.2057446757081094
196	0.0882519365159306	0.14263598780274653	0.20480253273668464
197	0.08783458884151185	0.14198383155005873	0.20386641817578338
198	0.08741995979136627	0.1413380349222093	0.20293633202540573
199	0.08700804936549386	0.14069859791919828	0.20201227428555157
200	0.08659885756389463	0.14006552054102558	0.2010942449562209
201	0.08619238438656855	0.13943880278769127	0.20018224403741386
202	0.08578862983351566	0.13881844465919538	0.19927627152913033
203	0.08538759390473594	0.1382044461555378	0.19837632743137032
204	0.08498927660022938	0.13759680727671864	0.19748241174413383
205	0.084593677919996	0.13699552802273784	0.19659452446742087
206	0.08420079786403581	0.13640060839359544	0.19571266560123154
207	0.08381063643234876	0.1358120483892914	0.19483683514556568
208	0.08342319362493492	0.13522984800982574	0.19396703310042335
209	0.08303846944179423	0.13465400725519847	0.19310325946580462
210	0.08265646388292672	0.13408452612540955	0.19224551424170935
211	0.08227717694833236	0.133521404620459	0.19139379742813764
212	0.0819006086380112	0.13296464274034683	0.19054810902508945
213	0.08152675895196321	0.13241424048507305	0.18970844903256487
214	0.08115562789018838	0.1318701978546376	0.18887481745056375
215	0.08078721545268673	0.1313325148490406	0.18804721427908622
216	0.08042152163945826	0.13080119146828195	0.1872256395181322
217	0.08005854645050295	0.13027622771236166	0.18641009316770174
218	0.07969828988582082	0.1297576235812798	0.1856005752277948
219	0.07934075194541187	0.12924537907503625	0.1847970856984114
220	0.07898593262927607	0.1287394941936311	0.18399962457955155
221	0.07863383193741345	0.1282399689370643	0.18320819187121523
222	0.07828436921356856	0.12774640282580024	0.18242285675413053
223	0.07793686732621248	0.12725543372358927	0.1816442000196065
224	0.07759117363175663	0.12676630371484096	0.18087235259356488
225	0.07724728813020107	0.12627901279955533	0.1801073144760058
226	0.07690521082154572	0.1257935609777324	0.17934908566692917
227	0.07656494170579059	0.12530994824937208	0.17859766616633502
228	0.07622648078293573	0.12482817461447449	0.17785305597422335
229	0.07588982805298113	0.12434824007303957	0.1771152550905942
230	0.07555498351592671	0.12387014462506729	0.17638426351544742
231	0.0752219471717726	0.12339388827055772	0.17566008124878318
232	0.07489071902051869	0.12291947100951083	0.1749427082906014
233	0.07456129906216503	0.12244689284192659	0.17423214464090211
234	0.0742336872967116	0.121976153767805	0.17352839029968525
235	0.07390788372415845	0.12150725378714615	0.17283144526695093
236	0.0735838883445055	0.12104019289994991	0.17214130954269907
237	0.07326170115775281	0.1205749711062164	0.17145798312692967
238	0.07294132216390037	0.12011158840594553	0.17078146601964272
239	0.07262275136294816	0.11965004479913734	0.1701117582208383
240	0.07230598875489619	0.11919034028579183	0.1694488597305163
241	0.07199103433974445	0.11873247486590899	0.1687927705486768
242	0.07167788811749297	0.11827644853948882	0.16814349067531978
243	0.07136655008814172	0.11782226130653131	0.16750102011044524
244	0.07105702025169072	0.1173699131670365	0.16686535885405313
245	0.07074929860813997	0.11691940412100438	0.16623650690614356
246	0.07044338515748945	0.11647073416843491	0.16561446426671642
247	0.07013927989973917	0.11602390330932812	0.1649992309357718
248	0.06983698283488914	0.11557891154368401	0.1643908069133096
249	0.06953649396293934	0.11513575887150256	0.1637891921993299
250	0.0692378132838898	0.11469444529278379	0.1631943867938327
251	0.06894094079774046	0.11425497080752768	0.16260639069681793
252	0.06864587650449139	0.11381733541573424	0.16202520390828565
253	0.06835262040414258	0.11338153911740351	0.16145082642823588
254	0.068061172496694	0.11294758191253544	0.16088325825666855
255	0.06777153278214565	0.11251546380113005	0.1603224993935837
256	0.06748370126049753	0.11208518478318732	0.1597685498389813
257	0.06719767793174967	0.11165674485870725	0.1592214095928614
258	0.06691346279590206	0.11123014402768991	0.15868107865522402
259	0.06663105585295467	0.11080538229013519	0.15814755702606906
260	0.06635045710290752	0.11038245964604315	0.15762084470539656
261	0.06607166654576063	0.1099613760954138	0.15710094169320657
262	0.06579468418151399	0.10954213163824714	0.15658784798949904
263	0.06551951001016756	0.10912472627454312	0.156081563594274
264	0.06524614403172138	0.1087091600043018	0.1555820885075314
265	0.06497457971055189	0.1082954929326519	0.15508777293063986
266	0.06470479778877154	0.10788390216554151	0.15459375556212865
267	0.06443679700931906	0.10747439926358622	0.1540997190798638
268	0.06417057737219442	0.107066984226786	0.15360566348384536
269	0.06390613887739764	0.10666165705514086	0.15311158877407333
270	0.06364348152492873	0.10625841774865083	0.15261749495054772
271	0.06338260531478765	0.10585726630731583	0.1521233820132685
272	0.06312351024697445	0.10545820273113596	0.15162924996223567
273	0.0628661963214891	0.10506122702011116	0.1511350987974493
274	0.0626106635383316	0.10466633917424141	0.1506409285189093
275	0.062356911897501956	0.10427353919352679	0.15014673912661575
276	0.062104941399000156	0.10388282707796723	0.14965253062056855
277	0.061854752042826214	0.10349420282756272	0.14915830300076774
278	0.061606343828980135	0.10310766644231331	0.1486640562672134
279	0.06135971675746189	0.10272321792221897	0.14816979041990538
280	0.061114870828271536	0.10234085726727973	0.14767550545884386
281	0.060871806041409016	0.10196058447749559	0.1471812013840287
282	0.06063052239687436	0.1015823995528665	0.14668687819545997
283	0.06039101989466755	0.10120630249339249	0.14619253589313763
284	0.06015329853478859	0.10083229329907353	0.14569817447706168
285	0.0599173583172375	0.10046037196990973	0.14520379394723218
286	0.059683199242014255	0.10009053850590094	0.144709394303649
287	0.05945082130911888	0.09972279290704728	0.14421497554631235
288	0.05922022451855134	0.09935713517334868	0.14372053767522203
289	0.058991408870311665	0.09899356530480513	0.1432260806903781
290	0.05876437436439983	0.09863208330141669	0.14273160459178058
291	0.058539121000815875	0.09827268916318332	0.1422371093794295
292	0.05831564877955977	0.09791538289010505	0.14174259505332484
293	0.05809395770063151	0.09756016448218185	0.14124806161346654
294	0.057874047764031114	0.09720703393941374	0.14075350905985468
295	0.05765591896975856	0.0968559912618007	0.1402589373924892
296	0.05743957131781387	0.09650703644934273	0.13976434661137013
297	0.057225004808197026	0.09616016950203984	0.13926973671649748
298	0.05701221944090805	0.09581539041989207	0.13877510770787124
299	0.05680121521594692	0.09547269920289934	0.13828045958549137
300	0.05659199213331366	0.09513209585106172	0.13778579234935798
301	0.05638455019300824	0.09479358036437915	0.13729110599947095
302	0.05617888939503068	0.09445715274285169	0.1367964005358303
303	0.055975009739380965	0.09412281298647929	0.1363016759584361
304	0.055772911226059124	0.09379056109526196	0.13580693226728827
305	0.055572593855065126	0.09346039706919973	0.13531216946238686
306	0.055373575790306134	0.09313211454609956	0.13481825573775283
307	0.055174343192420164	0.09280506517434309	0.13432791879747955
308	0.05497478584592844	0.09247920175051765	0.1338413572327915
309	0.05477490375083096	0.09215452427462328	0.13335857104368862
310	0.05457469690712775	0.09183103274665998	0.13287956023017103
311	0.054374165314818784	0.09150872716662772	0.1324043247922386
312	0.054173308973904065	0.09118760753452655	0.13193286472989144
313	0.05397212788438361	0.09086767385035642	0.1314651800431295
314	0.053770622046257405	0.09054892611411737	0.13100127073195278
315	0.05356879145952546	0.09023136432580936	0.13054113679636126
316	0.053366636124187745	0.08991498848543242	0.13008477823635495
317	0.0531641560402443	0.08959979859298656	0.1296321950519339
318	0.052961351207695115	0.08928579464847174	0.12918338724309805
319	0.052758221626540175	0.08897297665188798	0.12873835480984744
320	0.05255476729677949	0.08866134460323531	0.12829709775218207
321	0.05235098821841305	0.08835089850251368	0.12785961607010185
322	0.05214688439144087	0.0880416383497231	0.1274259097636069
323	0.05194245581586293	0.0877335641448636	0.12699597883269714
324	0.05173770249167927	0.08742667588793517	0.12656982327737265
325	0.05153262441888984	0.08712097357893778	0.12614744309763334
326	0.05132722159749468	0.08681645721787146	0.12572883829347928
327	0.05112149402749376	0.0865131268047362	0.12531400886491043
328	0.050915441708887094	0.086210982339532	0.12490295481192681
329	0.05070906464167469	0.08591002382225887	0.12449567613452842
330	0.050502362825856524	0.0856102512529168	0.12409217283271522
331	0.050295336261432635	0.0853116646315058	0.12369244490648727
332	0.05008798494840297	0.08501426395802583	0.12329649235584453
333	0.04988030888676758	0.08471804923247694	0.12290431518078702
334	0.049672308076526436	0.08442302045485914	0.12251591338131473
335	0.04946398251767954	0.08412917762517237	0.12213128695742767
336	0.049255332210226904	0.08383652074341667	0.12175043590912582
337	0.049046357154168524	0.08354504980959201	0.12137336023640918
338	0.04883705734950439	0.08325476482369845	0.12100005993927777
339	0.04862743279623451	0.08296566578573593	0.1206305350177316
340	0.048417483494358884	0.08267775269570447	0.12026478547177064
341	0.048207209443877505	0.08239102555360409	0.11990281130139488
342	0.0479966106447904	0.08210548435943475	0.11954461250660439
343	0.04778597104579178	0.08182093616171059	0.1191887852474211
344	0.04757613060486386	0.0815368101842877	0.11883117677858106
345	0.04736714452677801	0.08125306891390098	0.11847151416815489
346	0.0471590128115342	0.0809697123505504	0.11810979741614247
347	0.04695173545913244	0.08068674049423594	0.1177460265225439
348	0.046745312469572746	0.08040415334495762	0.11738020148735916
349	0.0465397438428551	0.08012195090271546	0.1170123223105882
350	0.046335029578979496	0.07984013316750942	0.11664238899223103
351	0.04613116967794596	0.07955870013933952	0.11627040153228771
352	0.045928164139754465	0.07927765181820574	0.11589635993075818
353	0.045726012964405024	0.07899698820410812	0.1155202641876425
354	0.045524716151897626	0.07871670929704662	0.11514211430294055
355	0.0453242737022323	0.07843681509702127	0.11476191027665245
356	0.04512468561540902	0.07815730560403207	0.11437965210877817
357	0.04492595189142779	0.07787818081807898	0.11399533979931768
358	0.044728072530288605	0.07759944073916204	0.11360897334827103
359	0.04453104753199147	0.07732108536728124	0.11322055275563815
360	0.04433487689653641	0.07704311470243659	0.11283007802141913
361	0.04413956062392338	0.07676552874462807	0.11243754914561388
362	0.04394509871415242	0.07648832749385569	0.11204296612822244
363	0.0437514911672235	0.07621151095011945	0.11164632896924484
364	0.04355873798313663	0.07593507911341935	0.11124763766868104
365	0.043366839161891824	0.07565903198375537	0.11084689222653105
366	0.043175794703489055	0.07538336956112753	0.11044409264279484
367	0.04298560460792834	0.07510809184553582	0.11003923891747244
368	0.042796268875209695	0.07483319883698027	0.10963233105056389
369	0.04260778750533309	0.07455869053546085	0.10922336904206913
370	0.04242016049829853	0.07428456694097757	0.10881235289198818
371	0.04223338785410603	0.07401082805353043	0.10839928260032104
372	0.0420474695727556	0.07373747387311942	0.10798415816706773
373	0.041862260668934205	0.07346458209701878	0.10756718380980805
374	0.041676832971620434	0.07319265012980608	0.10714966689434158
375	0.041491021651681476	0.07292176630301003	0.1067318395890576
376	0.04130482670911732	0.07265193061663058	0.10631370189395617
377	0.04111824814392798	0.07238314307066777	0.10589525380903725
378	0.04093128595611343	0.07211540366512159	0.10547649533430081
379	0.040743940145673695	0.07184871239999203	0.10505742646974693
380	0.040556210712608766	0.07158306927527912	0.10463804721537553
381	0.040368097656918636	0.07131847429098281	0.10421835757118666
382	0.04017960097860332	0.07105492744710315	0.10379835753718032
383	0.03999072067766281	0.07079242874364011	0.10337804711335648
384	0.039801456754097096	0.07053097818059369	0.10295742629971513
385	0.039611809207906204	0.07027057575796392	0.10253649509625634
386	0.039421778039090104	0.07001122147575076	0.10211525350298004
387	0.039231363247648816	0.06975291533395424	0.10169370151988627
388	0.03904056483358233	0.06949565733257432	0.10127183914697498
389	0.03884938279689065	0.06923944747161105	0.10084966638424622
390	0.03865781713757378	0.06898428575106441	0.1004271832317
391	0.03846586785563171	0.06873017217093438	0.10000438968933625
392	0.03827353495106445	0.06847710673122101	0.09958128575715504
393	0.038080818423871995	0.06822508943192424	0.09915787143515634
394	0.037886773948664375	0.0679688590316094	0.0987372637856692
395	0.0376880138532287	0.06768954135660375	0.09833064495581192
396	0.03748423498310023	0.0673854474034685	0.0979390156084619
397	0.03727543733827895	0.06705657717220365	0.09756237574361909
398	0.03706162091876488	0.0667029306628092	0.09720072536128353
399	0.03684278572455801	0.06632450787528514	0.09685406446145521
400	0.03661893175565833	0.06592130880963147	0.09652239304413412
401	0.03639005901206586	0.06549333346584822	0.0962057111093203
402	0.03615616749378059	0.06504058184393534	0.09590401865701369
403	0.03591725720080251	0.06456305394389286	0.09561731568721432
404	0.03567332813313165	0.06406074976572079	0.0953456021999222
405	0.035424380290767964	0.06353366930941912	0.09508887819513732
406	0.0351704136737115	0.06298181257498783	0.0948471436728597
# Eof

==> anc/rawNpart/5023/Xi0_10/rawChib3PNpart5023Xi10.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9936714429824446	0.9925976624267723	0.9927138316059979
1	0.9919988251698955	0.9927930955719826	0.9927071657791529
2	0.9938351323981227	0.9925785365170132	0.9927144839518551
3	0.9991803646671268	0.9919539852618638	0.9927357861241047
4	1.005510272439768	0.991214381883484	0.9927610124901282
5	0.9987144708796034	0.9920084215398628	0.9927339294134487
6	0.9766057030919386	0.9945916691849945	0.9926458200936028
7	0.9391839690767732	0.9989641248188785	0.9924966845305894
8	0.8926406559547209	1.0011122933603658	0.9924234148735118
9	0.8492626186890222	0.9930713632095484	0.992697674636355
10	0.8093848315506188	0.9746241911701539	0.9933268701316226
11	0.7730072945395103	0.9457707772421816	0.9943110013593139
12	0.7400417992955372	0.9073812341162498	0.9955070644725582
13	0.7095273675694133	0.8689349282446397	0.9953571165943068
14	0.6812007566291937	0.8330285618147899	0.993434387254497
15	0.6550619664748787	0.7996621348267006	0.9897388764531286
16	0.6311109971064683	0.7688356472803719	0.9842705841902017
17	0.6093478485239624	0.7405490991758037	0.9770295104657165
18	0.5897428107211861	0.714775896842562	0.9680011923034234
19	0.5713736102121397	0.6906905057118562	0.9567366624616117
20	0.553803387105882	0.6679018889088708	0.943023255409691
21	0.5370321414024128	0.6464100464336059	0.9268609711476612
22	0.5210598731017324	0.6262149782860613	0.9082498096755226
23	0.5058865822038404	0.6073166844662371	0.8871897709932746
24	0.4915122687087372	0.5897151649741335	0.8636808551009179
25	0.47793693261642245	0.57341041980975	0.8377230619984517
26	0.4651558709236838	0.5583892377983852	0.8093952409071558
27	0.45300489895760326	0.5441904088792985	0.7814500656017602
28	0.4414027395692968	0.5305856179600552	0.755250205765384
29	0.43034939275876444	0.5175748650406553	0.7307956613980269
30	0.4198448585260061	0.5051581501210991	0.7080864324996893
31	0.40988913687102174	0.49333547320138615	0.6871225190703709
32	0.40048222779381143	0.4821068342815167	0.6679039211100721
33	0.39162413129437523	0.4714722333614908	0.6504306386187925
34	0.38331484737271304	0.4614316704413083	0.6347026715965323
35	0.37555437602882485	0.45198514552096924	0.6207200200432912
36	0.3683238718688033	0.44311344006891706	0.608406423756013
37	0.3613613053625244	0.43454933638632515	0.5967015480305116
38	0.35458265815178835	0.4262071525566295	0.5852654022521947
39	0.34798793023659497	0.41808688857983	0.5740979864210626
40	0.34157712161694437	0.41018854445592673	0.5631993005371152
41	0.33535023229283656	0.4025121201849197	0.5525693446003525
42	0.3293072622642714	0.39505761576680887	0.5422081186107743
43	0.3234482115312491	0.3878250312015943	0.532115622568381
44	0.31777308009376953	0.3808143664892758	0.5222918564731722
45	0.31228186795183266	0.37402562162985364	0.5127368203251482
46	0.30697457510543863	0.3674587966233277	0.503450514124309
47	0.3018512015545873	0.36111389146969797	0.49443293787065434
48	0.2968978706002768	0.35497916099195803	0.485682106568039
49	0.29206295614881483	0.3490109090914552	0.4771906353479885
50	0.287341588956981	0.3432050144621424	0.4689578276882953
51	0.2827337690247751	0.3375614771040194	0.4609836835889593
52	0.2782394963521973	0.33208029701708625	0.45326820304998067
53	0.2738587709392476	0.32676147420134316	0.44581138607135923
54	0.2695915927859259	0.3216050086567899	0.4386132326530951
55	0.26543796189223223	0.3166109003834266	0.4316737427951882
56	0.2613978782581666	0.3117791493812532	0.4249929164976386
57	0.25747134188372905	0.3071097556502696	0.41857075376044617
58	0.25365835276891957	0.302602719190476	0.4124072545836111
59	0.24995891091373804	0.2982580400018722	0.4065024189671332
60	0.24637301631818462	0.2940757180844584	0.4008562469110126
61	0.2428997891902019	0.29005369921123675	0.39546381306801076
62	0.2395187269923305	0.28614411199530454	0.3902103379110629
63	0.236221217497213	0.2823268477418844	0.38504760753566875
64	0.23300726070484942	0.2786019064509763	0.3799756219418282
65	0.2298768566152396	0.27496928812258037	0.37499438112954125
66	0.22683000522838362	0.27142899275669646	0.3701038850988081
67	0.22386670654428145	0.26798102035332466	0.3653041338496284
68	0.22098696056293315	0.26462537091246496	0.36059512738200244
69	0.2181907672843387	0.26136204443411737	0.3559768656959301
70	0.21547812670849809	0.2581910409182819	0.35144934879141143
71	0.2128490388354113	0.25511236036495843	0.3470125766684464
72	0.21030350366507833	0.2521260027741471	0.342666549327035
73	0.2078415211974992	0.24923196814584783	0.3384112667671772
74	0.20546309143267397	0.2464302564800607	0.3342467289888731
75	0.20316821437060253	0.24372086777678564	0.3301729359921226
76	0.2009548001284429	0.2411015530250222	0.32618935023043427
77	0.19878778739298522	0.23853458126803195	0.32228695345382585
78	0.19665466133365384	0.23600648476921846	0.3184625266764614
79	0.19455542195044878	0.2335172635285818	0.31471606989834083
80	0.1924900692433701	0.23106691754612188	0.3110475831194642
81	0.19045860321241773	0.22865544682183872	0.30745706633983144
82	0.18846102385759164	0.22628285135573234	0.30394451955944257
83	0.1864973311788919	0.2239491311478027	0.3005099427782976
84	0.1845675251763185	0.22165428619804992	0.29715333599639665
85	0.18267160584987138	0.21939831650647376	0.2938746992137394
86	0.1808095731995506	0.2171812220730745	0.2906740324303262
87	0.17898142722535618	0.215003002897852	0.287551335646157
88	0.17718716792728803	0.2128636589808062	0.28450660886123147
89	0.17542679530534627	0.21076319032193722	0.28153985207555
90	0.17370030935953082	0.20870159692124504	0.2786510652891124
91	0.17200771008984167	0.20667887877872956	0.2758402485019187
92	0.17034899749627888	0.20469503589439095	0.27310740171396897
93	0.1687241715788424	0.202750068268229	0.270452524925263
94	0.16713323233753224	0.2008439759002439	0.26787561813580113
95	0.1655761797723484	0.19897675879043553	0.26537668134558307
96	0.16405301388329085	0.19714841693880392	0.26295571455460887
97	0.16256373467035967	0.19535895034534917	0.26061271776287864
98	0.16110834213355485	0.19360835901007112	0.2583476909703923
99	0.15968683627287628	0.1918966429329698	0.2561606341771498
100	0.1582992170883241	0.1902238021140453	0.2540515473831513
101	0.1569454845798982	0.18858983655329759	0.2520204305883967
102	0.1556196586806151	0.18698811738869375	0.2500478417179097
103	0.15431020061361034	0.18540585396754156	0.24809626651548702
104	0.1530168202678578	0.1838427247038167	0.2461647617876265
105	0.15173951764335747	0.18229872959751922	0.24425332753432827
106	0.15047829274010943	0.18077386864864917	0.24236196375559227
107	0.14923314555811357	0.17926814185720644	0.24049067045141856
108	0.14800407609736999	0.17778154922319106	0.23863944762180714
109	0.14679108435787863	0.17631409074660312	0.236808295266758
110	0.1455941703396395	0.1748657664274425	0.23499721338627105
111	0.14441333404265264	0.17343657626570927	0.23320620198034642
112	0.143248575466918	0.17202652026140344	0.23143526104898407
113	0.14209989461243555	0.17063559841452494	0.22968439059218396
114	0.14096729147920542	0.16926381072507385	0.2279535906099461
115	0.1398507660672275	0.16791115719305014	0.22624286110227057
116	0.1387503183765018	0.16657763781845375	0.22455220206915721
117	0.1376659484070284	0.16526325260128477	0.22288161351060617
118	0.13659765615880715	0.16396800154154315	0.22123109542661737
119	0.13554544163183818	0.1626918846392289	0.21960064781719088
120	0.13450930482612147	0.1614349018943421	0.21799027068232665
121	0.133489245741657	0.16019705330688258	0.21639996402202466
122	0.13248526437844474	0.15897833887685048	0.214829727836285
123	0.13149736073648471	0.15777875860424573	0.2132795621251075
124	0.13052553481577694	0.15659831248906836	0.2117494668884923
125	0.1295697866163214	0.15543700053131834	0.21023944212643939
126	0.12863011613811812	0.15429482273099573	0.20874948783894876
127	0.12770652338116706	0.1531717790881005	0.2072796040260204
128	0.12679900834546826	0.15206786960263263	0.20582979068765425
129	0.12590757103102168	0.1509830942745921	0.2044000478238504
130	0.12503221143782733	0.14991745310397897	0.20299037543460885
131	0.12417292956588523	0.14887094609079324	0.2016007735199295
132	0.12332972541519538	0.1478435732350349	0.20023124207981247
133	0.12250259898575774	0.14683533453670386	0.1988817811142577
134	0.12169155027757239	0.14584622999580024	0.19755239062326516
135	0.12089657929063924	0.14487625961232398	0.19624307060683488
136	0.12011768602495831	0.14392542338627506	0.1949538210649669
137	0.11935487048052967	0.1429937213176536	0.19368464199766117
138	0.11860813265735323	0.14208115340645944	0.1924355334049177
139	0.11787601279348603	0.14118615104428606	0.19120524722280582
140	0.11715120083166633	0.14030085910288564	0.1899875335152704
141	0.11643269165343481	0.13942419751761315	0.18878153292842778
142	0.11572048525879147	0.13855616628846854	0.18758724546227776
143	0.11501458164773633	0.13769676541545178	0.1864046711168205
144	0.11431498082026939	0.13684599489856292	0.1852338098920559
145	0.1136216827763906	0.13600385473780197	0.184074661787984
146	0.11293468751610006	0.13517034493316893	0.18292722680460485
147	0.11225399503939766	0.1343454654846637	0.18179150494191837
148	0.1115796053462835	0.13352921639228643	0.18066749619992462
149	0.11091151843675752	0.13272159765603703	0.17955520057862354
150	0.11024973431081969	0.1319226092759155	0.1784546180780152
151	0.1095942529684701	0.13113225125192188	0.17736574869809954
152	0.10894507440970867	0.13035052358405616	0.1762885924388766
153	0.10830219863453544	0.1295774262723183	0.17522314930034633
154	0.10766562564295042	0.12881295931670833	0.1741694192825088
155	0.10703535543495359	0.12805712271722627	0.17312740238536398
156	0.10641138801054495	0.1273099164738721	0.17209709860891184
157	0.1057937233697245	0.1265713405866458	0.17107850795315238
158	0.10518236151249222	0.1258413950555474	0.17007163041808568
159	0.10457730243884814	0.12512007988057688	0.16907646600371165
160	0.10397854614879226	0.12440739506173426	0.1680930147100303
161	0.10338609264232457	0.12370334059901954	0.16712127653704173
162	0.10279994191944507	0.12300791649243269	0.16616125148474578
163	0.10222009398015378	0.12232112274197374	0.16521293955314262
164	0.10164654882445065	0.12164295934764267	0.16427634074223213
165	0.10107930645233575	0.1209734263094395	0.16335145505201434
166	0.10051836686380904	0.12031252362736422	0.16243828248248926
167	0.09996373005887046	0.1196602513014168	0.16153682303365682
168	0.09941539603752016	0.11901660933159731	0.16064707670551717
169	0.09887336479975799	0.1183815977179057	0.1597690434980702
170	0.09833763634558404	0.11775521646034195	0.15890272341131595
171	0.09780821067499824	0.11713746555890611	0.15804811644525435
172	0.09728508778800068	0.11652834501359818	0.1572052225998855
173	0.09676826768459129	0.11592785482441809	0.15637404187520934
174	0.0962577503647701	0.11533599499136596	0.1555545742712259
175	0.0957535358285371	0.11475276551444165	0.15474681978793514
176	0.0952556240758923	0.11417816639364527	0.1539507784253371
177	0.09476401510683569	0.11361219762897677	0.15316645018343178
178	0.09427870892136725	0.11305485922043615	0.15239383506221912
179	0.09379970551948702	0.11250615116802343	0.1516329330616992
180	0.09332584474348808	0.11196391644446863	0.15088121679969463
181	0.09285557057328582	0.111425262013993	0.15013529651513582
182	0.09238887490871359	0.11089017281633337	0.14939515456195904
183	0.09192575774977141	0.11035864885148976	0.14866079094016435
184	0.09146621909645922	0.10983069011946214	0.14793220564975168
185	0.0910102589487771	0.10930629662025054	0.14720939869072103
186	0.09055787730672499	0.10878546835385494	0.14649237006307245
187	0.09010907417030288	0.10826820532027531	0.14578111976680586
188	0.08966384953951086	0.10775450751951174	0.1450756478019214
189	0.08922220341434883	0.10724437495156415	0.14437595416841892
190	0.08878413579481687	0.10673780761643259	0.1436820388662985
191	0.08834964668091491	0.10623480551411703	0.14299390189556013
192	0.08791873607264299	0.10573536864461748	0.14231154325620385
193	0.08749140397000109	0.1052394970079339	0.14163496294822953
194	0.08706765037298922	0.10474719060406637	0.1409641609716373
195	0.0866474752816074	0.10425844943301485	0.14029913732642713
196	0.0862308786958556	0.1037732734947793	0.13963989201259897
197	0.08581786061573382	0.10329166278935978	0.13898642503015285
198	0.08540842104124209	0.10281361731675628	0.1383387363790888
199	0.0850025599723804	0.10233913707696878	0.1376968260594068
200	0.08460027740914872	0.10186822206999728	0.13706069407110683
201	0.08420157335154707	0.10140087229584177	0.1364303404141889
202	0.08380644779957547	0.10093708775450229	0.13580576508865302
203	0.08341490075323388	0.1004768684459788	0.13518696809449918
204	0.08302693221252233	0.10002021437027134	0.13457394943172737
205	0.08264254217744081	0.09956712552737987	0.13396670910033762
206	0.08226173064798933	0.09911760191730443	0.13336524710032993
207	0.08188449762416786	0.09867164354004496	0.13276956343170426
208	0.08151084310597644	0.09822925039560153	0.13217965809446064
209	0.08114076709341506	0.0977904224839741	0.13159553108859906
210	0.08077426958648368	0.09735515980516268	0.13101718241411955
211	0.08041135058518234	0.09692346235916725	0.13044461207102204
212	0.08005201008951104	0.09649533014598782	0.1298778200593066
213	0.07969624809946976	0.09607076316562443	0.12931680637897322
214	0.07934406461505852	0.09564976141807702	0.12876157103002184
215	0.07899545963627731	0.09523232490334563	0.12821211401245255
216	0.07865043316312613	0.09481845362143024	0.12766843532626526
217	0.07830898519560497	0.09440814757233086	0.12713053497146004
218	0.07797111573371387	0.09400140675604751	0.1265984129480369
219	0.07763682477745279	0.09359823117258015	0.12607206925599576
220	0.07730611232682172	0.09319862082192878	0.12555150389533665
221	0.07697897838182069	0.09280257570409343	0.1250367168660596
222	0.07665528023847801	0.09241001592295178	0.1245274056028687
223	0.07633381985755949	0.09202027072850248	0.124021029986585
224	0.07601432716892338	0.09163318891572424	0.12351701740628968
225	0.07569680217256974	0.09124877048461709	0.12301536786198278
226	0.07538124486849851	0.09086701543518098	0.12251608135366422
227	0.07506765525670968	0.09048792376741595	0.12201915788133405
228	0.07475603333720332	0.090111495481322	0.1215245974449923
229	0.07444637910997938	0.0897377305768991	0.12103240004463893
230	0.07413869257503784	0.08936662905414723	0.12054256568027388
231	0.07383297373237875	0.08899819091306646	0.12005509435189728
232	0.07352922258200209	0.08863241615365675	0.11956998605950905
233	0.07322743912390786	0.08826930477591811	0.1190872408031092
234	0.07292762335809602	0.08790885677985051	0.11860685858269769
235	0.07262977528456666	0.087551072165454	0.11812883939827462
236	0.07233389490331969	0.08719595093272856	0.11765318324983991
237	0.07203998221435517	0.08684349308167416	0.11717989013739358
238	0.07174803721767306	0.08649369861229085	0.11670896006093565
239	0.0714580599132734	0.08614656752457858	0.1162403930204661
240	0.07117005030115615	0.0858020998185374	0.11577418901598492
241	0.07088400838132135	0.08546029549416727	0.11531034804749213
242	0.07059993415376896	0.0851211545514682	0.11484887011498773
243	0.070317827618499	0.08478467699044018	0.1143897552184717
244	0.07003768877551146	0.08445086281108326	0.11393300335794404
245	0.06975951762480637	0.0841197120133974	0.11347861453340481
246	0.06948331416638369	0.08379122459738259	0.11302658874485394
247	0.06920907840024344	0.08346540056303886	0.11257692599229145
248	0.06893681032638563	0.08314223991036616	0.11212962627571733
249	0.06866650994481023	0.08282174263936457	0.11168468959513161
250	0.06839817725551728	0.08250390875003401	0.11124211595053429
251	0.06813181225850673	0.08218873824237452	0.11080190534192533
252	0.06786741495377861	0.0818762311163861	0.11036405776930475
253	0.06760498534133295	0.08156638737206875	0.10992857323267255
254	0.0673445234211697	0.08125920700942246	0.10949545173202876
255	0.06708602919328888	0.08095469002844725	0.10906469326737334
256	0.06682950265769047	0.08065283642914309	0.10863629783870628
257	0.06657494381437451	0.08035364621150999	0.10821026544602763
258	0.06632235266334098	0.08005711937554796	0.10778659608933738
259	0.06607172920458987	0.07976325592125699	0.10736528976863549
260	0.06582307343812116	0.07947205584863709	0.10694634648392196
261	0.06557638536393492	0.07918351915768826	0.10652976623519686
262	0.0653316649820311	0.0788976458484105	0.10611554902246012
263	0.06508891229240969	0.07861443592080378	0.10570369484571175
264	0.06484812729507072	0.07833388937486815	0.10529420370495177
265	0.06460898379563551	0.078055408305913	0.10488705081516633
266	0.06437052062879423	0.07777723092622908	0.10448216314476115
267	0.06413267505434672	0.07749924223487709	0.10407953592658867
268	0.06389544707229304	0.07722144223185701	0.10367916916064888
269	0.06365883668263314	0.07694383091716887	0.10328106284694183
270	0.06342284388536705	0.07666640829081268	0.1028852169854675
271	0.06318746868049474	0.0763891743527884	0.10249163157622586
272	0.06295271106801625	0.07611212910309603	0.10210030661921694
273	0.06271857104793155	0.07583527254173562	0.10171124211444073
274	0.06248504862024065	0.07555860466870712	0.10132443806189725
275	0.06225214378494355	0.07528212548401057	0.10093989446158648
276	0.06201985654204024	0.0750058349876459	0.10055761131350838
277	0.061788186891530726	0.07472973317961319	0.10017758861766302
278	0.06155713483341501	0.0744538200599124	0.09979982637405038
279	0.061326700367693096	0.07417809562854354	0.09942432458267042
280	0.061096883494364984	0.0739025598855066	0.0990510832435232
281	0.060867684213430674	0.0736272128308016	0.09868010235660869
282	0.06063910252489015	0.07335205446442852	0.0983113819219269
283	0.06041113842874343	0.07307708478638737	0.0979449219394778
284	0.0601837919249905	0.07280230379667815	0.09758072240926141
285	0.059957063013631386	0.07252771149530088	0.09721878333127777
286	0.05973095169466605	0.07225330788225548	0.09685910470552679
287	0.05950545796809453	0.07197909295754205	0.09650168653200858
288	0.0592805818339168	0.07170506672116055	0.09614652881072304
289	0.05905632329213286	0.07143122917311094	0.09579363154167021
290	0.05883268234274272	0.07115758031339328	0.0954429947248501
291	0.05860965898574639	0.07088412014200755	0.09509461836026271
292	0.05838725322114386	0.07061084865895376	0.09474850244790803
293	0.05816546504893511	0.07033776586423188	0.09440464698778606
294	0.057944294469120174	0.07006487175784194	0.09406305197989681
295	0.05772374148169902	0.06979216633978391	0.09372371742424027
296	0.057503806086671674	0.06951964961005781	0.09338664332081643
297	0.057284488284038135	0.06924732156866364	0.0930518296696253
298	0.05706578807379838	0.06897518221560142	0.0927192764706669
299	0.05684770545595243	0.0687032315508711	0.09238898372394119
300	0.05663024043050029	0.06843146957447274	0.09206095142944822
301	0.05641339299744193	0.06815989628640627	0.09173517958718794
302	0.05619716315677736	0.06788851168667173	0.09141166819716037
303	0.0559815509085066	0.06761731577526914	0.09109041725936552
304	0.055766556252629634	0.06734630855219848	0.09077142677380337
305	0.05555217918914648	0.06707549001745973	0.09045469674047396
306	0.05533849458982196	0.06680507083715989	0.09014022573548373
307	0.055125737687811954	0.06653571288501434	0.08982800928522426
308	0.05491392560932915	0.06626746434891556	0.08951804706399326
309	0.05470305835437353	0.06600032522886358	0.08921033907179073
310	0.05449313592294512	0.06573429552485835	0.08890488530861666
311	0.05428415831504392	0.06546937523689991	0.08860168577447107
312	0.0540761255306699	0.06520556436498826	0.08830074046935397
313	0.05386903756982309	0.06494286290912338	0.08800204939326535
314	0.05366289443250348	0.06468127086930528	0.08770561254620518
315	0.053457696118711075	0.06442078824553395	0.08741142992817352
316	0.05325344262844586	0.06416141503780941	0.08711950153917031
317	0.05305013396170785	0.06390315124613163	0.08682982737919558
318	0.052847770118497034	0.06364599687050063	0.08654240744824931
319	0.052646351098813424	0.06338995191091643	0.08625724174633154
320	0.052445876902657014	0.063135016367379	0.08597433027344226
321	0.052246347530027805	0.06288119023988833	0.08569367302958142
322	0.05204776298092579	0.06262847352844446	0.08541527001474905
323	0.05185012325535097	0.06237686623304735	0.08513912122894517
324	0.05165342835330335	0.06212636835369703	0.08486522667216977
325	0.05145767827478294	0.06187697989039348	0.08459358634442284
326	0.051262873019789726	0.06162870084313671	0.08432420024570439
327	0.051069012588323706	0.06138153121192672	0.0840570683760144
328	0.050876096980384894	0.06113547099676351	0.0837921907353529
329	0.050684126195973275	0.06089052019764708	0.08352956732371988
330	0.05049310023508885	0.060646678814577415	0.08326919814111532
331	0.05030301909773165	0.06040394684755454	0.08301108318753925
332	0.050113882783901616	0.06016232429657843	0.08275522246299163
333	0.049925691293598806	0.059921811161649116	0.08250161596747252
334	0.04973844462682319	0.05968240744276657	0.08225026370098186
335	0.04955214278357477	0.05944411313993081	0.08200116566351968
336	0.049366785763853546	0.05920692825314182	0.08175432185508599
337	0.049182373567659525	0.0589708527823996	0.08150973227568076
338	0.04899890619499271	0.05873588672770416	0.08126739692530402
339	0.048816383645853084	0.05850203008905551	0.08102731580395572
340	0.048634805920240665	0.05826928286645364	0.08078948891163593
341	0.04845417301815544	0.05803764505989853	0.0805539162483446
342	0.04827448493959743	0.057807116669390216	0.08032059781408177
343	0.04809547275059496	0.057577705447002074	0.08008814865246115
344	0.04791634090871116	0.057349434324397694	0.07985247187839348
345	0.04773703712830884	0.057122304808720645	0.07961329823126168
346	0.04755756140938799	0.0568963168999709	0.07937062771106573
347	0.04737791375194861	0.056671470598148456	0.07912446031780565
348	0.0471980941559907	0.05644776590325332	0.07887479605148143
349	0.04701810262151427	0.05622520281528551	0.07862163491209308
350	0.04683793914851931	0.056003781334245	0.0783649768996406
351	0.046657603737005816	0.05578350146013181	0.078104822014124
352	0.046477096386973796	0.05556436319294592	0.07784117025554325
353	0.046296417098423255	0.05534636653268735	0.07757402162389837
354	0.04611556587135417	0.05512951147935607	0.07730337611918933
355	0.045934542705766565	0.05491379803295211	0.07702923374141618
356	0.045753347601660437	0.054699226193475475	0.07675159449057889
357	0.045571980559035774	0.05448579596092612	0.07647045836667746
358	0.045390441577892585	0.054273507335304096	0.0761858253697119
359	0.04520873065823086	0.05406236031660938	0.07589769549968221
360	0.045026847800050625	0.05385235490484198	0.07560606875658839
361	0.044844793003351854	0.053643491100001876	0.07531094514043042
362	0.04466256626813455	0.05343576890208909	0.07501232465120833
363	0.044480167594398726	0.05322918831110362	0.07471020728892211
364	0.04429759698214436	0.053023749327045455	0.07440459305357174
365	0.044114854431371475	0.052819451949914595	0.07409548194515722
366	0.04393193994208006	0.052616296179711045	0.07378287396367858
367	0.04374885351427012	0.0524142820164348	0.0734667691091358
368	0.043565595147941644	0.052213409460085874	0.0731471673815289
369	0.043382164843094644	0.052013678510664255	0.07282406878085787
370	0.043198562599729116	0.05181508916816995	0.07249747330712267
371	0.04301478841784506	0.05161764143260296	0.07216738096032338
372	0.04283084229744248	0.05142133530396328	0.07183379174045994
373	0.04264676312589346	0.051225831067362095	0.0714965286717393
374	0.04246279985346142	0.05102895392654711	0.07115445878559237
375	0.04227899668994726	0.050830317670602414	0.07080738088393987
376	0.04209535363535097	0.050629922299528	0.0704552949667818
377	0.04191187068967256	0.05042776781332386	0.07009820103411814
378	0.04172854785291202	0.05022385421199	0.06973609908594888
379	0.04154538512506935	0.050018181495526434	0.06936898912227407
380	0.04136238250614456	0.04981074966393313	0.06899687114309368
381	0.04117953999613764	0.049601558717210115	0.06861974514840771
382	0.040996857595048605	0.04939060865535738	0.06823761113821616
383	0.04081433530287743	0.049177899478374934	0.06785046911251905
384	0.04063197311962413	0.04896343118626275	0.06745831907131633
385	0.04044977104528871	0.04874720377902086	0.06706116101460806
386	0.04026772907987117	0.04852921725664924	0.0666589949423942
387	0.040085847223371496	0.04830947161914792	0.06625182085467478
388	0.03990412547578969	0.048087966866516854	0.06583963875144976
389	0.03972256383712577	0.04786470299875609	0.06542244863271918
390	0.03954116230737972	0.047639680015865604	0.06500025049848301
391	0.03935992088655153	0.04741289791784539	0.06457304434874128
392	0.03917883957464124	0.04718435670469546	0.06414083018349395
393	0.0389979183716488	0.0469540563764158	0.06370360800274104
394	0.03881686589559122	0.0467225564988054	0.06326958614984249
395	0.038634636842955795	0.046491864457801964	0.0628682112297608
396	0.03845113767209892	0.04626215988944206	0.06250211834684043
397	0.03826636838302057	0.04603344279372568	0.062171307501081366
398	0.038080328975720765	0.04580571317065284	0.06187577869248363
399	0.03789301945019949	0.04557897102022351	0.06161553192104721
400	0.03770443980645675	0.04535321634243772	0.061390567186772105
401	0.03751459004449255	0.04512844913729547	0.061200884489658325
402	0.037323470164306885	0.04490466940479672	0.061046483829705844
403	0.03713108016589975	0.04468187714494151	0.06092736520691469
404	0.03693742004927117	0.044460072357729835	0.06084352862128485
405	0.0367424898144211	0.044239255043161674	0.06079497407281632
406	0.036546289461349586	0.044019425201237056	0.060781701561509124
# Eof
# Eof

==> anc/rawNpart/5023/Xi0_10/rawY1SNpart5023Xi10.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9911440752762976	0.9911251267094375	0.9911259789246724
1	0.9911126298035511	0.9911266459689021	0.9911260155893206
2	0.9911471526625483	0.9911249780283145	0.9911259753365154
3	0.9912476438532889	0.9911201228876747	0.9911258581662561
4	0.9912482342583152	0.9911143733540854	0.9911257194114004
5	0.9902217266867882	0.9911205460647692	0.991125868378889
6	0.9880243958986159	0.9911406277322401	0.9911263530145262
7	0.9846562418937981	0.9911746183564976	0.9911271733183113
8	0.9803494180524539	0.9911913178031818	0.9911275763300135
9	0.9755646345280864	0.9911288091676862	0.991126067794309
10	0.9703144515770231	0.9909854044208094	0.99112260697359
11	0.9645988691992633	0.990761103562551	0.9911171938678559
12	0.9584515930562844	0.9904436017114159	0.9911106150540613
13	0.9522398265231234	0.9898988444143413	0.9911114398258973
14	0.9460641583692928	0.9890901098615665	0.9911220155874638
15	0.9399245885947924	0.9880173980530923	0.9911423423387609
16	0.9338211171996228	0.9866807089889182	0.9911724200797885
17	0.9277537441837833	0.9850800426690444	0.9912122488105463
18	0.9217229816191562	0.98321833918301	0.9912600643262444
19	0.915744725507807	0.9811868663216187	0.9912611012628966
20	0.9098265054229421	0.9790288555533482	0.9911894185181072
21	0.9039683213645614	0.9767443068781979	0.9910450160918755
22	0.8981701733326649	0.9743332202961684	0.9908278939842021
23	0.8924320613272524	0.971795595807259	0.9905380521950863
24	0.8867539853483243	0.9691314334114702	0.9901754907245288
25	0.8811359453958801	0.9663407331088018	0.989740209572529
26	0.8755784823689452	0.963425287942035	0.9892320941750149
27	0.870100479378052	0.960447694113907	0.9886471450312632
28	0.8647112842225956	0.9574389389315697	0.9879833822486932
29	0.8594108969025755	0.9543990223950236	0.9872408058273048
30	0.8541993174179923	0.9513279445042688	0.9864194157670982
31	0.8490765457688456	0.9482257052593046	0.9855192120680732
32	0.8440425819551355	0.9450923046601317	0.98454019473023
33	0.8390974259768622	0.9419277427067498	0.9834823637535687
34	0.8342410778340255	0.9387320193991591	0.9823457191380891
35	0.8294735375266253	0.9355051347373593	0.9811302608837911
36	0.8247935015053239	0.9322489425010695	0.979837840396167
37	0.8201828450006333	0.9289892179556478	0.9784941999289255
38	0.8156357564027917	0.9257342258011703	0.9771075935971348
39	0.8111522357117991	0.9224839660376366	0.9756780214007948
40	0.8067322829276555	0.9192384386650472	0.9742054833399059
41	0.8023758980503609	0.9159976436834018	0.9726899794144677
42	0.7980830810799154	0.9127615810927003	0.9711315096244805
43	0.7938538320163189	0.909530250892943	0.969530073969944
44	0.789688150859571	0.9063036530841297	0.9678856724508582
45	0.7855860376096724	0.9030817876662605	0.9661983050672234
46	0.781547492266623	0.8998646546393354	0.9644679718190395
47	0.7775725148304222	0.8966522540033544	0.9626946727063064
48	0.7736579616787965	0.893447849886699	0.9608838334545506
49	0.7697921374555209	0.8902635859697665	0.959055639629109
50	0.7659739390840318	0.8871006076139277	0.9572119950817
51	0.762203366564329	0.883958914819183	0.9553528998123231
52	0.7584804198964128	0.8808385075855318	0.9534783538209789
53	0.7548050990802835	0.8777393859129748	0.9515883571076673
54	0.7511774041159406	0.8746615498015115	0.949682909672388
55	0.7475973350033842	0.871604999251142	0.9477620115151412
56	0.7440648917426145	0.8685697342618663	0.9458256626359267
57	0.7405800743336313	0.8655557548336845	0.9438738630347447
58	0.7371428827764347	0.8625630609665966	0.9419066127115954
59	0.7337533170710245	0.8595916526606023	0.9399239116664782
60	0.7304113772174012	0.8566415299157022	0.9379257598993935
61	0.7271166975971234	0.8537124035481324	0.9359124798471369
62	0.7238607578948327	0.8507975344643851	0.9338915855267095
63	0.7206399790953376	0.8478940918633661	0.9318662332509783
64	0.7174543611986383	0.8450020757450756	0.9298364230199432
65	0.7143039042047347	0.8421214861095134	0.9278021548336043
66	0.7111886081136267	0.8392523229566796	0.9257634286919615
67	0.7081084729253143	0.836394586286574	0.9237202445950149
68	0.7050634986397977	0.8335482760991968	0.9216726025427643
69	0.7020536852570769	0.830713392394548	0.91962050253521
70	0.6990790327771516	0.8278899351726275	0.9175639445723518
71	0.6961395412000222	0.8250779044334355	0.9155029286541899
72	0.6932352105256883	0.8222773001769716	0.913437454780724
73	0.6903660407541501	0.8194881224032362	0.9113675229519542
74	0.6875320318854076	0.8167103711122292	0.9092931331678806
75	0.6847331839194608	0.8139440463039505	0.9072142854285032
76	0.681969078432778	0.811189541809085	0.9051313445058103
77	0.6792326956641527	0.8084534648023087	0.9030504300657793
78	0.6765215299709224	0.8057381736571132	0.9009737264699157
79	0.6738355813530873	0.8030436683734986	0.8989012337182196
80	0.6711748498106475	0.8003699489514652	0.8968329518106908
81	0.6685393353436027	0.7977170153910124	0.8947688807473293
82	0.6659290379519528	0.7950848676921405	0.892709020528135
83	0.6633439576356981	0.7924735058548495	0.8906533711531082
84	0.6607840943948387	0.7898829298791397	0.8886019326222488
85	0.658249448229374	0.7873131397650102	0.8865547049355563
86	0.6557400191393047	0.7847641355124619	0.8845116880930316
87	0.6532558071246306	0.7822359171214948	0.8824728820946742
88	0.6507968121853513	0.7797284845921082	0.880438286940484
89	0.6483630343214674	0.7772418379243026	0.8784079026304611
90	0.6459544735329785	0.774775977118078	0.8763817291646057
91	0.6435711298198847	0.7723309021734341	0.8743597665429175
92	0.6412130031821861	0.7699066130903713	0.8723420147653967
93	0.6388800936198824	0.7675031098688891	0.8703284738320431
94	0.636572401132974	0.7651203925089881	0.8683191437428571
95	0.6342899257214607	0.7627584610106679	0.8663140244978383
96	0.6320326673853424	0.7604173153739285	0.8643131160969868
97	0.6298006261246193	0.7580969555987702	0.8623164185403028
98	0.6275938019392913	0.7557973816851926	0.860323931827786
99	0.6254121948293583	0.753518593633196	0.8583356559594364
100	0.6232558047948205	0.7512605914427802	0.8563515909352544
101	0.6211246318356777	0.7490233751139453	0.8543717367552396
102	0.6190149769970705	0.7468041777713769	0.8523973268698213
103	0.6169197029986182	0.7445976606192131	0.8504307412706141
104	0.614838630392901	0.7424036894280147	0.8484720397960063
105	0.612771759179919	0.7402222641977821	0.8465212224459977
106	0.610719089359672	0.738053384928515	0.8445782892205885
107	0.6086806209321601	0.7358970516202133	0.8426432401197786
108	0.6066563538973836	0.7337532642728771	0.840716075143568
109	0.6046462882553422	0.7316220228865067	0.8387967942919569
110	0.6026504240060359	0.7295033274611015	0.8368853975649448
111	0.6006687611494647	0.7273971779966621	0.8349818849625323
112	0.5987012996856287	0.7253035744931884	0.833086256484719
113	0.5967480396145277	0.72322251695068	0.8311985121315049
114	0.5948089809361621	0.7211540053691372	0.8293186519028902
115	0.5928841236505316	0.71909803974856	0.8274466757988749
116	0.5909734677576359	0.7170546200889483	0.8255825838194586
117	0.5890770132574757	0.7150237463903021	0.8237263759646418
118	0.5871947601500507	0.7130054186526215	0.8218780522344246
119	0.5853267084353607	0.7109996368759066	0.8200376126288064
120	0.5834728581134059	0.7090064010601571	0.8182050571477875
121	0.5816332091841863	0.707025711205373	0.8163803857913681
122	0.5798077616477018	0.7050575673115549	0.8145635985595481
123	0.5779965155039523	0.703101969378702	0.812754695452327
124	0.5761994707529381	0.7011589174068148	0.8109536764697054
125	0.574416627394659	0.699228411395893	0.8091605416116833
126	0.5726479854291151	0.6973104513459369	0.8073752908782602
127	0.5708935448563064	0.6954050372569462	0.8055979242694367
128	0.5691533056762328	0.6935121691289212	0.8038284417852124
129	0.5674272678888943	0.6916318469618616	0.8020668434255873
130	0.5657154314942909	0.6897640707557676	0.8003131291905616
131	0.5640177964924228	0.6879088405106393	0.7985672990801352
132	0.5623343628832899	0.6860661562264765	0.7968293530943082
133	0.5606651306668919	0.6842360179032791	0.7950992912330805
134	0.5590100998432292	0.6824184255410475	0.7933771134964521
135	0.5573692704123017	0.6806133791397811	0.7916628198844229
136	0.5557426423741093	0.6788208786994805	0.7899564103969932
137	0.5541302157286521	0.6770409242201455	0.7882578850341627
138	0.5525319904759299	0.675273515701776	0.7865672437959315
139	0.5509471785090502	0.6735181649031573	0.7848842644529095
140	0.5493718332211418	0.6717724268562915	0.783207834145857
141	0.5478054119615423	0.6700359653828997	0.7815377998588232
142	0.5462479147302515	0.6683087804829816	0.7798741615918074
143	0.5446993415272693	0.6665908721565375	0.7782169193448101
144	0.5431596923525958	0.6648822404035676	0.7765660731178311
145	0.541628967206231	0.6631828852240714	0.7749216229108703
146	0.5401071660881749	0.6614928066180493	0.773283568723928
147	0.5385942889984275	0.659812004585501	0.771651910557004
148	0.5370903359369888	0.6581404791264269	0.7700266484100985
149	0.5355953069038589	0.6564782302408266	0.7684077822832112
150	0.5341092018990375	0.6548252579287	0.7667953121763422
151	0.532632020922525	0.6531815621900477	0.7651892380894917
152	0.5311637639743212	0.6515471430248695	0.7635895600226594
153	0.5297044310544259	0.649922000433165	0.7619962779758455
154	0.5282540221628395	0.6483061344149343	0.7604093919490501
155	0.5268125372995617	0.6466995449701778	0.7588289019422729
156	0.5253799764645926	0.6451022320988953	0.7572548079555139
157	0.5239563396579323	0.6435141958010866	0.7556871099887735
158	0.5225416268795805	0.6419354360767517	0.7541258080420514
159	0.5211358381295375	0.640365952925891	0.7525709021153476
160	0.5197389734078032	0.6388057463485042	0.7510223922086621
161	0.5183510327143777	0.6372548163445914	0.7494802783219952
162	0.5169720160492607	0.6357131629141525	0.7479445604553463
163	0.5156019234124526	0.6341807860571875	0.746415238608716
164	0.5142407548039531	0.6326576857736965	0.7448923127821039
165	0.5128885102237623	0.6311438620636797	0.7433757829755103
166	0.5115451896718802	0.6296393149271365	0.741865649188935
167	0.5102107931483068	0.6281440443640673	0.7403619114223778
168	0.5088853206530422	0.6266580503744723	0.7388645696758394
169	0.5075687721860862	0.6251813329583511	0.737373623949319
170	0.5062611477474389	0.6237138921157038	0.7358890742428172
171	0.5049624473371004	0.6222557278465305	0.7344109205563335
172	0.5036726709550705	0.6208068401508311	0.7329391628898683
173	0.5023918186013492	0.6193672290286056	0.7314738012434213
174	0.5011198902759367	0.6179368944798543	0.7300148356169929
175	0.49985688597883293	0.6165158365045768	0.7285622660105826
176	0.4986028057100379	0.6151040551027733	0.7271160924241908
177	0.4973576494695515	0.6137015502744437	0.7256763148578174
178	0.4961214172573738	0.6123083220195881	0.7242429333114622
179	0.49489410907350484	0.6109243703382063	0.7228159477851255
180	0.4936746685685304	0.6095484365887824	0.7213950830720453
181	0.4924616789515306	0.6081788326633402	0.7199799700609832
182	0.4912551328471233	0.6068155497741036	0.7185706068304583
183	0.4900550302553087	0.6054585879210728	0.7171669933804705
184	0.4888613711760866	0.6041079471042476	0.7157691297110199
185	0.48767415560945715	0.602763627323628	0.7143770158221064
186	0.48649338355542027	0.6014256285792141	0.7129906517137302
187	0.4853190550139759	0.6000939508710058	0.7116100373858911
188	0.4841511699851243	0.5987685941990034	0.7102351728385894
189	0.4829897284688651	0.5974495585632065	0.7088660580718247
190	0.4818347304651987	0.5961368439636153	0.7075026930855972
191	0.48068617597412466	0.59483045040023	0.706145077879907
192	0.4795440649956435	0.5935303778730501	0.7047932124547541
193	0.47840839752975456	0.592236626382076	0.7034470968101381
194	0.47727917357645844	0.5909491959273075	0.7021067309460594
195	0.476156393135755	0.5896680865087447	0.700772114862518
196	0.47504005620764395	0.5883932981263876	0.6994432485595137
197	0.4739301627921256	0.5871248307802361	0.6981201320370465
198	0.47282671288919975	0.5858626844702904	0.6968027652951165
199	0.4717297064988666	0.5846068591965505	0.6954911483337239
200	0.470639143621126	0.5833573549590162	0.6941852811528684
201	0.469555024255978	0.5821141717576874	0.69288516375255
202	0.4684773484034226	0.5808773095925646	0.6915907961327689
203	0.4674061160634598	0.5796467684636472	0.690302178293525
204	0.46634132723608945	0.5784225483709354	0.6890193102348181
205	0.4652829819213118	0.5772046493144294	0.6877421919566484
206	0.4642310801191268	0.5759930712941291	0.6864708234590162
207	0.4631856218295343	0.5747878143100345	0.6852052047419209
208	0.46214660705253446	0.5735888783621456	0.683945335805363
209	0.46111403578812726	0.5723962634504624	0.6826912166493423
210	0.4600879080363125	0.5712099695749848	0.6814428472738586
211	0.4590682237970904	0.5700299967357129	0.6802002276789121
212	0.4580549830704609	0.5688563449326466	0.6789633578645029
213	0.457048185856424	0.5676890141657861	0.6777322378306309
214	0.4560478321549796	0.5665280044351311	0.676506867577296
215	0.4550539219661279	0.565373315740682	0.6752872471044983
216	0.4540664552898688	0.5642249480824384	0.6740733764122379
217	0.4530854321262022	0.5630829014604006	0.6728652555005146
218	0.4521108524751283	0.5619471758745685	0.6716628843693285
219	0.451142716336647	0.560817771324942	0.6704662630186796
220	0.4501810237107582	0.5596946878115212	0.6692753914485678
221	0.44922577459746194	0.5585779253343062	0.6680902696589933
222	0.44827673759332015	0.5574673299590299	0.6669107527923112
223	0.44733197000259245	0.5563616093650324	0.6657356247286065
224	0.44639103388960955	0.5552604722286117	0.6645646113218672
225	0.4454539292543715	0.5541639185497683	0.6633977125720941
226	0.4445206560968782	0.553071948328502	0.6622349284792867
227	0.4435912144171296	0.5519845615648128	0.6610762590434448
228	0.4426656042151259	0.5509017582587008	0.659921704264569
229	0.441743825490867	0.5498235384101661	0.6587712641426589
230	0.4408258782443528	0.5487499020192081	0.6576249386777143
231	0.43991176247558345	0.5476808490858277	0.6564827278697359
232	0.4390014781845589	0.5466163796100241	0.655344631718723
233	0.43809502537127926	0.5455564935917979	0.6542106502246761
234	0.4371924040357441	0.5445011910311486	0.6530807833875947
235	0.436293614177954	0.5434504719280767	0.6519550312074793
236	0.43539865579790854	0.5424043362825817	0.6508333936843296
237	0.43450752889560795	0.541362784094664	0.6497158708181456
238	0.4336202334710521	0.5403258153643233	0.6486024626089274
239	0.43273676952424106	0.5392934300915597	0.6474931690566751
240	0.4318571370551749	0.5382656282763735	0.6463879901613885
241	0.43098133606385347	0.5372424099187643	0.6452869259230676
242	0.43010936655027676	0.5362237750187322	0.6441899763417125
243	0.4292412285144449	0.5352097235762772	0.6430971414173231
244	0.4283769219563578	0.5342002555913994	0.6420084211498996
245	0.42751644687601553	0.5331953710640986	0.640923815539442
246	0.426659803273418	0.5321950699943752	0.6398433245859501
247	0.42580699114856535	0.5311993523822288	0.6387669482894238
248	0.4249580105014575	0.5302082182276595	0.6376946866498635
249	0.42411286133209436	0.5292216675306674	0.636626539667269
250	0.42327154364047603	0.5282397002912524	0.6355625073416401
251	0.42243405742660245	0.5272623165094146	0.634502589672977
252	0.42160040269047366	0.5262895161851538	0.6334467866612796
253	0.42077057943208973	0.5253212993184704	0.632395098306548
254	0.4199445876514506	0.5243576659093638	0.6313475246087824
255	0.41912242734855626	0.5233986159578347	0.6303040655679826
256	0.41830409852340666	0.5224441494638825	0.6292647211841482
257	0.4174896011760018	0.5214942664275074	0.6282294914572798
258	0.4166789353063418	0.5205489668487097	0.6271983763873773
259	0.41587210091442667	0.5196082507274888	0.6261713759744404
260	0.41506909800025615	0.5186721180638452	0.6251484902184692
261	0.4142699265638306	0.5177405688577787	0.6241297191194639
262	0.4134745866051498	0.5168136031092895	0.6231150626774244
263	0.4126830781242137	0.5158912208183772	0.6221045208923506
264	0.4118954011210224	0.5149734219850421	0.6210980937642426
265	0.41111132567932707	0.5140598595698356	0.6200955326957623
266	0.41033017432723623	0.5131495109853035	0.619096105169266
267	0.4095519028426776	0.5122423094819066	0.6180997633695625
268	0.4087765112256509	0.5113382550596449	0.6171065072966512
269	0.40800399947615634	0.5104373477185186	0.6161163369505326
270	0.40723436759419396	0.5095395874585273	0.6151292523312064
271	0.4064676155797636	0.5086449742796715	0.6141452534386728
272	0.4057037434328653	0.5077535081819509	0.6131643402729317
273	0.4049427511534991	0.5068651891653655	0.6121865128339831
274	0.40418463874166494	0.5059800172299153	0.6112117711218269
275	0.403429406197363	0.5050979923756005	0.6102401151364635
276	0.40267705352059296	0.5042191146024207	0.6092715448778921
277	0.40192758071135504	0.5033433839103764	0.6083060603461136
278	0.4011809877696493	0.5024708002994672	0.6073436615411273
279	0.4004372746954755	0.5016013637696932	0.6063843484629337
280	0.39969644148883393	0.5007350743210547	0.6054281211115327
281	0.39895848814972434	0.4998719319535513	0.604474979486924
282	0.3982234146781469	0.49901193666718324	0.6035249235891079
283	0.39749122107410156	0.4981550884619502	0.6025779534180843
284	0.39676190733758815	0.4973013873378525	0.6016340689738532
285	0.39603547346860707	0.49645083329489026	0.6006932702564146
286	0.3953119194671578	0.49560342633306304	0.5997555572657683
287	0.39459124533324086	0.4947591664523712	0.5988209300019149
288	0.39387345106685584	0.49391805365281455	0.5978893884648537
289	0.393158536668003	0.49308008793439306	0.5969609326545852
290	0.3924465021366821	0.49224526929710694	0.596035562571109
291	0.39173734747289335	0.49141359774095605	0.5951132782144255
292	0.39103107267663684	0.4905850732659405	0.5941940795845344
293	0.39032767774791227	0.48975969587206003	0.5932779666814358
294	0.38962716268671976	0.48893746555931494	0.5923649395051298
295	0.3889295274930593	0.488118382327705	0.5914549980556162
296	0.38823477216693103	0.4873024461772303	0.5905481423328951
297	0.3875428967083348	0.48648965710789094	0.5896443723369665
298	0.3868539011172707	0.48568001511968684	0.5887436880678305
299	0.3861677853937386	0.48487352021261787	0.5878460895254869
300	0.38548454953773864	0.4840701723866843	0.5869515767099359
301	0.38480419354927076	0.4832699716418859	0.5860601496211774
302	0.38412671742833493	0.48247291797822267	0.5851718082592112
303	0.38345212117493116	0.4816790113956948	0.5842865526240377
304	0.3827804047890595	0.4808882518943022	0.5834043827156566
305	0.38211156827071996	0.4801006394740448	0.5825252985340681
306	0.3814453880505231	0.4793159408105506	0.5816491121832986
307	0.3807811617150407	0.47853342284205086	0.5807752333291563
308	0.38011883812487546	0.4777530321977878	0.5799036189922026
309	0.37945841728002766	0.4769747688777615	0.5790342691724373
310	0.3787998991804973	0.47619863288197195	0.5781671838698608
311	0.3781432838262841	0.475424624210419	0.5773023630844729
312	0.3774885712173883	0.4746527428631029	0.5764398068162736
313	0.37683576135381	0.47388298884002344	0.5755795150652632
314	0.37618485423554887	0.4731153621411807	0.5747214878314412
315	0.37553584986260513	0.47234986276657476	0.5738657251148079
316	0.3748887482349787	0.4715864907162054	0.5730122269153631
317	0.3742435493526696	0.47082524599007286	0.5721609932331072
318	0.37360025321567786	0.470066128588177	0.5713120240680398
319	0.37295885982400345	0.4693091385105179	0.5704653194201611
320	0.37231936917764646	0.4685542757570956	0.5696208792894711
321	0.37168178127660667	0.46780154032790977	0.5687787036759697
322	0.37104609612088435	0.4670509322229609	0.567938792579657
323	0.3704123137104793	0.4663024514422485	0.5671011460005326
324	0.3697804340453915	0.465556097985773	0.5662657639385973
325	0.36915045712562117	0.46481187185353423	0.5654326463938504
326	0.3685223829511681	0.46406977304553204	0.5646017933662922
327	0.3678962115220324	0.4633298015617667	0.5637732048559225
328	0.3672719428382141	0.46259195740223796	0.5629468808627417
329	0.36664957689971306	0.4618562405669461	0.5621228213867494
330	0.3660291137065294	0.4611226510558908	0.5613010264279457
331	0.36541055325866306	0.46039118886907227	0.5604814959863308
332	0.364793895556114	0.45966185400649046	0.5596642300619044
333	0.3641791405988824	0.4589346464681454	0.5588492286546667
334	0.36356628838696803	0.458209566254037	0.5580364917646177
335	0.3629553389203711	0.45748661336416535	0.5572260193917573
336	0.3623462921990914	0.4567657877985304	0.5564178115360855
337	0.3617391482231291	0.4560470895571322	0.5556118681976023
338	0.3611339069924841	0.45533051863997076	0.5548081893763078
339	0.3605305685071565	0.45461607504704593	0.554006775072202
340	0.35992913276714616	0.45390375877835787	0.5532076252852849
341	0.35932959977245316	0.45319356983390646	0.5524107400155562
342	0.3587319695230776	0.45248550821369193	0.5516161192630165
343	0.3581359503312245	0.4517792319803851	0.5508234771596938
344	0.3575406793456232	0.45107372963791403	0.5500319680701293
345	0.35694609985688125	0.45036893470746625	0.5492415364164095
346	0.35635221186499855	0.44966484718904165	0.5484521821985344
347	0.35575901536997495	0.4489614670826403	0.5476639054165039
348	0.3551665103718107	0.44825879438826216	0.5468767060703181
349	0.3545746968705056	0.4475568291059071	0.5460905841599769
350	0.3539835748660597	0.44685557123557523	0.5453055396854805
351	0.353393144358473	0.44615502077726665	0.5445215726468285
352	0.35280340534774557	0.4454551777309812	0.5437386830440213
353	0.3522143578338774	0.44475604209671893	0.5429568708770588
354	0.3516260018168683	0.44405761387447973	0.5421761361459406
355	0.3510383372967185	0.4433598930642638	0.5413964788506673
356	0.35045136427342793	0.44266287966607126	0.5406178989912387
357	0.34986508274699657	0.44196657367990166	0.5398403965676547
358	0.3492794927174244	0.4412709751057553	0.5390639715799153
359	0.3486945941847115	0.4405760839436322	0.5382886240280205
360	0.3481103871488578	0.43988190019353235	0.5375143539119704
361	0.3475268716098633	0.43918842385545553	0.536741161231765
362	0.3469440475677281	0.43849565492940196	0.5359690459874041
363	0.34636191502245206	0.4378035934153717	0.5351980081788881
364	0.3457804739740352	0.4371122393133644	0.5344280478062164
365	0.3451997244224776	0.4364215926233804	0.5336591648693896
366	0.34461966636777913	0.4357316533454196	0.5328913593684073
367	0.3440402998099399	0.4350424214794819	0.5321246313032697
368	0.3434616247489599	0.4343538970255675	0.5313589806739767
369	0.34288364118483916	0.43366607998367623	0.5305944074805284
370	0.3423063491175776	0.43297897035380817	0.5298309117229247
371	0.3417297485471753	0.4322925681359633	0.5290684934011656
372	0.34115383947363226	0.4316068733301417	0.5283071525152514
373	0.3405784560105453	0.4309216959946511	0.5275465123263905
374	0.3400025361817114	0.4302358201554669	0.5267841610176802
375	0.3394258913962217	0.4295490298739972	0.5260196702869223
376	0.3388485216540761	0.42886132515024156	0.525253040134117
377	0.3382704269552746	0.4281727059842004	0.5244842705592644
378	0.3376916072998172	0.42748317237587324	0.523713361562364
379	0.3371120626877039	0.4267927243252604	0.5229403131434163
380	0.3365317931189348	0.42610136183236175	0.5221651253024211
381	0.33595079859350974	0.42540908489717744	0.5213877980393783
382	0.3353690791114289	0.4247158935197073	0.5206083313542882
383	0.33478663467269215	0.42402178769995147	0.5198267252471505
384	0.3342034652772994	0.42332676743790976	0.5190429797179652
385	0.3336195709252509	0.4226308327335823	0.5182570947667325
386	0.3330349516165465	0.4219339835869691	0.5174690703934524
387	0.3324496073511863	0.4212362199980702	0.5166789065981249
388	0.3318635381291701	0.4205375419668855	0.5158866033807497
389	0.33127674395049805	0.419837949493415	0.515092160741327
390	0.33068922481517016	0.4191374425776588	0.5142955786798569
391	0.3301009807231864	0.41843602121961676	0.5134968571963394
392	0.3295120116745467	0.417733685419289	0.5126959962907743
393	0.3289223176692512	0.4170304351766754	0.5118929959631617
394	0.32833075519820587	0.4163248356213925	0.511087554636236
395	0.3277332220377245	0.415611739300476	0.5102785904319352
396	0.32712935108988617	0.4148906855810045	0.5094660065356491
397	0.32651914235469076	0.4141616744629781	0.5086498029473775
398	0.32590259583213854	0.4134247059463968	0.5078299796671207
399	0.32527971152222923	0.41267978003126055	0.5070065366948785
400	0.324650489424963	0.4119268967175692	0.506179474030651
401	0.32401492954033984	0.4111660560053231	0.5053487916744382
402	0.32337303186835964	0.41039725789452186	0.5045144896262399
403	0.32272479640902246	0.4096205023851658	0.5036765678860564
404	0.32207022316232836	0.4088357894772548	0.5028350264538876
405	0.3214093121282772	0.4080431191707887	0.5019898653297332
406	0.3207420633068692	0.40724249146576785	0.5011410845135938
# Eof

==> anc/rawNpart/5023/Xi0_10/rawY2SNpart5023Xi10.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9919657868560077	0.9920274962481848	0.992034070437552
1	0.9920844569402198	0.9920388107944799	0.9920339478976761
2	0.9919541733023326	0.9920263889590848	0.9920340824298195
3	0.9915749359423458	0.9919902307419997	0.9920344740339817
4	0.9905833357391693	0.9919474116149996	0.9920349377777645
5	0.9869479401912981	0.9919933823148145	0.9920344399015179
6	0.9803538560625422	0.9921429387016873	0.9920328201617091
7	0.9708010833529019	0.9923960807756176	0.9920300785583378
8	0.959121340708638	0.9924904535053697	0.9920287316204596
9	0.9469651801268628	0.9919054113304437	0.9920337734191775
10	0.9343776003036257	0.9906267599865175	0.9920453401069361
11	0.9213586012389261	0.98865449947359	0.9920634316837347
12	0.9079588075924151	0.9859913936469686	0.992085419267362
13	0.8947297452819757	0.9826675530860689	0.9920826627309585
14	0.8818224949272464	0.9786912260433266	0.9920473166261552
15	0.8692370565282275	0.9740624125187423	0.9919793809529525
16	0.8569734300849188	0.9687811125123159	0.9918788557113503
17	0.8450316155973202	0.9628473260240472	0.9917457409013484
18	0.8334050874476531	0.9562724650531721	0.9915729330017158
19	0.8218912740099772	0.9494107868238432	0.9911399208065454
20	0.8103942217306466	0.9424300948939622	0.9903422531927968
21	0.7989139306096612	0.9353303892635294	0.98917993016047
22	0.7874504006470211	0.9281116699325443	0.9876529517095651
23	0.7760036318427258	0.9207739369010071	0.9857613178400816
24	0.7645736241967759	0.9133171901689179	0.98350502855202
25	0.7531603777091709	0.9057414297362764	0.9808840838453798
26	0.7417610447784931	0.8980499978948434	0.9779025394529515
27	0.7302762139252499	0.8903595760617288	0.9747019834476058
28	0.7186566729941536	0.8827279256146661	0.971352506871792
29	0.7069024219852041	0.8751550465536547	0.9678541097255092
30	0.6950134608984019	0.8676409388786955	0.9642067920087586
31	0.6829897897337462	0.8601856025897879	0.9604105537215394
32	0.6708314084912377	0.852789037686932	0.956465394863852
33	0.6585383171708761	0.8454512441701281	0.952371315435696
34	0.6461105157726613	0.8381722220393758	0.9481283154370717
35	0.6335480042965935	0.8309519712946752	0.943736394867979
36	0.6208792972107459	0.8237859073797678	0.9392026892149644
37	0.6085008644805494	0.8166102858524747	0.9346264114844663
38	0.5965398320660259	0.8094046674005793	0.9300393737928857
39	0.584996199967175	0.8021690520240811	0.9254415761402226
40	0.5738699681839973	0.7949034397229805	0.9208330185264773
41	0.5631611367164922	0.7876078304972776	0.9162137009516494
42	0.5528697055646601	0.7802822243469719	0.9115836234157393
43	0.5429956747285007	0.7729266212720638	0.906942785918747
44	0.5335390442080142	0.7655410212725532	0.9022911884606721
45	0.5244998140032007	0.7581254243484401	0.8976288310415148
46	0.5158779841140599	0.7506798304997244	0.8929557136612754
47	0.5076735545405922	0.7432042397264063	0.8882718363199535
48	0.49983695505820835	0.735695441303897	0.8835535127231532
49	0.49218376737992336	0.7281414902322786	0.8787126217079427
50	0.48469659763706663	0.720541259889223	0.8737408519080243
51	0.477375445829638	0.71289475027473	0.8686382033233978
52	0.4702203119576374	0.7052019613888	0.8634046759540636
53	0.4632311960210652	0.6974628932314328	0.8580402698000215
54	0.45640809801992105	0.6896775458026284	0.8525449848612714
55	0.4497510179542051	0.6818459191023867	0.8469188211378132
56	0.44325995582391725	0.6739680131307079	0.8411617786296475
57	0.4369349116290576	0.6660438278875918	0.8352738573367735
58	0.43077588536962613	0.6580733633730383	0.8292550572591917
59	0.4247828770456228	0.6500566195870477	0.823105378396902
60	0.41895588665704764	0.6419935965296201	0.8168248207499044
61	0.41329365663209294	0.6338908408765669	0.8104165228566594
62	0.4077668807126741	0.6259009153442071	0.8039536247299901
63	0.40236324860997297	0.6180879049172333	0.7974668493192201
64	0.39708276032398954	0.6104518095956454	0.7909561966243495
65	0.3919254158547239	0.6029926293794431	0.7844216666453782
66	0.3868912152021759	0.5957103642686268	0.777863259382306
67	0.3819801583663457	0.5886050142631962	0.7712809748351334
68	0.3771922453472332	0.5816765793631514	0.76467481300386
69	0.3725274761448384	0.5749250595684925	0.7580447738884858
70	0.36798585075916135	0.5683504548792192	0.7513908574890111
71	0.36356736919020216	0.5619527652953319	0.7447130638054358
72	0.35927203143796055	0.5557319908168302	0.7380113928377596
73	0.3550998375024367	0.5496881314437144	0.7312858445859829
74	0.3510507873836306	0.5438211871759845	0.7245364190501054
75	0.3471248810815422	0.5381311580136404	0.7177631162301272
76	0.34331956492932	0.5326138352345064	0.7109713961623808
77	0.3395919968539452	0.5271986104181291	0.7042528601750051
78	0.33592688475035287	0.5218602805034048	0.6976402045647787
79	0.33232422861854277	0.5165988454903339	0.6911334293317017
80	0.3287840284585149	0.511414305378916	0.6847325344757743
81	0.32530628427026925	0.5063066601691514	0.6784375199969964
82	0.32189099605380594	0.5012759098610398	0.6722483858953676
83	0.3185381638091248	0.4963220544545814	0.6661651321708884
84	0.31524778753622607	0.49144509394977626	0.6601877588235586
85	0.31201986723510944	0.4866450283466241	0.6543162658533781
86	0.30885440290577515	0.4819218576451253	0.6485506532603472
87	0.3057513945482232	0.4772755818452797	0.6428909210444658
88	0.30271084216245336	0.47270620094708715	0.6373370692057336
89	0.29973274574846587	0.4682137149505478	0.6318890977441509
90	0.29681710530626065	0.4637981238556617	0.6265470066597177
91	0.29396392083583767	0.4594594276624287	0.6213107959524339
92	0.29117319233719696	0.4551976263708489	0.6161804656222996
93	0.2884449198103385	0.4510127199809222	0.6111560156693145
94	0.28577910325526235	0.4469047084926488	0.6062374460934791
95	0.28317574267196843	0.4428735919060285	0.6014247568947929
96	0.28063483806045675	0.4389193702210613	0.5967179480732562
97	0.2781563894207274	0.4350420434377474	0.592117019628869
98	0.2757403967527803	0.43124161155608665	0.5876219715616312
99	0.2733868600566154	0.427518074576079	0.5832328038715426
100	0.2710957793322328	0.4238714324977245	0.5789495165586038
101	0.26886715457963245	0.4203016853210232	0.5747721096228142
102	0.2666880991377732	0.41679679451410756	0.570676251197293
103	0.2645337476821208	0.41333353125138383	0.5666149919780589
104	0.2624034750420092	0.4099113115074824	0.5625871515531055
105	0.26029728121743884	0.40653013528240306	0.5585927299224324
106	0.2582151662084094	0.4031900025761459	0.5546317270860402
107	0.256157130014921	0.3998909133887109	0.5507041430439287
108	0.2541231726369737	0.39663286772009804	0.5468099777960975
109	0.2521132940745674	0.39341586557030744	0.5429492313425474
110	0.2501274943277021	0.39023990693933897	0.5391219036832775
111	0.24816577339637783	0.3871049918271926	0.5353279948182885
112	0.2462281312805946	0.3840111202338685	0.5315675047475801
113	0.2443145679803524	0.3809582921593664	0.5278404334711522
114	0.24242508349565123	0.37794650760368664	0.524146780989005
115	0.24055967782649113	0.37497576656682896	0.5204865473011384
116	0.23871835097287197	0.37204606904879345	0.5168597324075523
117	0.2369011029347939	0.3691574150495801	0.5132663363082471
118	0.23510793371225686	0.3663098045691889	0.5097063590032225
119	0.23333884330526083	0.36350323760762	0.5061798004924785
120	0.23159383171380588	0.3607377141648731	0.502686660776015
121	0.2298728989378919	0.35801323424094844	0.49922693985383226
122	0.22817604497751898	0.35532979783584595	0.4958006377259302
123	0.22650326983268707	0.3526874049495656	0.49240775439230855
124	0.22485457350339622	0.3500860555821074	0.4890482898529677
125	0.2232299559896464	0.34752574973347133	0.48572224410790743
126	0.22162941729143756	0.3450064874036575	0.48242961715712784
127	0.22005295740876982	0.3425282685926659	0.47917040900062885
128	0.21850057634164308	0.34009109330049636	0.4759446196384105
129	0.21697227409005732	0.33769496152714895	0.4727522490704727
130	0.21546805065401264	0.3353398732726238	0.4695932972968157
131	0.21398790603350903	0.3330258285369208	0.46646776431743914
132	0.21253184022854638	0.33075282732003997	0.4633756501323434
133	0.21109985323912484	0.3285208696219813	0.46031695474152823
134	0.20969194506524425	0.3263299554427448	0.4572916781449937
135	0.2083081157069047	0.3241800847823304	0.4542998203427397
136	0.2069483651641062	0.32207125764073824	0.4513413813347664
137	0.20561269343684876	0.32000347401796825	0.44841636112107375
138	0.20430110052513228	0.31797673391402037	0.4455247597016617
139	0.20301184429175065	0.31598749683532246	0.4426656282692807
140	0.201736200627409	0.3140180330343144	0.4398342154770706
141	0.20047296998428174	0.3120659047056667	0.437029868024207
142	0.1992221523623689	0.31013111184937925	0.4342525859106897
143	0.1979837477616704	0.30821365446545224	0.4315023691365189
144	0.19675775618218636	0.3063135325538855	0.4287792177016945
145	0.19554417762391665	0.3044307461146791	0.4260831316062165
146	0.19434301208686136	0.30256529514783304	0.4234141108500851
147	0.19315425957102045	0.3007171796533473	0.42077215543330004
148	0.19197792007639397	0.298886399631222	0.4181572653558614
149	0.19081399360298187	0.297072955081457	0.4155694406177692
150	0.18966248015078416	0.29527684600405224	0.4130086812190233
151	0.18852337971980088	0.293498072399008	0.410474987159624
152	0.18739669231003195	0.29173663426632396	0.4079683584395711
153	0.18628241792147743	0.2899925316060003	0.4054887950588646
154	0.18518055655413732	0.288265764418037	0.40303629701750454
155	0.1840911082080116	0.286556332702434	0.4006108643154909
156	0.18301407288310026	0.2848642364591914	0.3982124969528238
157	0.18194945057940332	0.28318947568830904	0.395841194929503
158	0.18089724129692084	0.2815320503897871	0.3934969582455286
159	0.17985744503565268	0.2798919605636255	0.39117978690090077
160	0.17883006179559893	0.2782692062098242	0.38888968089561926
161	0.17781509157675957	0.27666378732838326	0.38662664022968424
162	0.1768125343791346	0.2750757039193027	0.3843906649030956
163	0.17582239020272408	0.27350495598258245	0.3821817549158535
164	0.1748446590475279	0.2719515435182225	0.3799999102679577
165	0.1738793409135462	0.270415466526223	0.37784513095940847
166	0.17292643580077885	0.2688967250065838	0.37571741699020567
167	0.17198594370922587	0.2673953189593048	0.3736167683603491
168	0.17105786463888734	0.26591124838438635	0.37154318506983913
169	0.17014219858976315	0.26444451328182816	0.3694966671186756
170	0.1692389455618534	0.26299511365163025	0.36747721450685844
171	0.168348105555158	0.2615630494937927	0.3654848272343877
172	0.16746967856967704	0.26014832080831557	0.3635195053012634
173	0.1666036646054104	0.2587509275951987	0.36158124870748554
174	0.16575006366235825	0.25737086985444224	0.35967005745305414
175	0.16490887574052043	0.25600814758604606	0.3577859315379691
176	0.16408010083989708	0.25466276079001027	0.35592887096223064
177	0.16326373896048807	0.2533347094663348	0.35409887572583854
178	0.16245979010229344	0.25202399361501965	0.3522959458287928
179	0.16166825426531328	0.2507306132360648	0.3505200812710936
180	0.1608862345115023	0.24945213745951497	0.3487657229529851
181	0.16010984542618345	0.24818530596787086	0.347025414930486
182	0.15933906678307133	0.2469301017889125	0.34529911839022287
183	0.1585738985821659	0.24568652492264	0.34358683333219564
184	0.15781434082346715	0.24445457536905327	0.34188855975640425
185	0.15706039350697507	0.2432342531281523	0.34020429766284876
186	0.1563120566326897	0.24202555819993718	0.33853404705152923
187	0.155569330200611	0.24082849058440778	0.33687780792244537
188	0.1548322142107391	0.23964305028156427	0.3352355802755977
189	0.1541007086630738	0.23846923729140648	0.33360736411098574
190	0.15337481355761523	0.23730705161393456	0.3319931594286098
191	0.15265452889436332	0.23615649324914836	0.3303929662284697
192	0.15193985467331816	0.23501756219704806	0.3288067845105655
193	0.1512307908944796	0.23389025845763342	0.3272346142748971
194	0.1505273375578478	0.23277458203090468	0.3256764555214647
195	0.1498294946634227	0.23167053291686174	0.32413230825026823
196	0.14913726221120427	0.23057811111550455	0.3226021724613075
197	0.14845064020119256	0.22949731662683318	0.32108604815458275
198	0.14776962863338752	0.2284281494508476	0.31958393533009394
199	0.14709422750778922	0.22737060958754785	0.318095833987841
200	0.14642443682439754	0.22632469703693386	0.31662174412782396
201	0.1457602565832126	0.22529041179900566	0.3151616657500428
202	0.14510168678423435	0.2242677538737633	0.3137155988544975
203	0.1444487274274628	0.2232567232612067	0.31228354344118814
204	0.14380137851289793	0.2222573199613359	0.31086549951011466
205	0.14315964004053972	0.2212695439741509	0.30946146706127703
206	0.1425235120103883	0.22029339529965172	0.30807144609467535
207	0.14189299442244346	0.21932887393783831	0.3066954366103096
208	0.14126808727670537	0.21837597988871071	0.3053334386081797
209	0.140648790573174	0.21743471315226892	0.3039854520882857
210	0.1400351043118493	0.21650507372851296	0.30265147705062756
211	0.13942702849273128	0.2155870616174427	0.30133151349520537
212	0.13882456311581998	0.21468067681905828	0.300025561422019
213	0.13822770818111535	0.21378591933335972	0.29873362083106864
214	0.13763646368861743	0.21290278916034688	0.2974556917223541
215	0.1370508296383262	0.21203128630001986	0.29619177409587544
216	0.13647080603024164	0.21117141075237864	0.2949418679516327
217	0.1358963928643638	0.21032316251742322	0.2937059732896258
218	0.13532759014069268	0.20948654159515362	0.29248409010985493
219	0.13476439785922822	0.2086615479855698	0.2912762184123199
220	0.13420681601997048	0.20784818168867175	0.29008235819702066
221	0.13365484462291938	0.2070464427044595	0.28890250946395735
222	0.13310824333344426	0.20625556544349985	0.28773610034720587
223	0.13256499447597808	0.20546912257116876	0.2865783298744758
224	0.13202464321238963	0.2046856651940382	0.2854281157779833
225	0.13148718954267902	0.20390519331210813	0.2842854580577285
226	0.13095263346684616	0.20312770692537854	0.28315035671371125
227	0.13042097498489105	0.20235320603384943	0.2820228117459316
228	0.12989221409681373	0.20158169063752093	0.2809028231543896
229	0.1293663508026142	0.20081316073639288	0.27979039093908514
230	0.12884338510229237	0.20004761633046528	0.27868551510001827
231	0.1283233169958484	0.19928505741973826	0.27758819563718906
232	0.12780614648328217	0.19852548400421172	0.2764984325505974
233	0.1272918735645937	0.1977688960838857	0.27541622584024344
234	0.126780498239783	0.1970152936587601	0.2743415755061269
235	0.1262720205088501	0.19626467672883513	0.2732744815482482
236	0.12576644037179496	0.19551704529411063	0.27221494396660695
237	0.1252637578286176	0.1947723993545866	0.27116296276120333
238	0.12476397287931797	0.1940307389102631	0.2701185379320374
239	0.12426708552389615	0.19329206396114007	0.26908166947910894
240	0.1237730957623521	0.19255637450721758	0.2680523574024182
241	0.12328200359468583	0.19182367054849558	0.267030601701965
242	0.12279380902089732	0.19109395208497404	0.26601640237774943
243	0.12230851204098654	0.19036721911665308	0.26500975942977145
244	0.12182611265495359	0.1896434716435326	0.26401067285803104
245	0.12134661086279841	0.18892270966561261	0.2630191426625283
246	0.120870006664521	0.18820493318289316	0.26203516884326317
247	0.12039630006012135	0.1874901421953742	0.2610587514002356
248	0.11992549104959947	0.18677833670305574	0.26008989033344565
249	0.11945757963295536	0.1860695167059378	0.25912858564289326
250	0.11899256581018905	0.18536368220402033	0.25817483732857854
251	0.11853044958130046	0.1846608331973034	0.2572286453905014
252	0.11807123094628968	0.1839609696857869	0.25629000982866185
253	0.11761490990515668	0.183264091669471	0.2553589306430599
254	0.11716148645790142	0.1825701991483556	0.2544354078336956
255	0.11671096060452396	0.1818792921224407	0.2535194414005689
256	0.11626333234502426	0.18119137059172624	0.2526110313436798
257	0.11581860167940233	0.18050643455621232	0.2517101776630282
258	0.11537676860765819	0.1798244840158989	0.2508168803586144
259	0.1149378331297918	0.179145518970786	0.24993113943043807
260	0.11450179524580317	0.1784695394208736	0.24905295487849932
261	0.11406865495569235	0.1777965453661617	0.24818232670279827
262	0.11363841225945931	0.17712653680665033	0.24731925490333478
263	0.113211067157104	0.17645951374233942	0.24646373948010886
264	0.11278661964862648	0.17579547617322905	0.2456157804331206
265	0.11236502920649563	0.17513479846720428	0.24477465390526068
266	0.11194617641216986	0.17447858373777003	0.24393822697705478
267	0.11153005347058714	0.17382690399081466	0.24310636042188563
268	0.11111666038174745	0.1731797592263382	0.24227905423975327
269	0.11070599714565083	0.17253714944434062	0.24145630843065774
270	0.11029806376229725	0.171899074644822	0.24063812299459902
271	0.10989286023168673	0.17126553482778217	0.23982449793157706
272	0.10949038655381925	0.17063652999322132	0.2390154332415919
273	0.10909064272869481	0.17001206014113934	0.23821092892464352
274	0.10869362875631343	0.16939212527153624	0.23741098498073193
275	0.10829934463667514	0.1687767253844121	0.23661560140985718
276	0.10790779036977984	0.16816586047976678	0.23582477821201916
277	0.10751896595562761	0.16755953055760042	0.23503851538721798
278	0.10713287139421843	0.16695773561791288	0.23425681293545353
279	0.10674950668555229	0.1663604756607043	0.23347967085672588
280	0.10636887182962923	0.1657677506859746	0.23270708915103508
281	0.10599096682644919	0.1651795606937238	0.23193906781838103
282	0.10561579167601222	0.16459590568395194	0.23117560685876382
283	0.10524334637831828	0.16401678565665892	0.23041670627218336
284	0.10487363093336738	0.16344220061184475	0.22966236605863966
285	0.10450664534115958	0.1628721505495096	0.22891258621813282
286	0.10414238960169478	0.16230663546965327	0.2281673667506627
287	0.10378086371497305	0.16174565537227586	0.22742670765622947
288	0.10342206768099438	0.16118921025737734	0.22669060893483295
289	0.10306600149975874	0.1606373001249577	0.22595907058647322
290	0.10271266517126615	0.16008992497501698	0.2252320926111503
291	0.1023620586955166	0.15954708480755517	0.22450967500886418
292	0.10201418207251013	0.15900877962257223	0.2237918177796149
293	0.10166903530224669	0.1584750094200682	0.22307852092340233
294	0.10132661838472631	0.15794577420004308	0.22236978444022662
295	0.10098693131994897	0.15742107396249683	0.22166560833008764
296	0.10064997410791468	0.15690090870742948	0.22096599259298547
297	0.10031574674862345	0.15638527843484104	0.2202709372289201
298	0.09998424924207527	0.1558741831447315	0.21958044223789153
299	0.09965548158827013	0.15536762283710084	0.21889450761989976
300	0.09932944378720804	0.15486559751194912	0.21821313337494475
301	0.09900613583888901	0.15436810716927626	0.21753631950302657
302	0.098685557743313	0.1538751518090823	0.21686406600414515
303	0.09836770950048007	0.15338673143136725	0.2161963728783005
304	0.09805259111039018	0.15290284603613108	0.2155332401254927
305	0.09774020257304333	0.15242349562337382	0.21487466774572167
306	0.09743000753481504	0.1519479518022728	0.21422002244565375
307	0.09712032087240134	0.1514739261043744	0.2135673145354537
308	0.09681101989995038	0.15100125191712224	0.21291639915522204
309	0.09650210461746213	0.1505299292405162	0.21226727630495873
310	0.09619357502493663	0.15005995807455633	0.21161994598466385
311	0.09588543112237387	0.14959133841924263	0.21097440819433735
312	0.09557767290977384	0.1491240702745751	0.2103306629339793
313	0.09527030038713653	0.14865815364055374	0.20968871020358965
314	0.09496331355446197	0.14819358851717856	0.2090485500031683
315	0.09465671241175017	0.14773037490444954	0.20841018233271547
316	0.09435049695900107	0.1472685128023667	0.20777360719223092
317	0.09404466719621471	0.14680800221093002	0.20713882458171481
318	0.09373922312339109	0.1463488431301395	0.2065058345011671
319	0.0934341647405302	0.14589103555999514	0.2058746369505878
320	0.09312949204763206	0.14543457950049699	0.2052452319299769
321	0.09282520504469664	0.14497947495164495	0.20461761943933438
322	0.09252130373172396	0.14452572191343913	0.20399179947866025
323	0.092217788108714	0.14407332038587942	0.2033677720479545
324	0.09191465817566678	0.1436222703689659	0.2027455371472172
325	0.0916119139325823	0.14317257186269858	0.20212509477644824
326	0.09130955537946056	0.14272422486707742	0.2015064449356477
327	0.09100758251630156	0.1422772293821024	0.20088958762481554
328	0.09070599534310529	0.14183158540777357	0.2002745228439518
329	0.09040479385987177	0.14138729294409091	0.19966125059305645
330	0.09010397806660095	0.1409443519910544	0.1990497708721295
331	0.08980354796329289	0.14050276254866406	0.19844008368117094
332	0.08950350354994754	0.14006252461691993	0.19783218902018074
333	0.08920384482656496	0.1396236381958219	0.197226086889159
334	0.08890457179314509	0.13918610328537007	0.19662177728810562
335	0.08860568444968797	0.13874991988556443	0.19601926021702062
336	0.08830718279619358	0.13831508799640493	0.19541853567590406
337	0.08800906683266191	0.1378816076178916	0.19481960366475587
338	0.087711336559093	0.13744947875002445	0.19422246418357608
339	0.0874139919754868	0.13701870139280345	0.19362711723236464
340	0.08711703308184335	0.13658927554622866	0.19303356281112166
341	0.08682045987816261	0.13616120121029995	0.19244180091984703
342	0.08652427236444465	0.1357344783850175	0.19185183155854085
343	0.08622841211278486	0.13530907859543656	0.19126355451194846
344	0.0859327062856749	0.13488491760888582	0.19067667333002553
345	0.08563714352367145	0.13446198988932015	0.19009116852911065
346	0.08534172382677448	0.13404029543673948	0.1895070401092038
347	0.08504644719498398	0.1336198342511438	0.188924288070305
348	0.08475131362829999	0.13320060633253317	0.18834291241241427
349	0.08445632312672247	0.13278261168090758	0.1877629131355316
350	0.08416147569025145	0.132365850296267	0.1871842902396569
351	0.08386677131888692	0.1319503221786114	0.18660704372479037
352	0.08357221001262886	0.13153602732794087	0.1860311735909318
353	0.08327779177147732	0.13112296574425536	0.18545667983808128
354	0.08298351659543221	0.13071113742755483	0.18488356246623877
355	0.08268938448449363	0.13030054237783933	0.1843118214754044
356	0.08239539543866153	0.1298911805951089	0.18374145686557805
357	0.08210154945793591	0.12948305207936342	0.18317246863675973
358	0.08180784654231678	0.12907615683060303	0.18260485678894947
359	0.08151428669180413	0.12867049484882762	0.18203862132214726
360	0.08122086990639799	0.12826606613403724	0.1814737622363531
361	0.0809275961860983	0.1278628706862319	0.18091027953156694
362	0.08063446553090511	0.12746090850541156	0.1803481732077889
363	0.08034147794081845	0.12706017959157626	0.17978744326501886
364	0.08004863341583823	0.12666068394472596	0.1792280897032569
365	0.0797559319559645	0.1262624215648607	0.17867011252250295
366	0.07946337356119726	0.12586539245198045	0.17811351172275705
367	0.0791709582315365	0.1254695966060852	0.1775582873040192
368	0.07887868596698225	0.12507503402717499	0.17700443926628942
369	0.07858655676753445	0.12468170471524981	0.17645196760956766
370	0.07829457063319317	0.12428960867030964	0.17590087233385399
371	0.07800272756395837	0.12389874589235449	0.1753511534391483
372	0.07771102755983006	0.12350911638138438	0.17480281092545075
373	0.07741933569191353	0.12311981755240285	0.1742556217712326
374	0.07712678816864638	0.12272507121159999	0.17370815823105026
375	0.07683323159371387	0.12232385123916285	0.17316016675891074
376	0.07653866596711598	0.12191615763509142	0.17261164735481396
377	0.07624309128885276	0.1215019903993857	0.17206260001876003
378	0.07594650755892414	0.12108134953204563	0.17151302475074884
379	0.07564891477733016	0.1206542350330713	0.17096292155078047
380	0.07535031294407082	0.12022064690246267	0.17041229041885486
381	0.07505070205914614	0.11978058514021972	0.16986113135497205
382	0.07475008212255607	0.1193340497463425	0.16930944435913203
383	0.07444845313430065	0.11888104072083094	0.1687572294313348
384	0.07414581509437985	0.1184215580636851	0.16820448657158035
385	0.07384216800279371	0.11795560177490497	0.16765121577986872
386	0.07353751185954219	0.11748317185449053	0.16709741705619985
387	0.07323184666462532	0.1170042683024418	0.1665430904005738
388	0.07292517241804305	0.11651889111875877	0.16598823581299046
389	0.07261748911979544	0.11602704030344144	0.16543285329344998
390	0.07230879676988247	0.1155287158564898	0.1648769428419523
391	0.07199909536830412	0.11502391777790387	0.16432050445849736
392	0.07168838491506041	0.11451264606768363	0.16376353814308522
393	0.07137666541015134	0.1139949007258291	0.16320604389571586
394	0.07106370769260562	0.11347319148868171	0.16264371649223341
395	0.07074868967052256	0.11295652178255622	0.16206111137465148
396	0.07043153777691735	0.11244569730195719	0.16145684644741445
397	0.07011225201179005	0.11194071804688464	0.1608309217105223
398	0.06979083237514062	0.11144158401733857	0.16018333716397504
399	0.06946727886696907	0.11094829521331896	0.15951409280777268
400	0.06914159148727539	0.1104608516348258	0.1588231886419152
401	0.0688137702360596	0.10997925328185915	0.1581106246664026
402	0.06848381511332167	0.10950350015441893	0.1573764008812349
403	0.06815172611906163	0.1090335922525052	0.15662051728641202
404	0.06781750325327948	0.10856952957611793	0.15584297388193413
405	0.06748114651597518	0.10811131212525713	0.15504377066780106
406	0.0671426559071488	0.10765893989992281	0.15422290764401292
# Eof

==> anc/rawNpart/5023/Xi0_10/rawY3SNpart5023Xi10.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9862068916281268	0.9900133205281749	0.9930845094750103
1	0.9971793382537737	0.9943637407865006	0.9920919968376994
2	0.9851330818413122	0.9895875700998948	0.9931816409371024
3	0.9500681223907423	0.9756848084683576	0.9963534417732185
4	0.8951773669953331	0.9528095115278903	1.00010953800167
5	0.8383089511782007	0.9218228399039439	0.9960769856286695
6	0.7822295221947454	0.8828582824798689	0.982957890961623
7	0.7269390800449662	0.8359158392556647	0.9607522540005298
8	0.6741508513606114	0.7847587901780642	0.9310222991304783
9	0.6272647474593493	0.7368553930043024	0.8968682725589305
10	0.586373459499195	0.6924092534744097	0.8583746957290226
11	0.551476987480148	0.6514203715883857	0.8155415686407534
12	0.5223236154336961	0.6138877966296048	0.7689433757644544
13	0.49617104580097193	0.5798011710991037	0.7248387878149978
14	0.4722680754181811	0.5491576577460655	0.6849422552271865
15	0.4506147042853238	0.52195725657049	0.649253778001021
16	0.4312109324023998	0.4981999675723772	0.6177733561365008
17	0.41405675976940925	0.4778857907517272	0.5905009896336262
18	0.3991180307544877	0.4609549952064342	0.5673716677026502
19	0.38533446844350616	0.44555338316277543	0.546367291547703
20	0.372203843872816	0.4308026634744603	0.526531933850851
21	0.3597261570424174	0.4167028361414886	0.5078655946120939
22	0.3479014079523102	0.40325390116386045	0.49036827383143183
23	0.3367295966024943	0.3904558585415758	0.4740399715088647
24	0.32621072299296994	0.3783087082746346	0.4588806876443926
25	0.316344787123737	0.3668124503630367	0.44489042223801545
26	0.3071261557727225	0.35596315071483436	0.4320564109214851
27	0.29835816976668744	0.34562346781216574	0.4199330419162998
28	0.28994347594459224	0.33572541280566487	0.4082997218246586
29	0.2818820743064371	0.32626898569533164	0.39715645064656147
30	0.2741739648522219	0.31725418648116627	0.38650322838200846
31	0.2668191475819467	0.3086810151631686	0.3763400550309995
32	0.25981762249561147	0.3005494717413386	0.3666669305935346
33	0.25316938959321617	0.2928595562156764	0.35748385506961383
34	0.24687444887476093	0.28561126858618185	0.34879082845923726
35	0.24093280034024556	0.2788046088528551	0.34058785076240466
36	0.23533646418235285	0.27242679747131543	0.3328645033210299
37	0.2299744878164823	0.2663001455046419	0.3254759233587628
38	0.22481129489369428	0.2603676779517982	0.3183756614062344
39	0.21984688541398872	0.2546293948127843	0.3115637174634447
40	0.21508125937736572	0.24908529608760016	0.3050400915303937
41	0.2105144167838252	0.2437353817762459	0.29880478360708135
42	0.20614635763336722	0.2385796518787214	0.2928577936935078
43	0.20197708192599176	0.2336181063950267	0.2871991217896728
44	0.19800658966169876	0.22885074532516178	0.28182876789557654
45	0.19423488084048832	0.22427756866912668	0.276746732011219
46	0.19066195546236042	0.21989857642692143	0.27195301413660017
47	0.18728781352731497	0.2157137685985459	0.26744761427172004
48	0.18408871426208218	0.21171197251099372	0.26318282301769097
49	0.18097633382357983	0.20785162197742588	0.2589811449992368
50	0.1779423417292285	0.2041287965797166	0.2548258392992949
51	0.17498673797902814	0.200543496317866	0.2507169059178654
52	0.17210952257297876	0.1970957211918739	0.24665434485494817
53	0.1693106955110804	0.1937854712017405	0.24263815611054337
54	0.16659025679333303	0.19061274634746564	0.2386683396846509
55	0.16394820641973662	0.18757754662904944	0.23474489557727077
56	0.1613845443902912	0.1846798720464918	0.23086782378840298
57	0.1588992707049968	0.18191972259979278	0.22703712431804754
58	0.15649238536385338	0.17929709828895235	0.22325279716620444
59	0.1541638883668609	0.1768119991139705	0.21951484233287366
60	0.15191377971401948	0.17446442507484727	0.21582325981805528
61	0.14974130959035248	0.17225115723305176	0.2121806936006273
62	0.14762900442410445	0.17009718194501075	0.20864875855371393
63	0.14556952432512738	0.1679709892303299	0.20525333641497856
64	0.14356286929342124	0.1658725790890093	0.20199442718442123
65	0.14160903932898602	0.1638019515210489	0.19887203086204186
66	0.13970803443182175	0.16175910652644873	0.19588614744784053
67	0.1378598546019284	0.15974404410520876	0.19303677694181715
68	0.136064499839306	0.157756764257329	0.1903239193439718
69	0.13432197014395456	0.15579726698280946	0.18774757465430444
70	0.132632265515874	0.15386555228165014	0.18530774287281512
71	0.13099538595506444	0.15196162015385106	0.18300442399950378
72	0.12941133146152578	0.15008547059941219	0.1808376180343704
73	0.12788010203525804	0.14823710361833348	0.17880732497741506
74	0.1264016976762613	0.14641651921061508	0.17691354482863775
75	0.12497611838453544	0.14462371737625684	0.17515627758803842
76	0.123602019459939	0.14285904620562004	0.17353022606176624
77	0.12225684128722103	0.14112834550222564	0.17194652087925102
78	0.1209325314080772	0.13943369973311068	0.17037344089218914
79	0.11962908982250758	0.13777510889827518	0.16881098610058065
80	0.11834651653051215	0.13615257299771916	0.16725915650442552
81	0.11708481153209088	0.13456609203144254	0.1657179521037237
82	0.11584397482724376	0.13301566599944534	0.16418737289847524
83	0.11462400641597081	0.13150129490172763	0.16266741888868017
84	0.11342490629827208	0.13002297873828933	0.16115809007433846
85	0.11224667447414746	0.12858071750913044	0.15965938645545003
86	0.11108931094359704	0.127174511214251	0.15817130803201504
87	0.10995281570662081	0.12580435985365104	0.1566938548040334
88	0.10883718876321874	0.1244702634273305	0.15522702677150507
89	0.10774243011339084	0.1231722219352894	0.15377082393443012
90	0.10666853975713712	0.12191023537752776	0.15232524629280858
91	0.10561551769445757	0.12068430375404554	0.15089029384664032
92	0.10458336392535221	0.11949442706484278	0.14946596659592543
93	0.10357207844982098	0.11834060530991944	0.14805226454066392
94	0.10258166126786397	0.11722283848927556	0.14664918768085577
95	0.1016121123794811	0.11614112660291112	0.14525673601650094
96	0.10066343178467241	0.11509546965082611	0.14387490954759952
97	0.0997356194834379	0.11408586763302055	0.14250370827415143
98	0.09882867547577757	0.11311232054949441	0.1411431321961567
99	0.09794259976169138	0.11217482840024773	0.1397931813136153
100	0.0970773923411794	0.11127339118528048	0.1384538556265273
101	0.09623305321424158	0.11040800890459268	0.1371251551348926
102	0.09540594607398874	0.10956892961467088	0.13581006557730113
103	0.0945890545217884	0.1087373365530094	0.1345143480550011
104	0.09378220214946224	0.10791275662351311	0.1332381474151469
105	0.09298538895701029	0.10709518982618198	0.1319814636577386
106	0.09219861494443254	0.10628463616101604	0.13074429678277616
107	0.091421880111729	0.10548109562801525	0.12952664679025963
108	0.09065518445889964	0.10468456822717964	0.12832851368018894
109	0.08989852798594448	0.10389505395850925	0.12714989745256414
110	0.08915191069286352	0.10311255282200397	0.1259907981073852
111	0.08841533257965677	0.1023370648176639	0.12485121564465214
112	0.0876887936463242	0.101568589945489	0.12373115006436494
113	0.08697229389286584	0.10080712820547927	0.12263060136652361
114	0.0862658333192817	0.1000526795976347	0.12154956955112817
115	0.08556941192557173	0.09930524412195532	0.1204880546181786
116	0.08488302971173595	0.09856482177844111	0.11944605656767487
117	0.08420668667777438	0.0978314125670921	0.11842357539961705
118	0.08354038282368703	0.09710501648790824	0.11742061111400509
119	0.08288411814947386	0.09638563354088957	0.11643716371083901
120	0.08223789265513488	0.09567326372603606	0.11547323319011882
121	0.08160170634067011	0.09496790704334773	0.11452881955184446
122	0.08097555920607956	0.09426956349282459	0.11360392279601603
123	0.08035945125136316	0.09357823307446658	0.1126985429226334
124	0.07975338247652099	0.09289391578827377	0.11181267993169669
125	0.07915735288155301	0.09221661163424615	0.11094633382320582
126	0.07857136246645924	0.0915463206123837	0.11009950459716086
127	0.07799541123123965	0.09088304272268641	0.10927219225356175
128	0.07742949917589427	0.0902267779651543	0.10846439679240852
129	0.07687362630042309	0.08957752633978737	0.10767611821370116
130	0.0763277926048261	0.0889352878465856	0.10690735651743968
131	0.07579199808910332	0.08830006248554903	0.10615811170362405
132	0.07526624275325475	0.08767185025667762	0.10542838377225433
133	0.07475052659728035	0.08705065115997138	0.10471817272333046
134	0.07424484962118016	0.08643646519543033	0.10402747855685246
135	0.07374921182495417	0.08582929236305444	0.1033563012728203
136	0.07326361320860238	0.08522913266284374	0.10270464087123407
137	0.0727880537721248	0.0846359860947982	0.1020724973520937
138	0.0723225335155214	0.08404985265891783	0.10145987071539919
139	0.0718661047363058	0.08347059032527127	0.10086436213835713
140	0.07141402161994571	0.08289748784985329	0.10027395902393774
141	0.07096563162630092	0.08233044743801558	0.09968700966373628
142	0.07052093475537138	0.08176946908975812	0.09910351405775268
143	0.07007993100715716	0.08121455280508094	0.09852347220598699
144	0.0696426203816582	0.08066569858398404	0.09794688410843923
145	0.06920900287887452	0.0801229064264674	0.09737374976510933
146	0.06877907849880614	0.07958617633253104	0.09680406917599736
147	0.06835284724145303	0.07905550830217495	0.09623784234110329
148	0.06793030910681522	0.07853090233539914	0.09567506926042711
149	0.06751146409489268	0.07801235843220358	0.09511574993396883
150	0.06709631220568543	0.07749987659258831	0.09455988436172846
151	0.06668485343919346	0.07699345681655333	0.094007472543706
152	0.06627708779541677	0.0764930991040986	0.09345851447990143
153	0.06587301527435536	0.07599880345522415	0.09291301017031477
154	0.06547263587600924	0.07551056986992997	0.09237095961494601
155	0.06507594960037841	0.07502839834821606	0.09183236281379517
156	0.06468295644746284	0.07455228889008243	0.09129721976686221
157	0.06429365641726259	0.07408224149552908	0.09076553047414715
158	0.06390804950977759	0.07361825616455599	0.09023729493565001
159	0.06352613572500788	0.07316033289716317	0.08971251315137076
160	0.06314791506295346	0.07270847169335062	0.0891911851213094
161	0.06277338752361433	0.07226267255311836	0.08867331084546597
162	0.062402553106990465	0.07182293547646636	0.08815889032384042
163	0.062035411813081906	0.07138926046339465	0.08764792355643279
164	0.06167196364188862	0.07096164751390319	0.08714041054324306
165	0.06131220859341062	0.07054009662799202	0.08663635128427125
166	0.0609561466676479	0.07012460780566113	0.08613574577951731
167	0.06060377786460046	0.06971518104691048	0.08563859402898127
168	0.06025510218426831	0.06931181635174014	0.08514489603266316
169	0.059910119626651444	0.06891451372015003	0.08465465179056293
170	0.059568830191749855	0.06852327315214023	0.08416786130268061
171	0.059231233879563555	0.06813809464771069	0.08368452456901619
172	0.058897330690092536	0.06775897820686143	0.08320464158956968
173	0.058567120623336785	0.06738592382959242	0.08272821236434105
174	0.05824060367929634	0.06701893151590371	0.08225523689333036
175	0.05791777985797117	0.06665800126579527	0.08178571517653754
176	0.05759864915936129	0.06630313307926708	0.08131964721396265
177	0.05728321158346668	0.0659543269563192	0.08085703300560565
178	0.05697146713028736	0.06561158289695156	0.08039787255146655
179	0.05666341579982333	0.0652749009011642	0.07994216585154534
180	0.05635856536458717	0.06494290684022376	0.07949078963886275
181	0.05605625564204334	0.0646137577130493	0.07904491980026668
182	0.055756483195482626	0.06428744392553846	0.0786045624570659
183	0.05545924802490502	0.06396396547769129	0.07816971760926046
184	0.05516455013031052	0.06364332236950773	0.0777403852568503
185	0.05487238951169914	0.06332551460098784	0.07731656539983546
186	0.054582766169070866	0.06301054217213158	0.07689825803821594
187	0.054295680102425685	0.06269840508293895	0.0764854631719917
188	0.05401113131176365	0.062389103333409975	0.07607818080116281
189	0.053729119797084696	0.06208263692354463	0.07567641092572922
190	0.05344964555838888	0.06177900585334294	0.07528015354569093
191	0.053172708595676146	0.061478210122804904	0.07488940866104794
192	0.052898308908946555	0.061180249731930494	0.0745041762718003
193	0.05262644649820005	0.060885124680719716	0.07412445637794791
194	0.052357121363436676	0.0605928349691726	0.0737502489794909
195	0.05209033350465641	0.060303380597289125	0.07338155407642916
196	0.05182608292185923	0.06001676156506928	0.07301837166876272
197	0.051564369615045194	0.05973297787251308	0.07266070175649163
198	0.05130519358421425	0.059452029519620524	0.07230854433961582
199	0.051048554829366426	0.05917391650639162	0.07196189941813533
200	0.050794453350501714	0.058898638832826346	0.07162076699205015
201	0.050542889147620104	0.05862619649892471	0.07128514706136027
202	0.050293862220721616	0.05835658950468674	0.07095503962606572
203	0.050047372569806244	0.058089817850112385	0.07063044468616647
204	0.049803420194873965	0.05782588153520168	0.07031136224166253
205	0.0495620050959248	0.05756478055995462	0.06999779229255389
206	0.04932312727295876	0.057306514924371214	0.0696897348388406
207	0.04908678672597582	0.05705108462845143	0.06938718988052257
208	0.048852983454976	0.05679848967219529	0.06909015741759988
209	0.048621717459959295	0.05654873005560282	0.0687986374500725
210	0.04839298874092569	0.056301805778673955	0.06851262997794041
211	0.048166797297875194	0.056057716841408756	0.06823213500120365
212	0.04794314313080781	0.05581646324380719	0.0679571525198622
213	0.04772202623972355	0.05557804498586927	0.06768768253391606
214	0.047503446624622386	0.05534246206759498	0.06742372504336522
215	0.04728740428550435	0.05510971448898434	0.06716528004820971
216	0.04707389922236942	0.05487980225003736	0.06691234754844948
217	0.04686293143521759	0.054652725350753995	0.06666492754408458
218	0.04665450092404889	0.0544284837911343	0.066423020035115
219	0.04644860768886329	0.05420707757117823	0.06618662502154071
220	0.04624525172966079	0.0539885066908858	0.06595574250336175
221	0.046044433046441416	0.05377277115025701	0.06573037248057807
222	0.04584600636955817	0.053559637092375253	0.06550993903958621
223	0.04564875212022465	0.05334714122387213	0.06528960722671037
224	0.04545239537270693	0.053134840965820995	0.06506828711385193
225	0.04525693612700503	0.05292273631822188	0.06484597870101094
226	0.04506237438311892	0.05271082728107475	0.06462268198818738
227	0.044868710141048616	0.05249911385437963	0.0643983969753812
228	0.04467594340079414	0.05228759603813653	0.06417312366259247
229	0.04448407416235546	0.05207627383234543	0.06394686204982114
230	0.04429310242573257	0.05186514723700632	0.06371961213706721
231	0.0441030281909255	0.05165421625211922	0.06349137392433074
232	0.04391385145793424	0.05144348087768413	0.06326214741161167
233	0.04372557222675879	0.051232941113701046	0.06303193259891002
234	0.04353819049739913	0.051022596960169954	0.06280072948622578
235	0.043351706269855295	0.05081244841709089	0.06256853807355899
236	0.04316611954412726	0.050602495484463814	0.062335358360909594
237	0.04298143032021503	0.050392738162288744	0.06210119034827763
238	0.04279763859811861	0.05018317645056568	0.06186603403566306
239	0.04261474437783799	0.04997381034929463	0.06162988942306594
240	0.04243274765937319	0.04976463985847557	0.06139275651048622
241	0.04225164844272418	0.049555664978108524	0.06115463529792393
242	0.04207144672789099	0.049346885708193476	0.06091552578537905
243	0.041892142514873595	0.049138302048730424	0.06067542797285159
244	0.041713735803672006	0.048929913999719396	0.06043434186034155
245	0.04153622659428624	0.048721721561160364	0.06019226744784894
246	0.04135961488671627	0.04851372473305334	0.05994920473537375
247	0.041183900680962116	0.04830592351539832	0.05970515372291596
248	0.04100908397702376	0.04809831790819531	0.059460114410475606
249	0.040835164774901206	0.0478909079114443	0.059214086798052665
250	0.04066214307459447	0.047683693525145295	0.05896707088564714
251	0.040490018876103526	0.04747667474929829	0.05871906667325904
252	0.040318792179428395	0.04726985158390328	0.058470074160888355
253	0.04014846298456908	0.0470632240289603	0.05822009334853509
254	0.039979031291525566	0.046856792084469315	0.05796912423619925
255	0.03981049710029786	0.04665055575043033	0.05771716682388083
256	0.03964286041088595	0.04644451502684335	0.05746422111157982
257	0.039476121223289855	0.046238669913708376	0.05721028709929623
258	0.039310279537509575	0.046033020411025416	0.05695536478703007
259	0.03914533535354509	0.045827566518794445	0.05669945417478131
260	0.03898128867139641	0.045622308237015484	0.05644255526254999
261	0.038818139491063545	0.04541724556568853	0.056184668050336076
262	0.03865588781254649	0.045212378504813584	0.05592579253813959
263	0.038494533635845235	0.04500770705439063	0.05566592872596051
264	0.03833407696095978	0.044803231214419696	0.05540507661379886
265	0.0381744970479397	0.044599340821576475	0.055143859240817245
266	0.0380157327843864	0.04439718456974932	0.05488411245603374
267	0.037857780181179496	0.04419683744009259	0.05462595609474994
268	0.037700639238319	0.04399829943260627	0.05436939015696583
269	0.03754430995580491	0.043801570547290364	0.05411441464268145
270	0.03738879233363722	0.04360665078414488	0.053861029551896776
271	0.03723408637181594	0.0434135401431698	0.0536092348846118
272	0.037080192070341064	0.04322223862436513	0.053359030640826546
273	0.03692710942921259	0.04303274622773089	0.05311041682054099
274	0.03677483844843052	0.04284506295326706	0.05286339342375513
275	0.036623379127994855	0.04265918880097365	0.052617960450469
276	0.03647273146790559	0.04247512377085064	0.05237411790068257
277	0.03632289546816273	0.04229286786289805	0.05213186577439584
278	0.03617387112876628	0.042112421077115866	0.05189120407160882
279	0.03602565844971622	0.041933783413504094	0.0516521327923215
280	0.03587825743101258	0.04175695487206276	0.051414651936533905
281	0.035731668072655334	0.041581935452791825	0.051178761504246016
282	0.035585890374644505	0.04140872515569131	0.05094446149545783
283	0.03544092433698006	0.041237323980761194	0.05071175191016934
284	0.03529676995966202	0.041067731928001505	0.05048063274838057
285	0.03515342724269041	0.040899948997412235	0.050251104010091516
286	0.03501089618606518	0.04073397518899337	0.050023165695302144
287	0.03486917678978637	0.04056981050274491	0.0497968178040125
288	0.034728269053853955	0.04040745493866688	0.04957206033622257
289	0.03458817297826794	0.040246908496759264	0.04934889329193232
290	0.03444888856302833	0.04008817117702205	0.0491273166711418
291	0.03431041580813513	0.03993124297945526	0.048907330473850985
292	0.034172754713588334	0.03977612390405889	0.04868893470005988
293	0.03403590527938794	0.03962281395083292	0.048472129349768474
294	0.03389986750553395	0.039471313119777376	0.048256914422976784
295	0.03376464139202637	0.03932162141089224	0.04804328991968479
296	0.03363022693886518	0.03917373882417752	0.047831255839892506
297	0.033496624146050404	0.0390276653596332	0.04762081218359993
298	0.033363833013582034	0.03888340101725932	0.04741195895080707
299	0.03323185354146006	0.03874094579705584	0.047204696141513916
300	0.0331006857296845	0.038600299699022775	0.04699902375572047
301	0.03297032957825533	0.03846146272316012	0.04679494179342672
302	0.03284078508717257	0.038324434869467884	0.046592450254632684
303	0.032712052256436225	0.03818921613794606	0.046391549139338364
304	0.03258413108604627	0.03805580652859465	0.04619223844754374
305	0.03245702157600272	0.03792420604141366	0.045994518179248836
306	0.0323305526101639	0.03779388019758146	0.0457985219804141
307	0.03220418657344739	0.03766314976407601	0.0456046697417836
308	0.03207788432464366	0.037531892483889	0.04541299203361502
309	0.031951645863752695	0.037400108357020415	0.04522348885590833
310	0.03182547119077451	0.03726779738347028	0.045036160208663564
311	0.031699360305709086	0.03713495956323857	0.0448510060918807
312	0.03157331320855644	0.037001594896325304	0.04466802650555977
313	0.03144732989931657	0.03686770338273046	0.044487221449700735
314	0.031321410377989474	0.036733285022454064	0.04430859092430361
315	0.03119555464457514	0.036598339815496095	0.0441321349293684
316	0.031069762699073578	0.03646286776185656	0.043957853464895086
317	0.0309440345414848	0.03632686886153547	0.043785746530883705
318	0.03081837017180878	0.0361903431145328	0.043615814127334215
319	0.030692769590045542	0.03605329052084857	0.04344805625424665
320	0.03056723279619508	0.0359157110804828	0.043282472911621
321	0.030441759790257376	0.035777604793435426	0.04311906409945724
322	0.030316350572232448	0.03563897165970651	0.04295782981775541
323	0.03019100514212029	0.035499811679296014	0.04279877006651547
324	0.030065723499920913	0.03536012485220397	0.04264188484573746
325	0.029940505645634302	0.03521991117843035	0.04248717415542136
326	0.029815351579260463	0.03507917065797517	0.04233463799556716
327	0.02969026130079939	0.03493790329083842	0.04218427636617487
328	0.0295652348102511	0.034796109077020104	0.042036089267244496
329	0.029440272107615583	0.034653788016520234	0.041890076698776035
330	0.02931537319289283	0.03451094010933879	0.041746238660769486
331	0.029190538066082856	0.03436756535547578	0.04160457515322484
332	0.02906576672718564	0.03422366375493121	0.041465086176142106
333	0.02894105917620121	0.034079235307705076	0.04132777172952129
334	0.02881641541312955	0.03393428001379738	0.04119263181336238
335	0.02869183543797066	0.033788797873208105	0.041059666427665384
336	0.02856731925072454	0.033642788885937275	0.040928875572430294
337	0.02844286685139119	0.03349625305198488	0.04080025924765711
338	0.028318478239970617	0.033349190371350916	0.04067381745334585
339	0.028194153416462815	0.03320160084403539	0.04054955018949649
340	0.02806989238086778	0.0330534844700383	0.040427457456109046
341	0.02794569513318552	0.032904841249359634	0.040307539253183505
342	0.02782156167341604	0.03275567118199942	0.04018979558071989
343	0.02769757316228568	0.03260638116875778	0.04007262461929538
344	0.027573969684011487	0.032458174876289894	0.03995128797413138
345	0.027450767017709325	0.03231113141348439	0.039825474222506985
346	0.02732796516337918	0.032165250780341284	0.03969518336442215
347	0.027205564121021056	0.03202053297686056	0.039560415399876876
348	0.027083563890634956	0.03187697800304225	0.0394211703288712
349	0.026961964472220875	0.031734585858886305	0.03927744815140507
350	0.026840765865778816	0.031593356544392756	0.039129248867478525
351	0.026719968071308785	0.03145329005956161	0.03897657247709156
352	0.02659957108881077	0.031314386404392845	0.03881941898024417
353	0.026479574918284773	0.03117664557888647	0.03865778837693634
354	0.02635997955973079	0.03104006758304248	0.03849168066716808
355	0.026240785013148842	0.03090465241686089	0.0383210958509394
356	0.02612199127853892	0.030770400080341688	0.038146033928250306
357	0.026003598355901006	0.03063731057348488	0.03796649489910076
358	0.025885606245235112	0.030505383896290452	0.03778247876349081
359	0.025768014946541247	0.030374620048758426	0.03759398552142042
360	0.025650824459819404	0.03024501903088879	0.03740101517288961
361	0.025534034785069576	0.030116580842681533	0.03720356771789836
362	0.025417645922291773	0.029989305484136683	0.0370016431564467
363	0.025301657871485993	0.029863192955254213	0.03679524148853461
364	0.025186070632652227	0.02973824325603414	0.036584362714162086
365	0.02507088420579049	0.02961445638647645	0.03636900683332913
366	0.02495609859090077	0.02949183234658115	0.03614917384603575
367	0.02484171378798307	0.029370371136348244	0.035924863752281946
368	0.02472772979703739	0.02925007275577773	0.03569607655206772
369	0.024614146618063736	0.029130937204869603	0.035462812245393056
370	0.024500964251062102	0.029012964483623872	0.035225070832257975
371	0.02438818269603249	0.028896154592040528	0.03498285231266246
372	0.0242758019529749	0.02878050753011958	0.034736156686606526
373	0.02416374928135336	0.028665456409820763	0.034485993397123715
374	0.024051559008775418	0.02854737211147333	0.03423882472478686
375	0.023939148438868477	0.028425610158322026	0.033995798272869776
376	0.02382651757163254	0.028300170550366852	0.03375691404137247
377	0.023713666407067603	0.02817105328760779	0.03352217203029494
378	0.023600594945173668	0.02803825837004486	0.03329157223963719
379	0.023487303185950735	0.027901785797678047	0.03306511466939922
380	0.023373791129398806	0.027761635570507363	0.03284279931958103
381	0.023260058775517876	0.0276178076885328	0.032624626190182617
382	0.02314610612430795	0.027470302151754365	0.032410595281203984
383	0.023031933175769025	0.027319118960172046	0.03220070659264512
384	0.022917539929901098	0.027164258113785856	0.03199496012450604
385	0.022802926386704177	0.027005719612595788	0.03179335587678674
386	0.02268809254617826	0.026843503456601844	0.03159589384948722
387	0.02257303840832334	0.026677609645804026	0.03140257404260748
388	0.022457763973139422	0.026508038180202323	0.031213396456147506
389	0.022342269240626503	0.026334789059796755	0.03102836109010732
390	0.022226554210784594	0.026157862284587302	0.03084746794448691
391	0.02211061888361368	0.025977257854573978	0.030670717019286274
392	0.02199446325911377	0.025792975769756775	0.03049810831450542
393	0.021878087337284857	0.025605016030135694	0.03032964183014434
394	0.021761802778589214	0.025416501075076984	0.030165263060490888
395	0.02164672763354109	0.025238632341278138	0.030004776471793147
396	0.021532961953734588	0.025072412217793622	0.029848164566215987
397	0.021420505739169704	0.024917840704623426	0.029695427343759396
398	0.02130935898984644	0.024774917801767566	0.029546564804423393
399	0.021199521705764807	0.024643643509226036	0.029401576948207962
400	0.021090993886924786	0.02452401782699883	0.029260463775113103
401	0.020983775533326393	0.024416040755085952	0.02912322528513883
402	0.020877866644969614	0.024319712293487398	0.02898986147828512
403	0.020773267221854456	0.024235032442203173	0.028860372354551994
404	0.02066997726398093	0.024162001201233282	0.02873475791393944
405	0.020567996771349014	0.02410061857057771	0.028613018156447463
406	0.02046732574395873	0.02405088455023647	0.02849515308207607
# Eof

==> anc/rawNpart/5023/Xi0_50/rawChib1PNpart5023Xi50.tsv <==
#Chib1P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9918968009369494	0.9918353925123436	0.9918369517866826
1	0.9917927655295723	0.9918381890510223	0.9918370356631633
2	0.9919069822795821	0.9918351188313035	0.9918369435781772
3	0.992239451186979	0.9918261818531876	0.9918366755317245
4	0.9924865523865595	0.9918155985437276	0.9918363581069172
5	0.9909510712888083	0.9918269608057895	0.9918366988948208
6	0.9873699219215343	0.9918639256305049	0.9918378075794353
7	0.9817431042847367	0.9919264930178731	0.9918396841607596
8	0.9744685905462513	0.9919572321046752	0.9918406061170482
9	0.9663361595085239	0.99184217090482	0.9918371550907561
10	0.9573673427660386	0.9915782022209766	0.99182923788783
11	0.9475621403187953	0.9911653260531448	0.9918168545082691
12	0.9369817996632259	0.9905746515962394	0.9918018043776635
13	0.9262935762815458	0.9894914305062122	0.9918036911803974
14	0.9156802528290068	0.9878294431271825	0.9918278849937194
15	0.9051418293056086	0.9855886894591501	0.9918743858176304
16	0.8946783057113515	0.9827691695021155	0.9919431936521299
17	0.8842896820462353	0.9793708832560781	0.9920343084972179
18	0.8739781234248472	0.9754018716139037	0.9921434964765482
19	0.863810840461889	0.9711117441599676	0.9921393273953791
20	0.8538196692908447	0.9666187352547542	0.9919595457715654
21	0.8440046099117142	0.9619228448982632	0.9916041516051071
22	0.8343656623244975	0.9570240730904952	0.9910731448960042
23	0.8249028265291947	0.9519224198314495	0.9903665256442561
24	0.8156161025258057	0.9466178851211267	0.9894842938498636
25	0.8065054903143304	0.941110468959526	0.9884264495128261
26	0.7975710925026516	0.9354036674606722	0.9871932018717189
27	0.7888164911937183	0.929619532069479	0.9857918555711379
28	0.7802434596536308	0.9238184825150445	0.984226026665346
29	0.7718519978823887	0.9180005187973683	0.9824957151543424
30	0.7636421058799926	0.9121656409164512	0.9806009210381281
31	0.755613783646442	0.9063138488722925	0.9785416443167025
32	0.7477670311817373	0.9004451426648927	0.9763178849900657
33	0.7401018484858782	0.8945595222942515	0.9739296430582177
34	0.7326182355588646	0.8886569877603689	0.9713769185211587
35	0.725316192400697	0.8827375390632449	0.9686597113788883
36	0.7181942318528503	0.876804150682881	0.9657830106513181
37	0.7112316762127869	0.8708981802900672	0.9628161845113583
38	0.7044218952865063	0.8650328889992935	0.9597814754902095
39	0.6977648890740084	0.8592082768105598	0.9566788835878717
40	0.6912606575752932	0.853424343723866	0.953508408804345
41	0.6849092007903609	0.8476810897392122	0.9502700511396291
42	0.6787105187192112	0.8419785148565985	0.9469638105937244
43	0.6726646113618443	0.8363166190760248	0.9435896871666304
44	0.66677147871826	0.8306954023974913	0.9401476808583474
45	0.6610311207884587	0.8251148648209976	0.9366377916688755
46	0.6554435375724401	0.8195750063465439	0.9330600195982148
47	0.6500087290702041	0.8140758269741304	0.9294143646463646
48	0.6446694943263238	0.8086198211569079	0.9257116836739766
49	0.6392130261102223	0.8032162691186575	0.9219923679372911
50	0.633619252979521	0.7978660461467294	0.9182602270379369
51	0.6278881749342199	0.7925691522411232	0.9145152609759142
52	0.6220197919743189	0.7873255874018392	0.9107574697512226
53	0.616014104099818	0.7821353516288774	0.9069868533638626
54	0.6098711113107174	0.7769984449222376	0.9032034118138341
55	0.6035908136070167	0.7719148672819198	0.899407145101137
56	0.5971732109887162	0.7668846187079246	0.8955980532257711
57	0.5906183034558159	0.761907699200251	0.8917761361877367
58	0.5839260910083157	0.7569841087588998	0.8879413939870335
59	0.5770965736462157	0.7521138473838704	0.8840938266236619
60	0.5701297513695157	0.7472969150751634	0.8802334340976218
61	0.5630346029881644	0.7425329925459639	0.87636085953544
62	0.5560203692946505	0.7378146391859354	0.8724910902578153
63	0.5491749432769022	0.7331387295171697	0.8686304217885876
64	0.5424983249349192	0.7285052635396667	0.8647788541277562
65	0.5359905142687017	0.7239142412534262	0.8609363872753216
66	0.5296515112782497	0.7193656626584486	0.8571030212312836
67	0.5234813159635632	0.7148595277547335	0.8532787559956418
68	0.5174799283246422	0.710395836542281	0.849463591568397
69	0.5116473483614865	0.7059745890210913	0.8456575279495487
70	0.5059835760740963	0.7015957851911643	0.8418605651390968
71	0.5004886114624716	0.6972594250524999	0.8380727031370417
72	0.49516245452661234	0.6929655086050982	0.834293941943383
73	0.4900051052665185	0.6887140358489592	0.830524281558121
74	0.48501656368219015	0.6845050067840828	0.8267637219812556
75	0.4801968297736273	0.6803384214104691	0.8230122632127869
76	0.4755411822979242	0.6762126806201195	0.8192704142779916
77	0.4709704144340437	0.6721009566764434	0.8155467149353272
78	0.4664562539966351	0.6679936736523743	0.8118442133772439
79	0.46199870098569834	0.6638908315479118	0.8081629096037422
80	0.4575977554012335	0.6597924303630562	0.8045028036148218
81	0.4532534172432405	0.6556984700978076	0.8008638954104829
82	0.44896568651171925	0.6516089507521655	0.7972461849907252
83	0.4447345632066699	0.6475238723261305	0.7936496723555488
84	0.4405600473280925	0.6434432348197021	0.7900743575049541
85	0.4364421388759867	0.6393670382328805	0.7865202404389404
86	0.43238083785035303	0.6352952825656659	0.7829873211575085
87	0.4283761442511912	0.6312279678180581	0.7794755996606577
88	0.42442805807850104	0.627165093990057	0.7759850759483884
89	0.42053657933228294	0.6231066610816628	0.7725157500207006
90	0.4167017080125367	0.6190526690928755	0.7690676218775941
91	0.4129234441192622	0.615003118023695	0.765640691519069
92	0.4092017876524596	0.6109580078741212	0.7622349589451254
93	0.40553673861212886	0.6069173386441543	0.7588504241557628
94	0.40192829699827	0.6028811103337942	0.7554870871509819
95	0.3983764628108829	0.5988493229430408	0.7521449479307822
96	0.3948812360499677	0.5948219764718944	0.7488240064951641
97	0.3914426167155245	0.5907990709203548	0.7455242628441273
98	0.38806060480755306	0.586780606288422	0.7422457169776719
99	0.38473520032605335	0.5827665825760959	0.7389883688957979
100	0.38146640327102566	0.5787569997833767	0.7357522185985053
101	0.3782542136424698	0.5747518579102644	0.732537266085794
102	0.37509290760472835	0.5707600151076534	0.7293428486178974
103	0.3719714407894619	0.5667985635296763	0.7261676874121011
104	0.36888953551619635	0.5628679329118613	0.723011750316907
105	0.3658471917849316	0.5589681232542086	0.719875037332315
106	0.36284440959566777	0.5550991345567179	0.7167575484583251
107	0.35988118894840465	0.5512609668193895	0.7136592836949373
108	0.3569575298431425	0.5474536200422233	0.7105802430421513
109	0.35407343227988114	0.5436770942252194	0.7075204264999677
110	0.3512288962586206	0.5399313893683774	0.7044798340683859
111	0.348423921779361	0.5362165054716977	0.7014584657474064
112	0.3456585088421022	0.5325324425351803	0.698456321537029
113	0.34293265744684426	0.528879200558825	0.6954734014372536
114	0.3402463675935871	0.5252567795426321	0.6925097054480801
115	0.3375996392823309	0.5216651794866011	0.6895652335695089
116	0.33499247251307546	0.5181044003907322	0.6866399858015397
117	0.3324248672858209	0.5145744422550258	0.6837339621441727
118	0.32989682360056716	0.5110753050794815	0.6808471625974077
119	0.32740834145731434	0.5076069888640994	0.6779795871612447
120	0.3249594208560624	0.5041694936088795	0.6751312358356839
121	0.32255006179681117	0.5007628193138217	0.6723021086207251
122	0.32018026427956087	0.4973869659789262	0.6694922055163686
123	0.31785002830431136	0.4940419336041928	0.6667015265226138
124	0.31555935387106276	0.4907277221896216	0.6639300716394614
125	0.31330824097981497	0.4874443317352126	0.6611778408669109
126	0.3110966896305681	0.4841917622409658	0.6584448342049626
127	0.30892469982332205	0.4809700137068812	0.6557310516536162
128	0.30679227155807676	0.4777790861329588	0.653036493212872
129	0.3046994048348324	0.47461897951919857	0.6503611588827298
130	0.3026460996535889	0.4714896938656005	0.6477050486631898
131	0.3006323560143462	0.46839122917216464	0.6450681625542518
132	0.29865817391710436	0.46532358543889096	0.642450500555916
133	0.2967235533618634	0.46228676266577956	0.6398520626681823
134	0.2948284943486233	0.4592807608528303	0.6372728488910505
135	0.292972996877384	0.45630558000004307	0.6347128592245208
136	0.29115706094814553	0.4533612201074182	0.6321720936685933
137	0.289380686560908	0.45044768117495554	0.6296505522232678
138	0.28764387371567124	0.447564963202655	0.6271482348885444
139	0.28594278711149457	0.4447127457255746	0.6246637300299593
140	0.28425822069246715	0.4418894239498049	0.6221899685984732
141	0.28258753366377265	0.4390947772193477	0.6197259786137819
142	0.2809307260254108	0.4363288055342026	0.6172717600758851
143	0.27928779777738166	0.43359150889436987	0.6148273129847831
144	0.2776587489196854	0.43088288729984964	0.6123926373404759
145	0.2760435794523218	0.42820294075064147	0.6099677331429633
146	0.274442289375291	0.4255516692467459	0.6075526003922456
147	0.27285487868859304	0.4229290727881625	0.6051472390883224
148	0.27128134739222787	0.4203351513748915	0.6027516492311941
149	0.2697216954861954	0.41776990500693284	0.6003658308208605
150	0.26817592297049564	0.41523333368428644	0.5979897838573216
151	0.2666440298451287	0.41272543740695256	0.5956235083405774
152	0.26512601611009456	0.4102462161749309	0.5932670042706281
153	0.2636218817653932	0.4077956699882216	0.5909202716474734
154	0.2621316268110246	0.40537379884682456	0.5885833104711135
155	0.2606552512469887	0.40298060275073994	0.5862561207415482
156	0.25919275507328565	0.40061608169996765	0.5839387024587777
157	0.2577441382899153	0.3982802356945077	0.5816310556228019
158	0.25630940089687776	0.39597306473436006	0.579333180233621
159	0.25488854289417295	0.39369456881952475	0.5770450762912346
160	0.2534815642818009	0.3914447479500018	0.5747667437956431
161	0.2520884650597617	0.38922360212579116	0.5724981827468462
162	0.25070924522805516	0.3870311313468929	0.5702393931448441
163	0.2493439047866815	0.384867335613307	0.5679903749896368
164	0.2479924437356405	0.3827322149250334	0.5657511282812241
165	0.24665486207493237	0.38062576928207215	0.5635216530196063
166	0.24533115980455697	0.3785479986844233	0.5613019492047832
167	0.24402133692451428	0.37649890313208667	0.5590920168367546
168	0.24272539343480443	0.3744784826250624	0.556891855915521
169	0.2414433293354273	0.37248673716335057	0.554701466441082
170	0.24017514462638298	0.370523666746951	0.5525208484134378
171	0.2389208393076714	0.3685892713758637	0.5503500018325882
172	0.23768041337929258	0.3666835510500888	0.5481889266985335
173	0.23645386684124653	0.36480650576962625	0.5460376230112733
174	0.23524119969353333	0.3629581355344761	0.5438960907708081
175	0.23404241193615277	0.36113844034463816	0.5417643299771375
176	0.23285750356910506	0.3593474202001127	0.5396423406302617
177	0.2316864745923901	0.35758507510089954	0.5375301227301805
178	0.2305293250060079	0.35585140504699864	0.5354276762768941
179	0.22938605480995847	0.35414641003841013	0.5333350012704025
180	0.22825443581584748	0.352463224388793	0.5312502820604197
181	0.22713147954557988	0.35079263974157887	0.5291710834708533
182	0.22601717044204891	0.3491346081608677	0.5270973928249182
183	0.22491150850525457	0.3474891296466596	0.5250292101226145
184	0.22381449373519682	0.3458562041989547	0.5229665353639418
185	0.2227261261318757	0.3442358318177528	0.5209093685489006
186	0.22164640569529123	0.342628012503054	0.5188577096774907
187	0.2205753324254433	0.3410327462548582	0.5168115587497119
188	0.21951290632233214	0.3394500330731656	0.5147709157655644
189	0.2184591273859575	0.337879872957976	0.5127357807250483
190	0.2174139956163195	0.33632226590928954	0.5107061536281635
191	0.21637751101341807	0.33477721192710613	0.50868203447491
192	0.21534967357725335	0.33324471101142583	0.5066634232652878
193	0.21433048330782514	0.3317247631622485	0.5046503199992968
194	0.21331994020513362	0.3302173683795744	0.5026427246769372
195	0.21231804426917877	0.3287225266634033	0.5006406372982088
196	0.21132479549996047	0.32724023801373536	0.4986440578631117
197	0.2103401938974788	0.3257705024305704	0.4966529863716459
198	0.20936423946173377	0.32431331991390855	0.4946674228238113
199	0.20839693219272537	0.32286869046374983	0.4926873672196082
200	0.20743827209045357	0.3214366140800941	0.4907128195590363
201	0.2064882591549184	0.32001709076294155	0.4887437798420956
202	0.20554689338611984	0.31861012051229204	0.4867802480687863
203	0.2046141747840579	0.3172157033281456	0.48482222423910826
204	0.20369010334873258	0.31583383921050223	0.4828697083530614
205	0.2027746790801439	0.31446452815936193	0.48092270041064583
206	0.20186790197829188	0.3131077701747248	0.47898120041186176
207	0.2009697720431764	0.31176356525659066	0.4770452083567088
208	0.20008028927479757	0.3104319134049596	0.4751147242451872
209	0.1991994536731554	0.3091128146198317	0.4731897480772969
210	0.1983272652382498	0.3078062689012068	0.4712702798530378
211	0.19746372397008083	0.30651227624908506	0.4693563195724101
212	0.19660882986864847	0.3052308366634663	0.4674478672354136
213	0.1957625829339528	0.30396195014435073	0.4655449228420485
214	0.19492498316599366	0.3027056166917381	0.46364748639231457
215	0.1940960305647712	0.3014618363056287	0.461755557886212
216	0.19327572513028535	0.30023060898602233	0.45986913732374063
217	0.1924640668625361	0.29901193473291904	0.45798822470490064
218	0.19166105576152354	0.29780581354631885	0.456112820029692
219	0.19086669182724753	0.2966122454262217	0.4542429232981145
220	0.19008097505970817	0.29543123037262764	0.4523785345101683
221	0.18930390545890538	0.29426276838553667	0.45051965366585345
222	0.18853517176327717	0.2931063424639519	0.4486669242053071
223	0.18777216084608958	0.29195761224179195	0.4468257479860962
224	0.1870142836385647	0.2908155992842532	0.4449973427316448
225	0.18626154014070276	0.2896803035913359	0.44318170844195326
226	0.18551393035250358	0.28855172516303973	0.4413788451170212
227	0.18477145427396716	0.28742986399936477	0.4395887527568487
228	0.18403411190509358	0.2863147201003112	0.437811431361436
229	0.18330190324588283	0.2852062934658789	0.436046880930783
230	0.18257482829633478	0.28410458409606776	0.4342951014648894
231	0.18185288705644964	0.283009591990878	0.4325560929637557
232	0.1811360795262273	0.2819213171503093	0.4308298554273815
233	0.18042440570566773	0.2808397595743621	0.4291163888557671
234	0.17971786559477096	0.27976491926303604	0.4274156932489121
235	0.17901645919353704	0.27869679621633137	0.42572776860681705
236	0.17832018650196588	0.2776353904342478	0.4240526149294814
237	0.17762904752005754	0.2765807019167856	0.42239023221690547
238	0.17694304224781202	0.27553273066394457	0.4207406204690892
239	0.17626217068522929	0.2744914766757248	0.41910377968603263
240	0.17558643283230935	0.27345693995212644	0.4174797098677357
241	0.17491582868905226	0.27242912049314927	0.41586841101419836
242	0.17425035825545795	0.27140801829879335	0.41426988312542073
243	0.17359002153152642	0.27039363336905864	0.4126841262014026
244	0.17293481851725773	0.26938596570394524	0.4111111402421443
245	0.17228474921265186	0.26838501530345316	0.40955092524764564
246	0.17163981361770875	0.2673907821675823	0.4080034812179065
247	0.1710000117324285	0.2664032662963327	0.40646880815292713
248	0.170365343556811	0.2654224676897044	0.40494690605270733
249	0.16973580909085634	0.2644483863476973	0.4034377749172472
250	0.1691114083345645	0.2634810222703115	0.40194141474654677
251	0.16849214128793544	0.262520375457547	0.40045782554060594
252	0.16787800795096916	0.2615664459094037	0.39898700729942466
253	0.16726900832366573	0.2606192336258817	0.39752896002300314
254	0.1666651424060251	0.25967873860698093	0.39608368371134134
255	0.16606641019804727	0.2587449608527015	0.39465117836443914
256	0.16547281169973221	0.2578179003630432	0.3932314439822965
257	0.16488434691108	0.25689755713800627	0.39182448056491354
258	0.16430101583209059	0.25598393117759066	0.3904302881122903
259	0.16372281846276399	0.2550770224817962	0.38904886662442667
260	0.16314975480310012	0.254176831050623	0.38768021610132264
261	0.16258182485309913	0.25328335688407116	0.3863243365429783
262	0.16201902861276096	0.25239659998214053	0.38498122794939366
263	0.16146136608208556	0.25151656034483116	0.38365089032056854
264	0.16090883726107297	0.25064323797214305	0.3823333236565032
265	0.16036080151546692	0.24977592616427274	0.38102710179872307
266	0.159815371150495	0.2489125425575134	0.37972802242449794
267	0.15927242294661667	0.2480529512252825	0.37843581122662345
268	0.15873195690383193	0.2471971521675801	0.3771504682050997
269	0.15819397302214083	0.2463451453844062	0.37587199335992655
270	0.15765847130154342	0.24549693087576077	0.37460038669110407
271	0.15712545174203957	0.24465250864164387	0.3733356481986323
272	0.15659491434362938	0.24381187868205542	0.3720777778825112
273	0.1560668591063128	0.2429750409969955	0.3708267757427407
274	0.15554128603008982	0.24214199558646404	0.3695826417793209
275	0.1550181951149605	0.24131274245046114	0.3683453759922518
276	0.15449758636092475	0.24048728158898663	0.36711497838153334
277	0.15397945976798266	0.23966561300204064	0.3658914489471655
278	0.15346381533613415	0.2388477366896231	0.36467478768914835
279	0.1529506530653793	0.23803365265173412	0.36346499460748183
280	0.1524399729557181	0.23722336088837365	0.3622620697021661
281	0.1519317750071505	0.23641686139954163	0.36106601297320096
282	0.1514260592196765	0.23561415418523812	0.35987682442058655
283	0.15092282559329612	0.23481523924546305	0.35869450404432274
284	0.15042207412800934	0.23402011658021646	0.3575190518444095
285	0.14992380482381626	0.23322878618949847	0.3563504678208471
286	0.14942801768071673	0.23244124807330885	0.35518875197363525
287	0.14893471269871086	0.23165750223164777	0.3540339043027742
288	0.1484438898777986	0.2308775486645152	0.3528859248082637
289	0.14795554921797996	0.23010138737191108	0.35174481349010384
290	0.14746969071925492	0.22932901835383543	0.3506105703482946
291	0.14698631438162355	0.22856044161028832	0.34948319538283623
292	0.1465054202050858	0.2277956571412697	0.3483626885937285
293	0.14602700818964165	0.22703466494677957	0.34724904998097134
294	0.14555107833529113	0.22627746502681792	0.34614227954456483
295	0.14507763064203422	0.22552405738138476	0.34504237728450904
296	0.14460666510987094	0.22477444201048008	0.34394934320080384
297	0.14413818173880127	0.22402861891410392	0.3428631772934494
298	0.14367218052882524	0.2232865880922562	0.3417838795624456
299	0.14320866147994282	0.22254834954493696	0.34071145000779235
300	0.14274762459215404	0.2218139032721463	0.33964588862948997
301	0.1422890698654589	0.22108324927388406	0.3385871954275381
302	0.14183299729985732	0.22035638755015036	0.33753537040193693
303	0.1413794068953494	0.21963331810094508	0.3364904135526865
304	0.14092829865193507	0.21891404092626832	0.3354523248797866
305	0.1404796725696144	0.2181985560261201	0.33442110438323747
306	0.14003337113557252	0.2174870409898371	0.3333963466841352
307	0.1395888994738491	0.21678005377007664	0.3323767781573816
308	0.13914622155486783	0.21607763498873084	0.3313623060763616
309	0.1387053373786287	0.2153797846457996	0.33035293044107494
310	0.13826624694513173	0.21468650274128298	0.3293486512515218
311	0.1378289502543769	0.21399778927518096	0.3283494685077022
312	0.1373934473063642	0.21331364424749358	0.32735538220961613
313	0.13695973810109366	0.21263406765822085	0.32636639235726356
314	0.13652782263856525	0.21195905950736268	0.32538249895064447
315	0.136097700918779	0.21128861979491914	0.3244037019897589
316	0.13566937294173492	0.2106227485208902	0.32343000147460677
317	0.13524283870743295	0.2099614456852759	0.3224613974051882
318	0.1348180982158731	0.20930471128807615	0.32149788978150307
319	0.13439515146705544	0.2086525453292911	0.3205394786035515
320	0.13397399846097993	0.20800494780892065	0.3195861638713335
321	0.1335546391976465	0.20736191872696477	0.31863794558484887
322	0.1331370736770553	0.20672345808342354	0.3176948237440978
323	0.13272130189920617	0.2060895658782969	0.31675679834908016
324	0.1323073238640992	0.20546024211158492	0.3158238693997961
325	0.1318951395717344	0.2048354867832875	0.3148960368962455
326	0.13148474902211174	0.20421529989340473	0.31397330083842845
327	0.1310761522152312	0.20359968144193652	0.3130556612263449
328	0.13066934915109285	0.20298863142888302	0.3121431180599948
329	0.13026433982969662	0.20238214985424408	0.31123567133937824
330	0.12986112425104251	0.20178023671801973	0.3103333210644951
331	0.12945970241513055	0.20118289202021003	0.3094360672353456
332	0.12906007432196076	0.20059011576081492	0.3085439098519295
333	0.1286622399715331	0.20000190793983444	0.30765684891424694
334	0.1282661993638476	0.19941826855726857	0.3067748844222979
335	0.1278719524989042	0.1988391976131173	0.30589801637608227
336	0.127479499376703	0.1982646951073807	0.30502624477560025
337	0.1270888399972439	0.19769476104005865	0.30415956962085167
338	0.12669997436052696	0.19712939541115124	0.3032979909118366
339	0.12631290246655216	0.19656859822065842	0.30244150864855507
340	0.1259276243153195	0.19601236946858025	0.301590122831007
341	0.125544139906829	0.1954607091549167	0.3007438334591924
342	0.12516244924108066	0.19491361727966777	0.2999026405331114
343	0.12478193200970221	0.19437000181673045	0.2990659478435753
344	0.12440075325807258	0.1938266324077318	0.2982319917245521
345	0.12401879238700417	0.19328329674300979	0.29740065626217216
346	0.12363604939649696	0.1927399948225644	0.2965719414564354
347	0.12325252428655094	0.19219672664639564	0.2957458473073419
348	0.12286821705716613	0.19165349221450353	0.2949223738148916
349	0.12248312770834253	0.19111029152688797	0.29410152097908443
350	0.12209725624008011	0.1905671245835491	0.2932832887999206
351	0.12171060265237892	0.1900239913844868	0.29246767727740003
352	0.12132316694523891	0.18948089192970116	0.29165468641152265
353	0.12093494911866011	0.18893782621919214	0.2908443162022884
354	0.12054594917264247	0.18839479425295966	0.2900365666496974
355	0.12015616710718606	0.18785179603100385	0.28923143775374965
356	0.11976560292229087	0.18730883155332473	0.28842892951444515
357	0.11937425661795685	0.18676590081992214	0.28762904193178385
358	0.11898212819418404	0.18622300383079624	0.28683177500576573
359	0.11858921765097243	0.1856801405859469	0.28603712873639087
360	0.11819552498832205	0.18513731108537423	0.28524510312365925
361	0.1178010502062328	0.18459451532907814	0.28445569816757077
362	0.11740579330470483	0.18405175331705872	0.28366891386812565
363	0.11700975428373803	0.1835090250493159	0.28288475022532367
364	0.1166129331433324	0.18296633052584968	0.28210320723916493
365	0.11621532988348801	0.18242366974666008	0.2813242849096494
366	0.1158169445042048	0.1818810427117471	0.2805479832367771
367	0.11541777700548277	0.18133844942111074	0.27977430222054794
368	0.11501782738732197	0.18079588987475104	0.2790032418609621
369	0.11461709564972236	0.18025336407266793	0.2782348021580195
370	0.11421558179268396	0.1797108720148614	0.2774689831117201
371	0.11381328581620676	0.17916841370133157	0.27670578472206386
372	0.11341020772029076	0.17862598913207833	0.2759452069890509
373	0.11300628057113474	0.17808357638244413	0.27518756131235783
374	0.11260107587006256	0.17754103509454391	0.27443484121912154
375	0.11219451752219138	0.17699834034294068	0.2736874007296053
376	0.11178660552752119	0.17645549212763437	0.27294523984380903
377	0.111377339886052	0.17591249044862503	0.27220835856173276
378	0.11096672059778376	0.1753693353059126	0.27147675688337647
379	0.11055474766271653	0.17482602669949712	0.2707504348087402
380	0.11014142108085029	0.17428256462937855	0.2700293923378239
381	0.109726740852185	0.17373894909555695	0.26931362947062765
382	0.10931070697672074	0.17319518009803225	0.2686031462071514
383	0.10889331945445746	0.1726512576368045	0.26789794254739513
384	0.10847457828539511	0.1721071817118737	0.2671980184913589
385	0.10805448346953381	0.17156295232323987	0.2665033740390426
386	0.10763303500687346	0.17101856947090294	0.2658140091904464
387	0.10721023289741412	0.17047403315486298	0.2651299239455701
388	0.1067860771411557	0.16992934337511992	0.2644511183044138
389	0.10636056773809834	0.16938450013167383	0.2637775922669776
390	0.10593370468824194	0.16883950342452467	0.26310934583326134
391	0.10550548799158653	0.16829435325367242	0.26244637900326506
392	0.10507591764813208	0.16774904961911713	0.26178869177698877
393	0.10464499365787862	0.16720359252085876	0.26113628415443246
394	0.10421566915511606	0.16665554795742055	0.26048186346412877
395	0.10379853821163487	0.16609618419368577	0.25979926798179215
396	0.10339454886489598	0.16552471984812775	0.2590861565589809
397	0.10300370111489934	0.1649411549207465	0.25834252919569484
398	0.10262599496164498	0.16434548941154206	0.2575683858919342
399	0.10226143040513294	0.1637377233205144	0.25676372664769886
400	0.10191000744536313	0.16311785664766346	0.25592855146298876
401	0.10157172608233561	0.16248588939298936	0.2550628603378041
402	0.10124658631605035	0.16184182155649196	0.25416665327214466
403	0.1009345881465074	0.1611856531381714	0.2532399302660106
404	0.10063573157370671	0.1605173841380276	0.25228269131940184
405	0.10035001659764828	0.15983701455606056	0.25129493643231837
406	0.10007744321833217	0.15914454439227033	0.2502766656047603
# Eof

==> anc/rawNpart/5023/Xi0_50/rawChib2PNpart5023Xi50.tsv <==
#Chib2P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9923586790476676	0.9923719808277365	0.9923779788570246
1	0.9923922916171253	0.9923824523532757	0.9923780156393593
2	0.9923553895802153	0.9923709560401941	0.9923779752573503
3	0.992247972936938	0.9923374918884916	0.9923778577109977
4	0.9918356094531768	0.9922978631159137	0.9923777185107663
5	0.989807838735542	0.9923404086448828	0.9923778679564114
6	0.9859615257481086	0.9924788219302115	0.9923783541476334
7	0.9802966704908763	0.9927131029718992	0.9923791770844321
8	0.9713020410698643	0.9928282042343848	0.9923795813897222
9	0.9559785862651355	0.9923973622431533	0.9923780680119153
10	0.9342445434939204	0.9914089422239556	0.992374596082644
11	0.9060999127562186	0.9898629441767912	0.9923691656019076
12	0.8720523818976165	0.9877481687079844	0.9923625656714173
13	0.8376329116586847	0.984942605004634	0.9923633930906086
14	0.8043566093966477	0.981412830395895	0.992374002798285
15	0.7722234751115058	0.9771588448817677	0.9923943947944467
16	0.7412335088032587	0.972180648462252	0.992424569079094
17	0.7113867104719064	0.9664782411373478	0.9924645256522266
18	0.6826964760779174	0.9600457740440893	0.992504465913488
19	0.655578650003364	0.9527016837319372	0.9922402166070454
20	0.6302302082365616	0.9443599677402271	0.9915276978071648
21	0.6066511507775099	0.9350206260689592	0.9903669095138458
22	0.5848414776262087	0.9246836587181333	0.9887578517270885
23	0.5648011887826583	0.9133490656877494	0.9867005244468928
24	0.5465302842468585	0.9010168469778076	0.9841949276732589
25	0.5300287640188093	0.8876870025883077	0.9812410614061864
26	0.5152727189790853	0.8733724827039446	0.977844976671941
27	0.5014274673774848	0.8585253860672136	0.9742179184395935
28	0.48807981258806055	0.8433695173497147	0.9704644603486752
29	0.4752297546108121	0.8279048765514471	0.9665846023991854
30	0.46287729344573997	0.8121314636724117	0.9625783445911249
31	0.4510224290928438	0.796049278712608	0.9584456869244933
32	0.43966516155212376	0.7796583216720362	0.9541866293992904
33	0.42880549082357977	0.7629585925506963	0.9498011720155167
34	0.4184434169072119	0.7459500913485881	0.9452893147731719
35	0.40857893980302	0.7286328180657119	0.940651057672256
36	0.39920275512608927	0.7110591991527816	0.9358458620334377
37	0.39018549314186646	0.6939581808082271	0.9303100712332891
38	0.38148567214142837	0.6775634957062974	0.92386295180995
39	0.3731032921247747	0.6618751438469922	0.9165045037634203
40	0.36503835309190574	0.6468931252303121	0.9082347270936998
41	0.35729085504282143	0.6326174398562566	0.899053621800789
42	0.3498607979775216	0.6190480877248259	0.8889611878846873
43	0.3427481818960064	0.6061850688360201	0.8779574253453952
44	0.3359530067982759	0.594028383189839	0.8660423341829122
45	0.3294752726843299	0.5825780307862827	0.853215914397239
46	0.32331497955416855	0.5718340116253513	0.839478165988375
47	0.3174721274077918	0.5617963257070446	0.8248290889563205
48	0.3119159993058418	0.552367693714505	0.8095461543226994
49	0.30653231766767847	0.5431862031261981	0.7946616497343858
50	0.3013103041195181	0.5342177192639816	0.7802729379640947
51	0.2962499586613608	0.5254622421278552	0.7663800190118258
52	0.2913512812932065	0.5169197717178188	0.7529828928775795
53	0.28661427201505524	0.5085903080338727	0.7400815595613557
54	0.282038930826907	0.5004738510760167	0.7276760190631539
55	0.2776252577287618	0.49257040084425086	0.7157662713829748
56	0.27337325272061963	0.48487995733857525	0.704352316520818
57	0.2692829158024804	0.4774025205589897	0.6934341544766834
58	0.2653542469743443	0.4701380905054944	0.6830117852505715
59	0.26158724623621116	0.4630866671780891	0.6730852088424817
60	0.2579819135880811	0.4562482505767741	0.6636544252524146
61	0.2545354846631944	0.4496214219427949	0.654710131830875
62	0.25118353908793334	0.4431731187424984	0.6460355410788867
63	0.24789901665547437	0.43688945283850583	0.6375395899642188
64	0.24468191736581746	0.43077042423081746	0.629222278486871
65	0.2415322412189626	0.42481603291943304	0.6210836066468435
66	0.23844998821490976	0.4190262789043528	0.6131235744441362
67	0.23543515835365897	0.4134011621855765	0.6053421818787491
68	0.2324877516352103	0.4079406827631044	0.5977394289506821
69	0.22960776805956362	0.4026448406369363	0.5903153156599356
70	0.226795207626719	0.3975136358070723	0.5830698420065091
71	0.22405007033667645	0.3925470682735124	0.576003007990403
72	0.22137235618943596	0.3877451380362565	0.569114813611617
73	0.21876206518499747	0.3831078450953046	0.5624052588701512
74	0.2162191973233611	0.378635189450657	0.5558743437660059
75	0.21374375260452677	0.37432717110231334	0.5495220682991806
76	0.21133459791051576	0.37017953437824397	0.5433449866676286
77	0.2089727232740916	0.3661208831949205	0.5372852897241595
78	0.2066513432529126	0.362125733341761	0.5313223429968558
79	0.20437045784697866	0.35819408481876547	0.5254561464857175
80	0.20213006705628983	0.3543259376259339	0.5196867001907447
81	0.19993017088084614	0.3505212917632662	0.5140140041119375
82	0.1977707693206475	0.3467801472307624	0.5084380582492957
83	0.19565186237569396	0.3431025040284226	0.5029588626028193
84	0.19357345004598553	0.3394883621562467	0.49757641717250845
85	0.19153553233152215	0.3359377216142347	0.49229072195836293
86	0.18953810923230394	0.3324505824023867	0.48710177696038304
87	0.18758118074833083	0.3290269445207027	0.4820095821785687
88	0.18566474687960277	0.3256668079691825	0.4770141376129196
89	0.18378880762611988	0.32237017274782637	0.4721154432634362
90	0.18195336298788203	0.31913703885663414	0.4673134991301182
91	0.18015841296488933	0.3159674062956058	0.4626083052129657
92	0.1784039575571417	0.3128612750647415	0.45799986151197863
93	0.17668999676463915	0.309818645164041	0.453488168027157
94	0.17501653058738173	0.3068395165935045	0.449073224758501
95	0.1733835590253694	0.30392388935313197	0.4447550317060104
96	0.17179108207860216	0.3010717634429233	0.4405335888696852
97	0.17023909974708004	0.29828313886287866	0.43640889624952567
98	0.16872761203080303	0.29555801561299794	0.43238095384553143
99	0.1672566189297711	0.2928963936932811	0.42844976165770265
100	0.16582612044398426	0.29029827310372824	0.42461531968603944
101	0.1644361165734425	0.2877636538443393	0.42087762793054173
102	0.16307802394323592	0.2852811985786027	0.4172200951965574
103	0.1617352805904126	0.2828290314652265	0.4136107081147492
104	0.16040747010965314	0.28040660249593535	0.4100486617963897
105	0.15909459250095762	0.27801391167072936	0.40653395624147903
106	0.15779664776432598	0.27565095898960856	0.4030665914500171
107	0.15651363589975822	0.2733177444525728	0.39964656742200383
108	0.1552455569072544	0.2710142680596221	0.3962738841574393
109	0.1539924107868145	0.2687405298107566	0.39294854165632354
110	0.15275419753843844	0.2664965297059761	0.38967053991865647
111	0.1515309171621263	0.2642822677452808	0.38643987894443826
112	0.1503225696578781	0.2620977439286706	0.38325655873366876
113	0.14912915502569377	0.2599429582561454	0.3801205792863479
114	0.14795067326557335	0.2578179107277054	0.37703194060247586
115	0.14678712437751684	0.2557226013433505	0.37399064268205257
116	0.14563850836152417	0.2536570301030807	0.3709966855250779
117	0.1445048252175955	0.251621197006896	0.3680500691315521
118	0.14338607494573066	0.24961510205479642	0.36515079350147506
119	0.14228225754592974	0.24763874524678195	0.36229885863484673
120	0.14119337301819274	0.2456921265828526	0.3594942645316671
121	0.14011942136251962	0.2437752460630083	0.35673701119193624
122	0.13906040257891045	0.24188810368724917	0.35402709861565407
123	0.1380163166673651	0.2400306994555751	0.35136452680282065
124	0.1369871636278837	0.23820303336798615	0.34874929575343605
125	0.13597294346046618	0.23640510542448234	0.34618140546750015
126	0.1349736561651126	0.2346369156250636	0.34366085594501294
127	0.13398930174182289	0.23289846396973002	0.34118764718597455
128	0.13301988019059707	0.2311897504584815	0.33876177919038486
129	0.13206539151143518	0.22951077509131806	0.3363832519582439
130	0.1311258357043372	0.22786153786823982	0.33405206548955174
131	0.13020121276930308	0.22624203878924662	0.33176821978430826
132	0.1292915227063329	0.22465227785433856	0.32953171484251353
133	0.12839676551542661	0.2230922550635156	0.3273425506641676
134	0.12751694119658422	0.22156197041677775	0.3252007272492704
135	0.1266520497498057	0.22006142391412492	0.32310624459782183
136	0.12580209117509114	0.2185906155555573	0.3210591027098221
137	0.12496706547244045	0.21714954534107478	0.31905930158527107
138	0.12414697264185366	0.21573821327067733	0.31710684122416877
139	0.12334082761184109	0.21435420999196952	0.3151968103097458
140	0.12254369743492399	0.21298547017878014	0.31330461441618673
141	0.12175490384055103	0.21163033487255145	0.311426871858438
142	0.12097444682872205	0.21028880407328343	0.30956358263649963
143	0.12020232639943718	0.20896087778097608	0.3077147467503717
144	0.11943854255269636	0.20764655599562942	0.30588036420005416
145	0.11868309528849959	0.20634583871724338	0.30406043498554686
146	0.11793598460684693	0.2050587259458181	0.3022549591068501
147	0.1171972105077383	0.2037852176813534	0.3004639365639636
148	0.11646677299117379	0.20252531392384948	0.2986873673568875
149	0.11574467205715333	0.2012790146733062	0.2969252514856217
150	0.11503090770567691	0.20004631992972355	0.2951775889501664
151	0.11432547993674459	0.19882722969310168	0.2934443797505214
152	0.11362838875035633	0.1976217439634404	0.2917256238866868
153	0.11293963414651213	0.1964298627407398	0.2900213213586626
154	0.11225921612521202	0.1952515860249999	0.2883314721664487
155	0.11158713468645597	0.1940869138162207	0.28665607631004525
156	0.110923389830244	0.1929358461144022	0.2849951337894521
157	0.11026798155657609	0.19179838291954435	0.2833486446046694
158	0.10962090986545224	0.19067452423164713	0.2817166087556971
159	0.10898217475687247	0.1895642700507106	0.2800990262425351
160	0.10835177623083674	0.18846762037673478	0.27849589706518346
161	0.10772971428734512	0.18738457520971963	0.27690722122364225
162	0.10711598892639757	0.1863151345496651	0.2753329987179114
163	0.10651060014799407	0.18525929839657138	0.2737732295479909
164	0.10591354795213463	0.18421706675043822	0.2722279137138808
165	0.1053248323388193	0.18318843961126585	0.2706970512155811
166	0.10474445330804802	0.18217341697905406	0.2691806420530918
167	0.10417241085982079	0.18117199885380297	0.2676786862264127
168	0.10360870499413766	0.18018418523551255	0.2661911837355442
169	0.10305333571099858	0.17920997612418282	0.26471813458048593
170	0.10250630301040357	0.1782493715198138	0.2632595387612381
171	0.10196760689235262	0.1773023714224054	0.26181539627780054
172	0.10143724735684577	0.1763689758319577	0.26038570713017345
173	0.10091522440388297	0.17544918474847068	0.2589704713183567
174	0.10040153803346424	0.17454299817194438	0.2575696888423504
175	0.09989618824558957	0.1736504161023787	0.25618335970215433
176	0.099399175040259	0.17277143853977375	0.25481148389776875
177	0.09891049841747247	0.17190606548412946	0.2534540614291935
178	0.09843015837723001	0.17105429693544583	0.25211109229642864
179	0.09795815491953166	0.17021613289372284	0.25078257649947416
180	0.09749207435203382	0.16938791587996818	0.24946729642258114
181	0.0970286793960957	0.168564740431125	0.24816361898211856
182	0.09656795319943064	0.1677465810108466	0.24687153567675033
183	0.09610989576203864	0.16693343761913315	0.24559104650647653
184	0.0956545070839197	0.16612531025598448	0.24432215147129713
185	0.09520178716507384	0.16532219892140068	0.2430648505712121
186	0.09475173600550102	0.16452410361538172	0.24181914380622146
187	0.09430435360520126	0.16373102433792758	0.24058503117632515
188	0.09385963996417458	0.16294296108903833	0.2393625126815234
189	0.09341759508242095	0.1621599138687139	0.23815158832181588
190	0.09297821895994038	0.16138188267695436	0.23695225809720288
191	0.09254151159673289	0.16060886751375966	0.23576452200768422
192	0.09210747299279846	0.15984086837912978	0.23458838005326
193	0.09167610314813705	0.15907788527306474	0.23342383223393007
194	0.09124740206274876	0.15831991819556462	0.23227087854969466
195	0.09082136973663352	0.15756696714662927	0.2311295190005536
196	0.09039800616979131	0.1568190321262588	0.22999975358650693
197	0.08997731136222217	0.1560761131344532	0.22888158230755462
198	0.08955928531392612	0.1553382101712124	0.22777500516369675
199	0.08914392802490312	0.1546053232365365	0.2266800221549333
200	0.08873123949515317	0.15387745233042543	0.2255966332812642
201	0.08832121972467628	0.15315459745287918	0.22452483854268948
202	0.08791386871347248	0.15243675860389783	0.2234646379392092
203	0.08750918646154172	0.1517239357834813	0.22241603147082328
204	0.08710717296888401	0.15101612899162958	0.22137901913753177
205	0.08670782823549938	0.15031333822834278	0.22035360093933465
206	0.08631115226138783	0.14961556349362082	0.21933977687623196
207	0.08591714504654932	0.14892280478746367	0.21833754694822366
208	0.08552580659098387	0.14823506210987136	0.2173469111553097
209	0.08513713689469149	0.14755233546084395	0.21636786949749023
210	0.08475113595767217	0.14687462484038138	0.2154004219747651
211	0.08436780377992589	0.1462019302484836	0.21444456858713437
212	0.0839871403614527	0.14553425168515072	0.213500309334598
213	0.08360914570225259	0.1448715891503827	0.21256764421715607
214	0.0832338198023255	0.14421394264417947	0.2116465732348085
215	0.08286116266167148	0.14356131216654117	0.21073709638755533
216	0.08249117428029054	0.14291369771746767	0.2098392136753966
217	0.08212385465818264	0.14227109929695902	0.20895292509833224
218	0.08175920379534785	0.14163351690501524	0.20807823065636233
219	0.08139722169178606	0.14100095054163628	0.20721513034948674
220	0.08103790834749736	0.14037340020682215	0.2063636241777056
221	0.08068126376248172	0.1397508659005729	0.20552371214101878
222	0.08032724063991717	0.13913335797786278	0.20469482366678524
223	0.07997544190992725	0.13852096337155903	0.20387216864018257
224	0.0796257780623234	0.13791370167865902	0.20305466724099092
225	0.07927824909710564	0.13731157289916288	0.20224231946921042
226	0.07893285501427395	0.13671457703307052	0.20143512532484098
227	0.07858959581382832	0.13612271408038196	0.20063308480788264
228	0.07824847149576877	0.13553598404109723	0.1998361979183354
229	0.07790948206009528	0.1349543869152163	0.1990444646561993
230	0.07757262750680784	0.13437792270273913	0.1982578850214742
231	0.0772379078359065	0.1338065914036658	0.19747645901416028
232	0.07690532304739121	0.13324039301799626	0.19670018663425742
233	0.076574873141262	0.13267932754573053	0.19592906788176567
234	0.07624655811751885	0.13212339498686856	0.19516310275668494
235	0.07592037797616179	0.13157259534141044	0.19440229125901543
236	0.07559633271719077	0.1310269286093561	0.19364663338875693
237	0.07527442234060581	0.1304863947907056	0.1928961291459096
238	0.07495464684640694	0.12995099388545886	0.1921507785304733
239	0.07463700623459414	0.12942072589361595	0.19141058154244808
240	0.0743215005051674	0.12889559081517682	0.19067553818183403
241	0.07400812965812674	0.1283755886501415	0.18994564844863104
242	0.07369689369347215	0.12786071939851	0.18922091234283914
243	0.07338779261120362	0.12735098306028228	0.1885013298644583
244	0.07308082641132116	0.12684637963545836	0.18778690101348858
245	0.07277599509382478	0.12634690912403826	0.18707762578992998
246	0.07247329865871445	0.12585257152602194	0.18637350419378249
247	0.07217273710599019	0.12536336684140947	0.18567453622504607
248	0.07187431043565201	0.12487929507020076	0.18498072188372072
249	0.0715780186476999	0.12440035621239587	0.1842920611698065
250	0.07128386174213386	0.12392655026799479	0.18360855408330337
251	0.07099183971895387	0.1234578772369975	0.18293020062421134
252	0.07070195257815996	0.122994337119404	0.18225700079253038
253	0.07041420031975212	0.12253592991521431	0.18158895458826055
254	0.07012858294373035	0.12208265562442844	0.18092606201140182
255	0.06984510045009465	0.12163451424704637	0.18026832306195414
256	0.06956375283884501	0.12119150578306809	0.17961573773991757
257	0.06928454010998145	0.12075363023249361	0.1789683060452921
258	0.06900746226350396	0.12032088759532295	0.17832602797807776
259	0.06873251929941253	0.11989327787155607	0.1776889035382745
260	0.06845971121770715	0.11947080106119298	0.1770569327258823
261	0.06818903801838788	0.11905345716423374	0.1764301155409012
262	0.06792049970145465	0.1186412461806783	0.17580845198333123
263	0.06765409626690749	0.11823416811052662	0.17519194205317234
264	0.06738982771474641	0.11783222295377876	0.17458058575042454
265	0.0671274338973756	0.11743440637436726	0.173973711701132
266	0.06686614826312878	0.1170377589926995	0.17336934163283338
267	0.06660592077523864	0.11664208763485837	0.17276734641351701
268	0.06634675143370514	0.11624739230084387	0.1721677260431828
269	0.06608864023852834	0.115853672990656	0.17157048052183083
270	0.06583158718970819	0.11546092970429479	0.17097560984946109
271	0.06557559228724473	0.11506916244176019	0.17038311402607353
272	0.06532065553113792	0.11467837120305224	0.16979299305166823
273	0.06506677692138779	0.11428855598817092	0.1692052469262451
274	0.06481395645799434	0.11389971679711623	0.16861987564980416
275	0.06456219414095755	0.11351185362988819	0.16803687922234548
276	0.06431148997027744	0.11312496648648676	0.16745625764386893
277	0.064061843945954	0.11273905536691198	0.16687801091437462
278	0.06381325606798721	0.11235412027116382	0.1663021390338625
279	0.06356572633637711	0.1119701611992423	0.16572864200233262
280	0.06331925475112368	0.11158717815114744	0.16515751981978494
281	0.06307384131222693	0.11120517112687918	0.16458877248621948
282	0.06282948601968685	0.11082414012643757	0.16402240000163623
283	0.06258618887350342	0.1104440851498226	0.16345840236603518
284	0.06234394987367667	0.11006500619703423	0.16289677957941628
285	0.0621027690202066	0.10968690326807255	0.16233753164177966
286	0.06186264631309319	0.10930977636293746	0.1617806585531252
287	0.061623581752336475	0.10893362548162903	0.16122616031345302
288	0.061385575337936406	0.10855845062414723	0.160674036922763
289	0.06114862706989301	0.10818425179049207	0.16012428838105516
290	0.060912736948206286	0.10781102898066353	0.15957691468832955
291	0.06067790497287624	0.1074387821946616	0.15903191584458615
292	0.060444131143902874	0.10706751143248636	0.158489291849825
293	0.060211415461286166	0.10669721669413773	0.157949042704046
294	0.059979757925026134	0.10632789797961573	0.15741116840724922
295	0.05974915853512276	0.10595955528892037	0.15687566895943467
296	0.059519617291576066	0.10559218862205162	0.1563425443606023
297	0.059291134194386044	0.10522579797900952	0.15581179461075215
298	0.0590637092435527	0.1048603833597941	0.15528341970988419
299	0.05883734243907601	0.10449594476440527	0.15475741965799844
300	0.058612033780956016	0.10413248219284307	0.15423379445509494
301	0.05838778326919268	0.10376999564510753	0.1537125441011736
302	0.058164590903786006	0.1034084851211986	0.15319366859623448
303	0.05794245668473601	0.10304795062111632	0.15267716794027758
304	0.05772138061204268	0.10268839214486067	0.15216304213330287
305	0.057501362685706034	0.10232980969243166	0.1516512911753104
306	0.0572824896883865	0.10197233310297886	0.1511418155769598
307	0.057065034275058026	0.10161637030695485	0.1506343027612532
308	0.056849016296438744	0.10126195100384502	0.15012872997093868
309	0.05663443575252864	0.10090907519364942	0.14962509720601633
310	0.05642129264332774	0.10055774287636804	0.14912340446648614
311	0.05620958696883602	0.10020795405200086	0.14862365175234812
312	0.05599931872905351	0.09985970872054793	0.14812583906360224
313	0.055790487923980184	0.0995130068820092	0.14762996640024856
314	0.05558309455361605	0.09916784853638466	0.14713603376228698
315	0.055377138617961105	0.09882423368367436	0.14664404114971763
316	0.055172620117015354	0.09848216232387827	0.14615398856254036
317	0.054969539050778796	0.09814163445699639	0.14566587600075528
318	0.05476789541925142	0.0978026500830287	0.14517970346436235
319	0.05456768922243325	0.09746520920197525	0.1446954709533616
320	0.05436892046032427	0.09712931181383605	0.14421317846775303
321	0.054171589132924476	0.09679495791861102	0.14373282600753656
322	0.05397569524023388	0.09646214751630022	0.1432544135727123
323	0.053781238782252466	0.09613088060690361	0.14277794116328016
324	0.05358821975898025	0.09580115719042126	0.1423034087792402
325	0.05339663817041723	0.0954729772668531	0.14183081642059236
326	0.053206494016563396	0.09514634083619916	0.14136016408733673
327	0.05301778729741875	0.09482124789845942	0.14089145177947324
328	0.05283051801298331	0.09449769845363391	0.1404246794970019
329	0.05264468616325706	0.09417569250172263	0.13995984723992272
330	0.05246029174823999	0.09385523004272553	0.1394969550082357
331	0.05227733476793212	0.09353631107664266	0.13903600280194084
332	0.05209581522233343	0.093218935603474	0.13857699062103812
333	0.05191573311144395	0.09290310362321957	0.13811991846552762
334	0.05173708843526366	0.09258881513587934	0.1376647863354092
335	0.05155988119379255	0.09227607014145332	0.13721159423068297
336	0.05138411138703064	0.09196486863994154	0.1367603421513489
337	0.05120977901497792	0.09165521063134395	0.136311030097407
338	0.05103688407763439	0.09134709611566058	0.13586365806885725
339	0.05086542657500005	0.09104052509289143	0.13541822606569964
340	0.05069540650707491	0.0907354975630365	0.1349747340879342
341	0.050526823873858956	0.09043201352609577	0.13453318213556092
342	0.050359678675352196	0.09013007298206926	0.13409357020857982
343	0.05019325417106157	0.08982954954040884	0.13365606463052945
344	0.05002543014733402	0.08953006932107224	0.13322115740854604
345	0.049856067256830325	0.08923160775144674	0.13278888087893928
346	0.04968516549955043	0.08893416483153234	0.13235923504170924
347	0.04951272487549436	0.08863774056132899	0.13193221989685577
348	0.04933874538466211	0.08834233494083675	0.13150783544437902
349	0.049163227027053676	0.08804794797005558	0.1310860816842789
350	0.048986169802669066	0.0877545796489855	0.13066695861655545
351	0.04880757371150828	0.08746222997762651	0.13025046624120867
352	0.048627438753571325	0.08717089895597858	0.12983660455823856
353	0.04844576492885817	0.08688058658404177	0.12942537356764508
354	0.04826255223736883	0.086591292861816	0.12901677326942823
355	0.048077800679103326	0.08630301778930133	0.12861080366358807
356	0.047891510254061645	0.08601576136649774	0.1282074647501246
357	0.04770368096224378	0.08572952359340524	0.12780675652903775
358	0.047514312803649726	0.08544430447002381	0.12740867900032757
359	0.0473234057782795	0.08516010399635347	0.12701323216399404
360	0.0471309598861331	0.08487692217239423	0.12662041602003718
361	0.04693697512721051	0.08459475899814606	0.12623023056845695
362	0.04674145150151175	0.08431361447360898	0.12584267580925343
363	0.04654438900903682	0.08403348859878298	0.12545775174242657
364	0.04634578764978569	0.08375438137366806	0.12507545836797632
365	0.04614564742375838	0.08347629279826423	0.12469579568590276
366	0.0459439683309549	0.08319922287257146	0.12431876369620583
367	0.04574075037137523	0.08292317159658978	0.12394436239888557
368	0.04553599354501939	0.0826481389703192	0.12357259179394198
369	0.04532969785188737	0.08237412499375969	0.12320345188137503
370	0.04512186329197916	0.08210112966691127	0.12283694266118475
371	0.04491248986529478	0.08182915298977393	0.12247306413337114
372	0.044701577571834225	0.0815581949623477	0.1221118162979342
373	0.044489683216708674	0.08128792942844397	0.12175208511876467
374	0.044280371370412214	0.081016268392276	0.1213867387284198
375	0.0440742750467428	0.08074284105737749	0.12101451061512666
376	0.043871394245700426	0.08046764742374843	0.12063540077888524
377	0.04367172896728509	0.08019068749138884	0.12024940921969554
378	0.04347527921149679	0.0799119612602987	0.11985653593755756
379	0.04328204497833554	0.07963146873047802	0.1194567809324713
380	0.043092026267801335	0.07934920990192683	0.11905014420443677
381	0.042905223079894174	0.07906518477464508	0.11863662575345395
382	0.04272163541461405	0.07877939334863279	0.11821622557952287
383	0.04254126327196097	0.07849183562388996	0.1177889436826435
384	0.04236410665193493	0.0782025116004166	0.11735478006281584
385	0.04219016555453593	0.0779114212782127	0.11691373472003994
386	0.04201943997976398	0.07761856465727825	0.11646580765431572
387	0.04185192992761906	0.07732394173761328	0.11601099886564326
388	0.04168763539810119	0.07702755251921774	0.11554930835402247
389	0.04152655639121036	0.07672939700209168	0.11508073611945344
390	0.04136869290694658	0.07642947518623508	0.11460528216193612
391	0.041214044945309836	0.07612778707164794	0.11412294648147053
392	0.041062612506300125	0.07582433265833026	0.11363372907805665
393	0.040914395589917454	0.07551911194628202	0.11313762995169448
394	0.040766467267195565	0.07520784713623062	0.11263654836311195
395	0.040608327475302713	0.07487519205419577	0.11213729771885438
396	0.04043903658940882	0.07451977340876483	0.11164048773393687
397	0.040258594609513886	0.07414159119993782	0.11114611840835935
398	0.04006700153561791	0.07374064542771475	0.11065418974212195
399	0.03986425736772088	0.0733169360920956	0.11016470173522454
400	0.03965036210582282	0.07287046319308037	0.10967765438766719
401	0.03942531574992371	0.07240122673066908	0.10919304769944989
402	0.03918911830002355	0.07190922670486172	0.1087108816705726
403	0.038941769756122346	0.07139446311565827	0.10823115630103539
404	0.038683270118220106	0.07085693596305877	0.10775387159083821
405	0.038413619386316815	0.0702966452470632	0.10727902753998105
406	0.038132817560412494	0.06971359096767156	0.10680662414846397
# Eof

==> anc/rawNpart/5023/Xi0_50/rawChib3PNpart5023Xi50.tsv <==
#Chib3P-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9877380965474568	0.9934512996221428	0.9926665662672306
1	0.9963876934854425	0.9921616641730604	0.9927421277268517
2	0.9868916106030824	0.9935775087725621	0.992659171504912
3	0.9592498479003762	0.9976988334206478	0.9924176976014112
4	0.9153690193233522	1.0025793706191475	0.9921317404228017
5	0.8659069683685259	0.9973396161868066	0.9924387446178603
6	0.812515771994856	0.9802931334454527	0.9934375207590267
7	0.7551954302023424	0.9514399223950851	0.9951280688463
8	0.6976128930986232	0.9136982304261441	0.995958627809737
9	0.6470452511405347	0.8728593417427473	0.9928497159705815
10	0.6036908983090954	0.8290811430628464	0.9857173779852328
11	0.5675498346043049	0.7823636343864409	0.9745616138536903
12	0.5382719021144255	0.7332369902687892	0.9593785694161213
13	0.512042336157457	0.687477150938278	0.9401262558659945
14	0.4878161504630423	0.6466663314829163	0.9167931711238914
15	0.46559334503118144	0.6108045319027042	0.8893793151898125
16	0.44537391986187447	0.5798917521976418	0.8578846880637577
17	0.42715787495512125	0.5539279923677287	0.8223092897457269
18	0.41092079064317505	0.5328280480915014	0.7828021330560936
19	0.3959046188809665	0.5139469624438218	0.7439889515774843
20	0.38175028961896695	0.4960318797247253	0.7080608496830683
21	0.3684578028571761	0.4790827999342118	0.6750178273728452
22	0.35602715859559414	0.46309972307228153	0.6448598846468153
23	0.3444583568342209	0.4480826491389342	0.6175870215049785
24	0.3337513975730564	0.43403157813417004	0.5931992379473346
25	0.3239062808121007	0.4209465100579888	0.5716965339738838
26	0.31491200730439955	0.40881658149515726	0.5530404292064277
27	0.3063845867182596	0.39726254408111566	0.5358875504804719
28	0.29813393042479447	0.38609665662636944	0.5195728811488646
29	0.29016003842400434	0.37531891913091864	0.5040964212116059
30	0.28246291071588925	0.3649293315947633	0.48945817066869607
31	0.275042547300449	0.35492789401790326	0.4756581295201346
32	0.2678989481776838	0.34531460640033873	0.4626962977659218
33	0.26103211334759346	0.3360894687420695	0.4505726754060577
34	0.25444204281017807	0.3272524810430958	0.43928726244054217
35	0.24812873656543769	0.31880364330341737	0.4288400588693753
36	0.24209028544780567	0.3107416986107093	0.41920189011468273
37	0.23630014409777578	0.3030491706443621	0.40996710793321167
38	0.23074980088872893	0.2957204557162559	0.40100564339956796
39	0.22543925582066507	0.2887555538263905	0.3923174965137513
40	0.2203685088935843	0.2821544649747662	0.38390266727576206
41	0.2155375601074866	0.27591718916138286	0.3757611556856
42	0.21094640946237195	0.2700437263862404	0.3678929617432651
43	0.20659505695824038	0.264534076649339	0.36029808544875747
44	0.2024835025950918	0.25938823995067845	0.3529765268020771
45	0.19861174637292628	0.2546062162902589	0.3459282858032239
46	0.19497978829174384	0.2501880056680804	0.339153362452198
47	0.19158762835154447	0.24613360808414286	0.3326517567489994
48	0.18840322773329707	0.24238183748608208	0.3264062174575416
49	0.18530739100926802	0.2387050607118948	0.3203525640453819
50	0.1822888759667134	0.23508180797466507	0.3144847431662348
51	0.1793476826056331	0.2315120792743928	0.30880275482010017
52	0.17648381092602722	0.227995874611078	0.3033065990069781
53	0.17369726092789578	0.22453319398472077	0.2979962757268685
54	0.1709880326112387	0.22112403739532097	0.2928717849797714
55	0.1683561259760561	0.21776840484287868	0.28793312676568683
56	0.16580154102234781	0.21446629632739386	0.2831803010846147
57	0.16332427775011396	0.21121771184886654	0.2786133079365552
58	0.1609243361593545	0.2080226514072967	0.27423214732150814
59	0.15860171625006944	0.20488111500268436	0.27003681923947354
60	0.1563564180222588	0.20179310263502953	0.2660273236904515
61	0.15418753794054174	0.19875961057524946	0.26220057392713114
62	0.15207402015673685	0.19580385576606396	0.2584846368695999
63	0.15000702002163396	0.1929355906388318	0.25484929654873845
64	0.14798653753523308	0.19015481519355304	0.2512945529645468
65	0.1460125726975342	0.18746152943022756	0.24782040611702488
66	0.14408512550853733	0.1848557333488555	0.24442685600617278
67	0.14220419596824246	0.18233742694943672	0.24111390263199042
68	0.1403697840766496	0.17990661023197133	0.23788154599447786
69	0.13858188983375877	0.17756328319645928	0.23472978609363504
70	0.1368405132395699	0.17530744584290053	0.23165862292946204
71	0.13514565429408307	0.17313909817129516	0.22866805650195884
72	0.13349731299729822	0.17105824018164312	0.22575808681112536
73	0.13189548934921536	0.16906487187394442	0.22292871385696167
74	0.13034018334983455	0.16715899324819908	0.22017993763946775
75	0.12883139499915572	0.16534060430440709	0.21751175815864365
76	0.1273681890973578	0.16360685454011084	0.21492271088432158
77	0.1259348760884611	0.16190992196382736	0.21238822585024186
78	0.12452585572202086	0.16023273693194084	0.20989953302080575
79	0.12314112799803721	0.15857529944445123	0.20745663239601325
80	0.12178069291651009	0.15693760950135857	0.20505952397586436
81	0.1204445504774395	0.15531966710266285	0.2027082077603591
82	0.11913270068082542	0.15372147224836405	0.20040268374949743
83	0.11784514352666792	0.15214302493846216	0.1981429519432794
84	0.11658187901496694	0.15058432517295722	0.195929012341705
85	0.11534290714572246	0.14904537295184916	0.19376086494477418
86	0.11412822791893457	0.1475261682751381	0.19163850975248697
87	0.1129378413346032	0.14602671114282395	0.18956194676484342
88	0.11177174739272834	0.1445470015549067	0.18753117598184343
89	0.11062994609331006	0.1430870395113864	0.18554619740348707
90	0.10951243743634831	0.14164682501226306	0.18360701102977436
91	0.10841922142184307	0.14022635805753664	0.18171361686070525
92	0.10735029804979439	0.13882563864720715	0.17986601489627976
93	0.10630566732020222	0.13744466678127457	0.17806420513649787
94	0.10528532923306662	0.13608344245973894	0.1763081875813596
95	0.10428928378838753	0.13474196568260022	0.17459796223086493
96	0.10331753098616499	0.13342023644985843	0.17293352908501386
97	0.10237007082639898	0.13211825476151362	0.17131488814380644
98	0.10144690330908951	0.1308360206175657	0.16974203940724264
99	0.10054802843423657	0.1295735340180147	0.1682149828753224
100	0.0996734462018402	0.12833079496286062	0.1667337185480458
101	0.09882315661190032	0.12710780345210348	0.16529824642541285
102	0.09799207923826544	0.12590407314184007	0.1638987260050759
103	0.09717041119680384	0.12471866561218403	0.16251616964673998
104	0.0963579060207706	0.12355155726913063	0.16115009995805457
105	0.09555456371016574	0.12240274811267987	0.1598005169390198
106	0.09476038426498927	0.12127223814283174	0.1584674205896356
107	0.09397536768524117	0.12016002735958625	0.15715081090990196
108	0.09319951397092145	0.11906611576294339	0.1558506878998189
109	0.09243282312203012	0.11799050335290319	0.1545670515593864
110	0.09167529513856715	0.11693319012946561	0.15329990188860448
111	0.09092693002053256	0.11589417609263067	0.15204923888747318
112	0.09018772776792637	0.11487346124239838	0.15081506255599242
113	0.08945768838074854	0.11387104557876872	0.14959737289416222
114	0.0887368118589991	0.1128869291017417	0.14839616990198262
115	0.08802509820267805	0.11192111181131734	0.14721145357945362
116	0.08732254741178536	0.11097359370749557	0.14604322392657512
117	0.08662915948632106	0.11004437479027648	0.14489148094334728
118	0.08594493442628513	0.10913345505966	0.14375622462977
119	0.08526987223167759	0.10824083451564617	0.14263745498584326
120	0.08460397290249842	0.107366513158235	0.1415351720115671
121	0.08394723643874766	0.10651049098742645	0.14044937570694158
122	0.08329966284042525	0.10567276800322056	0.13938006607196657
123	0.08266125210753121	0.10485334420561726	0.13832724310664213
124	0.08203200424006557	0.10405221959461664	0.1372909068109683
125	0.08141191923802829	0.10326939417021863	0.13627105718494503
126	0.08080099710141941	0.10250486793242328	0.13526769422857238
127	0.08019923783023891	0.10175864088123057	0.13428081794185026
128	0.07960664142448678	0.10103071301664049	0.1333104283247787
129	0.07902320788416302	0.10032108433865304	0.13235652537735776
130	0.07844893720926764	0.09962975484726824	0.13141910909958737
131	0.07788382939980065	0.09895672454248608	0.13049817949146758
132	0.07732788445576205	0.09830199342430655	0.12959373655299836
133	0.07678110237715183	0.09766556149272967	0.12870578028417973
134	0.07624348316396998	0.09704742874775545	0.12783431068501167
135	0.0757150268162165	0.09644759518938381	0.12697932775549414
136	0.0751957333338914	0.09586606081761484	0.12614083149562721
137	0.0746856027169947	0.09530282563244852	0.12531882190541088
138	0.07418463496552635	0.09475788963388482	0.12451329898484512
139	0.07369224848665573	0.0942289021998159	0.12372278813823613
140	0.0732055308350246	0.09370409210802866	0.12293990502527333
141	0.07272408155513901	0.0931818408386797	0.12216363431372472
142	0.07224790064699896	0.09266214839176898	0.12139397600359024
143	0.07177698811060447	0.09214501476729653	0.12063093009486993
144	0.07131134394595554	0.09163043996526235	0.11987449658756381
145	0.07085096815305211	0.09111842398566643	0.1191246754816718
146	0.0703958607318943	0.09060896682850879	0.11838146677719401
147	0.069946021682482	0.09010206849378938	0.11764487047413036
148	0.06950145100481525	0.08959772898150827	0.11691488657248088
149	0.06906214869889407	0.08909594829166541	0.11619151507224557
150	0.06862811476471843	0.08859672642426081	0.1154747559734244
151	0.06819934920228835	0.08810006337929448	0.1147646092760174
152	0.06777585201160381	0.08760595915676643	0.11406107498002457
153	0.06735762319266482	0.08711441375667663	0.11336415308544594
154	0.06694466274547138	0.08662542717902509	0.11267384359228143
155	0.06653697067002351	0.08613899942381184	0.1119901465005311
156	0.06613454696632118	0.08565513049103682	0.11131306181019493
157	0.06573739163436439	0.08517382038070011	0.11064258952127294
158	0.06534550467415316	0.08469506909280161	0.1099787296337651
159	0.06495888608568748	0.08421887662734143	0.10932148214767143
160	0.06457753586896735	0.08374524298431948	0.10867084706299192
161	0.06420145402399276	0.08327416816373581	0.10802682437972656
162	0.06383064055076373	0.0828056521655904	0.10738941409787538
163	0.06346509544928026	0.08233969498988325	0.10675861621743837
164	0.06310481871954232	0.08187629663661437	0.10613443073841552
165	0.06274981036154997	0.08141545710578377	0.10551685766080685
166	0.062400070375303145	0.08095717639739143	0.10490589698461235
167	0.062055598760801856	0.08050145451143734	0.10430154870983196
168	0.06171639551804614	0.08004829144792153	0.10370381283646579
169	0.06138246064703597	0.07959768720684399	0.10311268936451376
170	0.061053794147771345	0.07914964178820469	0.10252817829397591
171	0.06073039602025228	0.07870415519200367	0.1019502796248522
172	0.06041226626447876	0.07826122741824092	0.10137899335714268
173	0.06009940488045079	0.07782085846691641	0.10081431949084729
174	0.05979181186816837	0.0773830483380302	0.1002562580259661
175	0.059489487227631505	0.07694779703158225	0.09970480896249906
176	0.05919243095884019	0.07651510454757256	0.0991599723004462
177	0.05890064306179443	0.07608497088600114	0.0986217480398075
178	0.058614123536494214	0.07565739604686797	0.09809013618058293
179	0.05833287238293955	0.07523238003017307	0.09756513672277256
180	0.0580551997905182	0.07481070454998313	0.09704573644413884
181	0.05777883936110501	0.07439341805236802	0.09653057639654711
182	0.05750377929652161	0.07398052599521864	0.09601964950572726
183	0.05723001959676798	0.07357202837853499	0.0955129557716793
184	0.05695756026184413	0.07316792520231707	0.09501049519440322
185	0.05668640129175007	0.07276821646656488	0.094512267773899
186	0.056416542686485785	0.07237290217127844	0.09401827351016667
187	0.056147984446051256	0.0719819823164577	0.09352851240320623
188	0.05588072657044654	0.07159545690210273	0.09304298445301769
189	0.0556147690596716	0.07121332592821347	0.09256168965960102
190	0.05535011191372645	0.07083558939478996	0.09208462802295621
191	0.05508675513261106	0.07046224730183216	0.09161179954308331
192	0.05482469871632547	0.07009329964934011	0.09114320421998229
193	0.05456394266486964	0.06972874643731378	0.09067884205365313
194	0.05430448697824361	0.0693685876657532	0.09021871304409587
195	0.05404633165644736	0.06901282333465834	0.08976281719131049
196	0.05378947669948088	0.06866145344402923	0.089311154495297
197	0.05353392210734418	0.06831447799386584	0.08886372495605539
198	0.05327966788003727	0.06797189698416817	0.08842052857358568
199	0.053026714017560136	0.06763371041493625	0.08798156534788784
200	0.05277506051991279	0.06729991828617006	0.08754683527896184
201	0.05252470738709522	0.06697052059786959	0.08711633836680778
202	0.05227565461910743	0.06664551735003488	0.08669007461142557
203	0.052027902215949426	0.06632490854266589	0.08626804401281525
204	0.05178145017762119	0.06600869417576263	0.08585024657097684
205	0.05153629850412274	0.0656968742493251	0.08543668228591027
206	0.05129244719545409	0.06538944876335331	0.08502735115761562
207	0.0510498962516152	0.06508641771784726	0.08462225318609283
208	0.050808645672606095	0.06478778111280693	0.08422138837134192
209	0.05056869545842678	0.06449353894823236	0.08382475671336291
210	0.05033004560907724	0.06420369122412349	0.08343235821215578
211	0.05009269612455747	0.06391823794048036	0.08304419286772052
212	0.049856647004867485	0.06363717909730296	0.08266026068005713
213	0.0496218982500073	0.06336051469459131	0.08228056164916567
214	0.04938844985997687	0.06308824473234537	0.08190509577504604
215	0.04915630183477624	0.06282036921056518	0.08153386305769833
216	0.048925454174405386	0.06255688812925073	0.08116686349712249
217	0.04869590687886431	0.062297801488401985	0.08080409709331852
218	0.048467659948153025	0.06204310928801901	0.08044556384628647
219	0.04824071338227151	0.06179281152810173	0.08009126375602627
220	0.048015067181219784	0.061546908208650206	0.07974119682253795
221	0.04779072134499783	0.06130539932966441	0.07939536304582152
222	0.04756768205343201	0.06106792617831767	0.07905359693666038
223	0.047346001187870385	0.06083147726141148	0.0787145091673997
224	0.04712569044375884	0.060595373707693696	0.07837778654636264
225	0.04690674982109738	0.06035961551716437	0.07804342907354923
226	0.04668917931988599	0.06012420268982345	0.07771143674895947
227	0.046472978940124685	0.05988913522567097	0.07738180957259333
228	0.04625814868181346	0.05965441312470692	0.07705454754445083
229	0.04604468854495231	0.05942003638693131	0.07672965066453198
230	0.045832598529541226	0.0591860050123441	0.07640711893283675
231	0.045621878635580246	0.05895231900094533	0.07608695234936518
232	0.045412528863069325	0.05871897835273499	0.0757691509141172
233	0.04520454921200849	0.05848598306771309	0.07545371462709291
234	0.04499793968239773	0.0582533331458796	0.07514064348829222
235	0.044792700274237054	0.05802102858723457	0.07482993749771519
236	0.04458883098752645	0.057789069391777935	0.07452159665536177
237	0.04438633182226594	0.05755745555950975	0.07421562096123202
238	0.044185202778455494	0.05732618709042997	0.07391201041532587
239	0.04398544385609513	0.05709526398453864	0.07361076501764338
240	0.04378705505518485	0.05686468624183573	0.07331188476818452
241	0.043590036375724645	0.05663445386232126	0.0730153696669493
242	0.043394387817714514	0.056404566845995215	0.0727212197139377
243	0.04320010938115447	0.05617502519285759	0.07242943490914976
244	0.04300720106604449	0.05594582890290839	0.07214001525258544
245	0.04281566287238461	0.055716977976147636	0.07185296074424477
246	0.042625494800174794	0.05548847241257531	0.07156827138412773
247	0.04243669684941507	0.05526031221219141	0.07128594717223434
248	0.04224926902010541	0.05503249737499592	0.07100598810856458
249	0.042063211312245836	0.05480502790098887	0.07072839419311844
250	0.041878523725836336	0.05457790379017026	0.07045316542589596
251	0.041695206260876916	0.05435112504254007	0.07018030180689709
252	0.04151325891736758	0.05412469165809831	0.06990980333612186
253	0.04133268169530832	0.053898603636844976	0.06964167001357029
254	0.04115347459469914	0.05367286097878008	0.06937590183924235
255	0.04097563761554004	0.05344746368390361	0.06911249881313804
256	0.04079917075783101	0.05322241175221556	0.06885146093525735
257	0.04062407402157206	0.05299770518371594	0.06859278820560032
258	0.040450347406763204	0.05277334397840476	0.06833648062416693
259	0.04027799091340441	0.052549328136282006	0.06808253819095716
260	0.0401070045414957	0.05232565765734767	0.06783096090597103
261	0.039937388291037074	0.05210233254160177	0.06758174876920856
262	0.03976914216202852	0.051879352789044306	0.0673349017806697
263	0.039602266154470045	0.051656718399675255	0.06709041994035447
264	0.039436760268361654	0.05143442937349464	0.0668483032482629
265	0.03927246993280124	0.051212732541849694	0.06660821959243857
266	0.03910893968871683	0.05099235521870986	0.0663691903708199
267	0.038946139805953725	0.05077334487959624	0.06613115170502032
268	0.038784070284511946	0.050555701524508875	0.06589410359503986
269	0.03862273112439148	0.050339425153447755	0.0656580460408785
270	0.03846212232559233	0.050124515766412886	0.06542297904253627
271	0.0383022438881145	0.04991097336340425	0.06518890260001313
272	0.03814309581195798	0.049698797944421856	0.0649558167133091
273	0.0379846780971228	0.04948798950946571	0.06472372138242419
274	0.037826990743608915	0.0492785480585358	0.06449261660735836
275	0.037670033751416365	0.04907047359163214	0.06426250238811167
276	0.03751380712054511	0.048863766108754716	0.06403337872468406
277	0.03735831085099518	0.048658425609903536	0.06380524561707557
278	0.03720354494276657	0.0484544520950786	0.06357810306528619
279	0.03704950939585928	0.048251845564279895	0.0633519510693159
280	0.03689620421027331	0.04805060601750745	0.06312678962916474
281	0.036743629386008655	0.047850733454761235	0.06290261874483268
282	0.03659178492306532	0.04765222787604127	0.06267943841631973
283	0.0364406708214433	0.04745508928134754	0.06245724864362588
284	0.03629028708114259	0.04725931767068006	0.062236049426751136
285	0.03614063370216321	0.04706491304403883	0.062015840765695524
286	0.035991710684505136	0.04687187540142382	0.06179662266045899
287	0.03584351802816839	0.046680204742835074	0.06157839511104159
288	0.03569605573315295	0.04648990106827256	0.061361158117443276
289	0.03554932379945883	0.04630096437773629	0.06114491167966407
290	0.03540332222708603	0.04611339467122626	0.06092965579770397
291	0.035258051016034554	0.04592719194874247	0.06071539047156299
292	0.03511351016630439	0.04574235621028493	0.06050211570124112
293	0.034969699677895545	0.04555888745585364	0.06028983148673836
294	0.03482661955080801	0.045376785685448576	0.060078537828054696
295	0.0346842697850418	0.04519605089906976	0.059868234725190136
296	0.0345426503805969	0.045016683096717185	0.05965892217814468
297	0.03440176133747333	0.04483868227839086	0.05945060018691835
298	0.03426160265567107	0.044662048444090774	0.05924326875151113
299	0.034122174335190124	0.04448678159381693	0.059036927871922995
300	0.033983476376030504	0.04431288172756933	0.05883157754815399
301	0.033845508778192195	0.04414034884534797	0.05862721778020408
302	0.0337082715416752	0.04396918294715285	0.058423848568073276
303	0.03357176466647953	0.04379938403298397	0.05822146991176159
304	0.03343598815260517	0.04363095210284134	0.058020081811269004
305	0.03330094200005214	0.04346388715672496	0.05781968426659553
306	0.03316658703302912	0.04329808858618086	0.05761967381548657
307	0.033032800168488266	0.04313324029816419	0.05741815449180755
308	0.03289957244533541	0.04296931927943645	0.05721498825923804
309	0.03276690386357053	0.04280632552999763	0.05701017511777803
310	0.032634794423193655	0.04264425904984773	0.05680371506742754
311	0.032503244124204786	0.04248311983898676	0.05659560810818657
312	0.03237225296660391	0.042322907897414726	0.05638585424005509
313	0.03224182095039103	0.04216362322513161	0.05617445346303313
314	0.032111948075566145	0.042005265822137414	0.05596140577712068
315	0.03198263434212926	0.04184783568843216	0.055746711182317756
316	0.03185387975008037	0.04169133282401581	0.055530369678624326
317	0.03172568429941947	0.0415357572288884	0.05531238126604041
318	0.03159804799014657	0.04138110890304991	0.05509274594456599
319	0.031470970822261676	0.041227387846500346	0.0548714637142011
320	0.03134445279576478	0.041074594059239716	0.05464853457494572
321	0.031218493910655874	0.04092272754126801	0.054423958526799855
322	0.031093094166934964	0.04077178829258522	0.05419773556976348
323	0.030968253564602047	0.04062177631319135	0.05396986570383662
324	0.030843972103657132	0.040472691603086426	0.053740348929019285
325	0.030720249784100213	0.04032453416227042	0.05350918524531145
326	0.030597086605931294	0.04017730399074333	0.053276374652713135
327	0.030474482569150363	0.04003100108850518	0.05304191715122432
328	0.030352437673757438	0.03988562545555595	0.05280581274084503
329	0.03023095191975251	0.039741177091895646	0.05256806142157524
330	0.030110025307135573	0.03959765599752427	0.052328663193414955
331	0.029989657835906635	0.03945506217244182	0.05208761805636419
332	0.029869849506065693	0.03931339561664828	0.05184492601042293
333	0.02975060031761275	0.03917265633014369	0.05160058705559119
334	0.029631910270547804	0.039032844312928014	0.05135460119186895
335	0.029513779364870856	0.03889395956500126	0.05110696841925623
336	0.029396207600581904	0.038756002086363435	0.05085768873775302
337	0.029279194977680948	0.03861897187701454	0.05060676214735931
338	0.029162741496167988	0.038482868936954566	0.050354188648075116
339	0.029046847156043023	0.03834769326618352	0.050099968239900435
340	0.028931511957306054	0.03821344486470139	0.04984410092283527
341	0.028816735899957084	0.0380801237325082	0.0495865866968796
342	0.028702518983996117	0.03794772986960393	0.049327425562033456
343	0.02858859213823735	0.037815624694055666	0.04906820283744695
344	0.028474159414346237	0.03768191919562066	0.048813608107898795
345	0.02835916850000867	0.0375464892224	0.048563949588157976
346	0.02824361939522465	0.03740933477439366	0.048319227278224464
347	0.028127512099994156	0.03727045585160165	0.048079441178098266
348	0.028010846614317204	0.03712985245402397	0.0478445912877794
349	0.02789362293819379	0.03698752458166062	0.04761467760726785
350	0.027775841071623918	0.0368434722345116	0.0473897001365636
351	0.02765750101460759	0.036697695412576906	0.047169658875666695
352	0.027538602767144794	0.03655019411585655	0.04695455382457711
353	0.02741914632923554	0.03640096834435052	0.04674438498329483
354	0.02729913170087982	0.0362500180980588	0.04653915235181985
355	0.027178558882077642	0.03609734337698142	0.04633885593015222
356	0.02705742787282901	0.03594294418111838	0.0461434957182919
357	0.026935738673133907	0.035786820510469664	0.04595307171623889
358	0.026813491282992347	0.035628972365035275	0.04576758392399321
359	0.026690685702404324	0.035469399744815215	0.045587032341554846
360	0.026567321931369847	0.03530810264980949	0.0454114169689238
361	0.0264433999698889	0.035145081080018084	0.045240737806100065
362	0.0263189198179615	0.03498033503544101	0.04507499485308366
363	0.026193881475587634	0.03481386451607828	0.04491418810987458
364	0.02606828494276731	0.03464566952192986	0.044758317576472806
365	0.025942130219500523	0.034475750052995774	0.04460738325287835
366	0.02581541730578727	0.03430410610927601	0.04446138513909122
367	0.025688146201627564	0.03413073769077059	0.0443203232351114
368	0.025560316907021395	0.03395564479747949	0.0441841975409389
369	0.02543192942196876	0.03377882742940272	0.04405300805657372
370	0.025302983746469672	0.03360028558654028	0.04392675478201587
371	0.025173479880524118	0.03342001926889217	0.043805437717265326
372	0.025043417824132108	0.033238028476458396	0.04368905686232211
373	0.024912953405767053	0.0330550895859202	0.043576228647520227
374	0.024783084212497267	0.03287617282717436	0.04345809569797417
375	0.024653987400695434	0.03270216083786512	0.043333085077891166
376	0.024525662970361545	0.03253305361799249	0.043201196787271204
377	0.02439811092149561	0.032368851167556466	0.0430624308261143
378	0.02427133125409762	0.03220955348655702	0.042916787194420436
379	0.024145323968167588	0.03205516057499419	0.04276426589218963
380	0.024020089063705504	0.03190567243286797	0.04260486691942186
381	0.023895626540711368	0.03176108906017834	0.04243859027611715
382	0.023771936399185182	0.03162141045692531	0.042265435962275485
383	0.023649018639126947	0.03148663662310889	0.042085403977896875
384	0.02352687326053666	0.031356767558729064	0.0418984943229813
385	0.023405500263414328	0.031231803263785843	0.041704706997528776
386	0.023284899647759937	0.031111743738279223	0.04150404200153931
387	0.023165071413573504	0.03099658898220921	0.04129649933501289
388	0.023046015560855015	0.030886338995575788	0.04108207899794951
389	0.02292773208960448	0.030780993778378972	0.04086078099034919
390	0.022810220999821895	0.03068055333061876	0.04063260531221191
391	0.022693482291507257	0.030585017652295148	0.040397551963537684
392	0.022577515964660573	0.030494386743408132	0.04015562094432651
393	0.022462322019281833	0.03040866060395772	0.03990681225457837
394	0.022348253840331136	0.030323586295964388	0.03965475678913114
395	0.0222365791607557	0.03022390683283268	0.039412480017469054
396	0.02212741142686287	0.030108256904309946	0.039181147556860065
397	0.022020750638652647	0.029976636510396188	0.03896075940730415
398	0.021916596796125027	0.029829045651091422	0.038751315568801334
399	0.021814949899280015	0.029665484326395635	0.03855281604135159
400	0.021715809948117608	0.02948595253630882	0.03836526082495493
401	0.02161917694263781	0.029290450280830993	0.038188649919611364
402	0.02152505088284061	0.029078977559962138	0.03802298332532088
403	0.021433431768726016	0.028851534373702265	0.037868261042083476
404	0.021344319600294037	0.028608120722051378	0.03772448306989916
405	0.021257714377544656	0.028348736605009462	0.03759164940876792
406	0.021173616100477886	0.028073382022576535	0.03746976005868978
# Eof

==> anc/rawNpart/5023/Xi0_50/rawY1SNpart5023Xi50.tsv <==
#Y1S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9911633815627505	0.9911258526645099	0.9911259827129768
1	0.9910983490347081	0.991126108983366	0.9911260127871295
2	0.9911697459195299	0.9911258275800681	0.9911259797697931
3	0.9913775722172161	0.9911250084546162	0.9911258836609673
4	0.9915775015991728	0.9911240384334268	0.9911257698473908
5	0.990962759612823	0.9911250798501028	0.9911258920378727
6	0.9894082877991447	0.9911284678889176	0.9911262895599267
7	0.9869140861581371	0.9911342025498706	0.9911269624135522
8	0.9835977224154614	0.9911370199639941	0.9911272929836284
9	0.9796925106193918	0.9911264739431707	0.9911260556082361
10	0.9752048115679897	0.9911022796948923	0.9911232168723799
11	0.9701346252612544	0.9910644372191586	0.9911187767760594
12	0.964520672885855	0.9909974507921346	0.99111338050849
13	0.9587847990164743	0.9907325036085253	0.9911140570270313
14	0.9530425603978959	0.9902233513365183	0.9911227317883096
15	0.9472939570301203	0.9894699939761141	0.9911394047923255
16	0.9415389889131474	0.9884724315273127	0.9911640760390789
17	0.9357776560469766	0.9872306639901136	0.9911967455285693
18	0.9300110643680268	0.9857468916130913	0.9912362961858624
19	0.92427354493061	0.9840894156584615	0.9912480511890039
20	0.9185813595712322	0.9822905888745326	0.9912155849192524
21	0.9129345082898938	0.980350411261304	0.9911388973766075
22	0.9073329910865942	0.9782688828187762	0.9910179885610694
23	0.9017768079613335	0.9760460035469486	0.9908528584726377
24	0.8962659589141121	0.9736817734458216	0.9906435071113131
25	0.8908004439449295	0.9711761925153951	0.990389934477095
26	0.8853809871341788	0.9685311758741486	0.990091419789944
27	0.8800328665641921	0.9658135814609307	0.9897228001848372
28	0.8747685957688142	0.9630565062911522	0.9892716191645239
29	0.8695881747480448	0.9602599503648134	0.9887378767290038
30	0.8644916035018841	0.9574239136819142	0.9881215728782776
31	0.859478882030332	0.9545483962424544	0.9874227076123445
32	0.8545500103333884	0.9516333980464342	0.9866412809312047
33	0.8497049884110536	0.9486789190938537	0.9857772928348586
34	0.8449438162633272	0.9456849593847129	0.9848307433233059
35	0.8402664938902095	0.9426515189190114	0.9838016323965465
36	0.8356719841256722	0.9395805851757416	0.982691795329768
37	0.831145866038621	0.9364997923974656	0.9815267500982067
38	0.8266835156351351	0.9334180013552923	0.9803146789032461
39	0.8222849329152145	0.9303352120492211	0.9790555817448859
40	0.8179501178788596	0.9272514244792527	0.9777494586231268
41	0.8136790705260699	0.9241666386453867	0.9763963095379682
42	0.8094717908568456	0.9210808545476232	0.9749961344894102
43	0.8053282788711869	0.9179940721859624	0.9735489334774531
44	0.8012485345690933	0.9149062915604038	0.9720547065020966
45	0.7972325579505652	0.911817512670948	0.9705134535633406
46	0.7932803490156027	0.9087277355175946	0.9689251746611856
47	0.7893919077642055	0.9056369601003437	0.9672898697956311
48	0.7855629192199952	0.9025484711371146	0.9656129662283208
49	0.7817773301865468	0.8994744889084674	0.9639146552394745
50	0.7780336265667779	0.8964161660005078	0.9621968412198243
51	0.7743318083606882	0.8933735024132357	0.9604595241693697
52	0.7706718755682777	0.8903464981466509	0.958702704088111
53	0.7670538281895465	0.8873351532007538	0.9569263809760483
54	0.7634776662244946	0.884339467575544	0.9551305548331813
55	0.759943389673122	0.881359441271022	0.9533152256595103
56	0.7564509985354289	0.8783950742871873	0.951480393455035
57	0.7530004928114147	0.8754463666240402	0.9496260582197555
58	0.7495918725010802	0.8725133182815805	0.9477522199536721
59	0.7462251376044247	0.8695959292598083	0.9458588786567841
60	0.7429002881214486	0.8666941995587236	0.9439460343290924
61	0.7396170987267359	0.8638080501479999	0.9420140909136515
62	0.7363703184717931	0.8609356393171779	0.9400724618366826
63	0.7331577416607469	0.8580761934435188	0.9381251012705407
64	0.7299793682935973	0.8552297125270224	0.9361720092152257
65	0.726835198370344	0.8523961965676884	0.9342131856707375
66	0.7237252318909874	0.849575645565517	0.9322486306370763
67	0.7206494688555273	0.8467680595205083	0.9302783441142419
68	0.7176079092639636	0.843973438432662	0.9283023261022345
69	0.7146005531162964	0.8411917823019787	0.926320576601054
70	0.7116274004125257	0.8384230911284576	0.9243330956107005
71	0.7086884511526517	0.8356673649120994	0.9223398831311739
72	0.7057837053366739	0.8329246036529036	0.9203409391624741
73	0.7029131629645927	0.8301948073508703	0.9183362637046012
74	0.700076824036408	0.8274779760059998	0.9163258567575552
75	0.69727468855212	0.8247741096182919	0.9143097183213363
76	0.6945063118067978	0.8220834196849872	0.9122882228149074
77	0.6917642331243959	0.8194094544293855	0.9102676517485384
78	0.689045789481538	0.81675348035891	0.9082502472526461
79	0.6863509808782241	0.8141154974735609	0.9062360093272306
80	0.6836798073144541	0.8114955057733384	0.9042249379722918
81	0.681032268790228	0.8088935052582419	0.9022170331878296
82	0.6784083653055458	0.8063094959282716	0.9002122949738441
83	0.6758080968604075	0.8037434777834276	0.898210723330335
84	0.6732314634548133	0.80119545082371	0.8962123182573031
85	0.6706784650887627	0.7986654150491184	0.8942170797547472
86	0.6681491017622562	0.7961533704596533	0.8922250078226683
87	0.6656433734752938	0.7936593170553145	0.8902361024610661
88	0.6631612802278749	0.7911832548361019	0.8882503636699406
89	0.6607028220200003	0.7887251838020156	0.8862677914492916
90	0.6582679988516695	0.7862851039530556	0.8842883857991195
91	0.6558568107228826	0.783863015289222	0.882312146719424
92	0.6534692576336397	0.7814589178105146	0.8803390742102052
93	0.6511053395839407	0.7790728115169333	0.8783691682714628
94	0.6487650565737856	0.7767046964084784	0.8764024289031974
95	0.6464484086031743	0.7743545724851497	0.8744388561054085
96	0.6441553956721071	0.7720224397469474	0.8724784498780961
97	0.6418860177805839	0.7697082981938713	0.8705212102212606
98	0.6396402749286043	0.7674121478259215	0.8685671371349019
99	0.6374181671161688	0.765133988643098	0.8666162306190195
100	0.6352196943432772	0.7628738206454007	0.8646684906736137
101	0.6330448566099296	0.7606316438328297	0.862723917298685
102	0.6308906512587182	0.7584058197332316	0.8607837017344002
103	0.6287512845428634	0.7561931868494813	0.8588501425259975
104	0.6266266107944283	0.7539936656943689	0.856923297464118
105	0.6245166300134123	0.7518072562678948	0.855003166548762
106	0.6224213421998163	0.7496339585700589	0.8530897497799292
107	0.6203407473536393	0.747473772600861	0.8511830471576198
108	0.618274845474882	0.7453266983603012	0.8492830586818337
109	0.6162236365635443	0.7431927358483797	0.8473897843525712
110	0.6141871206196259	0.741071885065096	0.8455032241698317
111	0.612165297643127	0.7389641460104507	0.8436233781336159
112	0.6101581676340478	0.7368695186844435	0.8417502462439234
113	0.608165730592388	0.7347880030870743	0.8398838285007542
114	0.6061879865181475	0.7327195992183433	0.8380241249041082
115	0.6042249354113267	0.7306643070782505	0.8361711354539857
116	0.6022765772719254	0.7286221266667955	0.8343248601503865
117	0.6003429120999436	0.7265930579839791	0.8324852989933107
118	0.5984239398953812	0.7245771010298004	0.8306524519827583
119	0.5965196606582384	0.7225742558042603	0.8288263191187293
120	0.594630074388515	0.7205845223073579	0.8270069004012237
121	0.5927551810862112	0.7186079005390938	0.8251941958302412
122	0.5908949807513268	0.716644390499468	0.8233882054057823
123	0.5890494733838618	0.71469399218848	0.8215889291278466
124	0.5872186589838164	0.7127567056061301	0.8197963669964344
125	0.5854025375511905	0.7108325307524186	0.8180105190115453
126	0.5836011090859842	0.7089214676273451	0.8162313851731798
127	0.5818143735881973	0.7070235162309099	0.8144589654813377
128	0.5800423310578299	0.7051386765631126	0.8126932599360188
129	0.5782849814948819	0.7032669486239533	0.8109342685372233
130	0.5765423248993535	0.7014083324134324	0.8091819912849513
131	0.5748143612712446	0.6995628279315494	0.8074364281792024
132	0.5731010906105551	0.6977304351783049	0.8056975792199772
133	0.5714025129172853	0.6959111541536982	0.8039654444072751
134	0.5697186281914348	0.6941049848577298	0.8022400237410966
135	0.5680494364330038	0.6923119272903994	0.8005213172214412
136	0.5663949376419923	0.6905319814517071	0.7988093248483091
137	0.5647551318184004	0.6887651473416531	0.7971040466217005
138	0.5631300189622279	0.687011424960237	0.7954054825416154
139	0.5615188111327795	0.6852701372784687	0.7937136317756426
140	0.5599175625554516	0.6835378939348511	0.7920284901553154
141	0.5583257306940168	0.6818142287613632	0.790350057107478
142	0.5567433155484748	0.680099141758005	0.7886783326321296
143	0.5551703171188256	0.6783926329247767	0.7870133167292706
144	0.5536067354050693	0.6766947022616782	0.7853550093989011
145	0.552052570407206	0.6750053497687092	0.7837034106410209
146	0.5505078221252356	0.6733245754458703	0.7820585204556303
147	0.5489724905591582	0.6716523792931609	0.7804203388427289
148	0.5474465757089735	0.6699887613105815	0.7787888658023171
149	0.5459300775746818	0.6683337214981317	0.7771641013343946
150	0.544422996156283	0.6666872598558117	0.7755460454389613
151	0.5429253314537772	0.6650493763836217	0.7739346981160178
152	0.5414370834671642	0.6634200710815612	0.7723300593655634
153	0.5399582521964441	0.6617993439496306	0.7707321291875986
154	0.538488837641617	0.6601871949878297	0.769140907582123
155	0.5370288398026828	0.6585836241961587	0.767556394549137
156	0.5355782586796414	0.6569886315746174	0.7659785900886403
157	0.534137094272493	0.6554022171232059	0.764407494200633
158	0.5327053465812374	0.6538243808419242	0.7628431068851151
159	0.5312830156058748	0.6522551227307721	0.7612854281420867
160	0.5298701013464051	0.6506944427897499	0.7597344579715475
161	0.5284666038028283	0.6491423410188574	0.7581901963734978
162	0.5270725229751443	0.6475988174180948	0.7566526433479377
163	0.5256878588633533	0.6460638719874621	0.7551217988948669
164	0.5243126114674553	0.6445375047269589	0.7535976630142854
165	0.5229467807874502	0.6430197156365857	0.7520802357061935
166	0.5215903668233379	0.6415105047163421	0.7505695169705909
167	0.5202433695751185	0.6400098719662283	0.7490655068074776
168	0.5189057890427922	0.6385178173862444	0.7475682052168539
169	0.5175776252263586	0.6370343409763901	0.7460776121987194
170	0.5162588781258179	0.6355594427366658	0.7445937277530744
171	0.5149495477411701	0.6340931226670711	0.7431165518799188
172	0.5136496340724154	0.6326353807676062	0.7416460845792526
173	0.5123591371195534	0.6311862170382709	0.7401823258510757
174	0.5110780568825845	0.6297456314790657	0.7387252756953884
175	0.5098063933615083	0.6283136240899901	0.7372749341121902
176	0.5085441465563252	0.6268901948710445	0.7358313011014818
177	0.5072913164670348	0.6254753438222285	0.7343943766632626
178	0.5060479030936376	0.6240690709435421	0.7329641607975328
179	0.504813906436133	0.6226713762349858	0.7315406535042925
180	0.5035879868027622	0.6212813851915566	0.7301232766364868
181	0.5023683473798056	0.6198979249146566	0.7287112547750301
182	0.5011549788135982	0.6185209892985327	0.7273045838833262
183	0.49994788110414	0.6171505783431854	0.7259032639613756
184	0.49874705425143095	0.6157866920486141	0.724507295009178
185	0.4975524982554711	0.6144293304148193	0.7231166770267335
186	0.49636421311626056	0.6130784934418007	0.7217314100140422
187	0.49518219883379894	0.6117341811295581	0.7203514939711037
188	0.49400645540808685	0.6103963934780923	0.7189769288979188
189	0.4928369828391238	0.6090651304874023	0.7176077147944866
190	0.49167378112690996	0.6077403921574889	0.7162438516608076
191	0.49051685027144526	0.6064221784883517	0.7148853394968817
192	0.4893661902727299	0.6051104894799908	0.713532178302709
193	0.4882218011307635	0.603805325132406	0.7121843680782891
194	0.4870836828455466	0.6025066854455976	0.7108419088236227
195	0.48595183541707876	0.6012145704195656	0.7095048005387092
196	0.4848262588453601	0.5999289800543097	0.708173043223549
197	0.4837069531303906	0.5986499143498302	0.7068466368781415
198	0.48259391827217035	0.597377373306127	0.7055255815024875
199	0.4814871542706994	0.5961113569231999	0.7042098770965863
200	0.4803866611259775	0.5948518652010493	0.7028995236604384
201	0.4792924388380048	0.5935988981396748	0.7015945211940435
202	0.47820448740678145	0.5923524557390767	0.7002948696974017
203	0.4771228068323071	0.5911125379992549	0.6990005691705131
204	0.47604739711458205	0.5898791449202092	0.6977116196133774
205	0.4749782582536062	0.5886522765019399	0.6964280210259949
206	0.4739153902493795	0.5874319327444469	0.6951497734083656
207	0.47285879310190204	0.5862181136477301	0.6938768767604893
208	0.4718084668111738	0.5850108192117897	0.6926093310823661
209	0.4707644113771948	0.5838100494366256	0.6913471363739961
210	0.46972662679996485	0.5826158043222377	0.6900902926353791
211	0.4686951130794842	0.581428083868626	0.6888387998665152
212	0.4676698702157527	0.5802468880757907	0.6875926580674044
213	0.4666508982087704	0.5790722169437317	0.6863518672380469
214	0.4656381970585374	0.5779040704724488	0.6851164273784421
215	0.46463176676505347	0.5767424486619424	0.6838863384885907
216	0.4636316073283188	0.5755873515122122	0.6826616005684923
217	0.4626377187483333	0.5744387790232581	0.681442213618147
218	0.46165010102509707	0.5732967311950806	0.680228177637555
219	0.46066875415860997	0.5721612080276792	0.6790194926267159
220	0.4596936781488721	0.571032209521054	0.6778161585856299
221	0.4587248729958834	0.5699097356752053	0.676618175514297
222	0.45776212284732837	0.5687935979329405	0.6754254422433748
223	0.45680361556343524	0.5676822133045815	0.6742371094283067
224	0.45584894263934755	0.5665752249418424	0.6730529856040738
225	0.4548981040750657	0.5654726328447236	0.6718730707706759
226	0.45395109987058924	0.564374437013225	0.6706973649281132
227	0.4530079300259183	0.5632806374473465	0.6695258680763856
228	0.45206859454105325	0.562191234147088	0.6683585802154931
229	0.45113309341599367	0.5611062271124498	0.6671955013454358
230	0.45020142665073953	0.5600256163434315	0.6660366314662135
231	0.4492735942452912	0.5589494018400336	0.6648819705778265
232	0.44834959619964826	0.5578775836022557	0.6637315186802746
233	0.447429432513811	0.556810161630098	0.6625852757735576
234	0.44651310318777926	0.5557471359235602	0.6614432418576759
235	0.44560060822155334	0.5546885064826428	0.6603054169326295
236	0.44469194761513275	0.5536342733073454	0.6591718009984179
237	0.44378712136851795	0.5525844363976682	0.6580423940550415
238	0.44288612948170863	0.5515389957536111	0.6569171961025002
239	0.441988971954705	0.5504979513751741	0.6557962071407942
240	0.44109564878750684	0.5494613032623573	0.6546794271699232
241	0.44020615998011436	0.5484290514151606	0.6535668561898874
242	0.4393205055325274	0.547401195833584	0.6524584942006866
243	0.438438685444746	0.5463777365176276	0.6513543412023209
244	0.43756069971677025	0.5453586734672913	0.6502543971947905
245	0.4366865483486002	0.5443440066825752	0.6491586621780951
246	0.4358162313402356	0.5433337361634791	0.6480671361522349
247	0.4349497486916767	0.5423278619100033	0.6469798191172098
248	0.43408710040292325	0.5413263839221476	0.6458967110730198
249	0.43322828647397554	0.5403293021999119	0.6448178120196648
250	0.43237330690483333	0.5393366167432965	0.6437431219571451
251	0.4315221616954968	0.538348327552301	0.6426726408854605
252	0.4306748508459657	0.5373644346269257	0.641606368804611
253	0.4298313743562403	0.5363849379671707	0.6405443057145965
254	0.42899173222632053	0.5354098375730358	0.6394864516154173
255	0.42815592445620637	0.534439133444521	0.6384328065070733
256	0.4273239510458977	0.5334728255816262	0.6373833703895642
257	0.42649581199539466	0.5325109139843517	0.6363381432628903
258	0.42567150730469727	0.5315533986526972	0.6352971251270516
259	0.4248510369738054	0.530600279586663	0.6342603159820479
260	0.424034401002719	0.5296515567862488	0.6332277158278793
261	0.42322159939143844	0.5287072302514548	0.632199324664546
262	0.4224126321399634	0.5277672999822809	0.6311751424920478
263	0.4216074992482939	0.5268317659787272	0.6301551693103846
264	0.42080620071643	0.5259006282407934	0.6291394051195565
265	0.4200085662112903	0.5249736159835278	0.6281276127656629
266	0.4192140938289193	0.5240499313111981	0.6271190934503266
267	0.41842275080746605	0.523129522141049	0.6261138015593857
268	0.4176345371469305	0.5222123884730803	0.6251117370928401
269	0.41684945284731273	0.5212985303072922	0.62411290005069
270	0.41606749790861275	0.5203879476436847	0.6231172904329354
271	0.4152886723308304	0.5194806404822575	0.622124908239576
272	0.4145129761139658	0.5185766088230109	0.6211357534706121
273	0.413740409258019	0.5176758526659448	0.6201498261260437
274	0.41297097176298986	0.5167783720110591	0.6191671262058708
275	0.4122046636288786	0.5158841668583541	0.6181876537100932
276	0.4114414848556848	0.5149932372078295	0.6172114086387108
277	0.41068143544340896	0.5141055830594854	0.6162383909917241
278	0.40992451539205077	0.5132212044133218	0.6152686007691325
279	0.4091707247016103	0.5123401012693387	0.6143020379709365
280	0.4084200633720877	0.5114622736275362	0.6133387025971359
281	0.40767253140348275	0.5105877214879141	0.6123785946477308
282	0.4069281287957955	0.5097164448504725	0.611421714122721
283	0.406186855549026	0.5088484437152113	0.6104680610221066
284	0.4054487116631741	0.5079837180821307	0.6095176353458875
285	0.40471369713824024	0.5071222679512308	0.6085704370940641
286	0.40398181197422384	0.5062640933225111	0.6076264662666359
287	0.4032530561711254	0.5054091941959722	0.6066857228636032
288	0.4025274297289445	0.5045575705716137	0.6057482068849658
289	0.4018049326476814	0.5037092224494355	0.6048139183307238
290	0.401085564927336	0.5028641498294378	0.6038828572008773
291	0.40036932656790847	0.5020223527116208	0.6029550234954263
292	0.39965621756939856	0.5011838310959844	0.6020304172143706
293	0.39894623793180645	0.5003485849825283	0.6011090383577102
294	0.398239387655132	0.4995166143712527	0.6001908869254454
295	0.3975356667393753	0.4986879192621577	0.5992759629175759
296	0.39683507518453637	0.49786249965524315	0.5983642663341018
297	0.3961376129906151	0.49704035555050907	0.5974557971750232
298	0.39544328015761177	0.49622148694795565	0.59655055544034
299	0.3947520766855259	0.4954058938475826	0.5956485411300521
300	0.394064002574358	0.49459357624939015	0.5947497542441598
301	0.3933790578241077	0.4937845341533781	0.5938541947826627
302	0.3926972424347751	0.4929787675595465	0.5929618627455611
303	0.3920185564063603	0.4921762764678955	0.5920727581328549
304	0.3913429997388632	0.49137706087842503	0.591186880944544
305	0.3906705724322839	0.49058112079113503	0.5903042311806286
306	0.3900009812543556	0.4897881901741167	0.5894245658661033
307	0.3893333049238498	0.4889974332046057	0.588547121618705
308	0.38866747636664084	0.48820878903030246	0.5876718428601845
309	0.3880034955827286	0.48742225765120717	0.5867987295905414
310	0.38734136257211316	0.4866378390673197	0.5859277818097758
311	0.38668107733479457	0.4858555332786402	0.585058999517888
312	0.3860226398707727	0.48507534028516847	0.5841923827148776
313	0.38536605018004777	0.48429726008690455	0.583327931400745
314	0.3847113082626195	0.4835212926838486	0.5824656455754899
315	0.3840584141184881	0.4827474380760005	0.5816055252391125
316	0.3834073677476535	0.4819756962633602	0.5807475703916126
317	0.3827581691501156	0.48120606724592785	0.5798917810329903
318	0.38211081832587457	0.48043855102370325	0.5790381571632457
319	0.3814653152749304	0.47967314759668656	0.5781866987823786
320	0.38082165999728296	0.47890985696487787	0.5773374058903893
321	0.3801798524929324	0.47814867912827685	0.5764902784872773
322	0.3795398927618785	0.4773896140868838	0.5756453165730431
323	0.3789017808041214	0.47663266184069847	0.5748025201476863
324	0.37826551661966124	0.47587782238972115	0.5739618892112074
325	0.3776311002084977	0.4751250957339516	0.5731234237636059
326	0.3769985315706311	0.47437448187339	0.5722871238048821
327	0.37636781070606123	0.4736259808080362	0.5714529893350357
328	0.37573893761478816	0.47287959253789025	0.5706210203540671
329	0.37511191229681196	0.47213531706295225	0.5697912168619762
330	0.3744867347521325	0.47139315438322205	0.5689635788587627
331	0.3738634049807499	0.47065310449869974	0.5681381063444269
332	0.373241922982664	0.4699151674093852	0.5673147993189686
333	0.3726222887578749	0.46917934311527865	0.566493657782388
334	0.3720045023063827	0.46844563161638	0.5656746817346849
335	0.3713885636281872	0.4677140329126891	0.5648578711758595
336	0.37077447272328856	0.46698454700420605	0.5640432261059117
337	0.37016222959168665	0.4662571738909309	0.5632307465248414
338	0.36955183423338156	0.4655319135728636	0.5624204324326488
339	0.3689432866483733	0.46480876605000415	0.5616122838293338
340	0.3683365868366619	0.4640877313223526	0.5608063007148965
341	0.36773173479824717	0.4633688093899089	0.5600024830893365
342	0.36712873053312933	0.46265200025267306	0.5592008309526544
343	0.3665272839565606	0.4619369777605856	0.5584010324163438
344	0.3659265369592974	0.461222777118416	0.557602164872745
345	0.3653264331436083	0.46050933491668317	0.5568041676850815
346	0.3647269725094935	0.45979665115538687	0.556007040853353
347	0.3641281550569528	0.459084725834527	0.5552107843775594
348	0.3635299807859863	0.45837355895410387	0.5544153982577009
349	0.36293244969659394	0.45766315051411716	0.5536208824937775
350	0.36233556178877585	0.4569535005145672	0.5528272370857891
351	0.361739317062532	0.4562446089554537	0.5520344620337356
352	0.36114371551786223	0.4555364758367768	0.5512425573376174
353	0.36054875715476664	0.4548291011585365	0.550451522997434
354	0.3599544419732451	0.4541224849207325	0.5496613590131855
355	0.3593607699732979	0.4534166271233653	0.5488720653848723
356	0.35876774115492494	0.4527115277664347	0.548083642112494
357	0.358175355518126	0.4520071868499405	0.5472960891960508
358	0.3575836130629013	0.451303604373883	0.5465094066355427
359	0.3569925137892508	0.450600780338262	0.5457235944309694
360	0.3564020576971745	0.44989871474307763	0.5449386525823314
361	0.3558122447866723	0.4491974075883298	0.5441545810896282
362	0.3552230750577443	0.4484968588740185	0.5433713799528601
363	0.3546345485103906	0.44779706860014384	0.5425890491720271
364	0.354046665144611	0.4470980367667057	0.5418075887471291
365	0.35345942496040555	0.44639976337370413	0.5410269986781661
366	0.35287282795777425	0.44570224842113904	0.540247278965138
367	0.35228687413671717	0.44500549190901056	0.5394684296080451
368	0.35170156349723425	0.44430949383731877	0.5386904506068871
369	0.3511168960393256	0.44361425420606343	0.5379133419616643
370	0.350532871762991	0.44291977301524466	0.5371371036723764
371	0.34994949066823067	0.4422260502648625	0.5363617357390236
372	0.34936675275504453	0.4415330859549169	0.5355872381616058
373	0.34878448042129334	0.4408407442819757	0.534813386674392
374	0.3482015366886472	0.44014815585583766	0.5340387455667689
375	0.3476177196469542	0.4394551662859546	0.5332630598782496
376	0.3470330292962142	0.43876177557232654	0.532486329608834
377	0.34644746563642737	0.4380679837149535	0.5317085547585225
378	0.3458610286675935	0.43737379071383525	0.5309297353273148
379	0.3452737183897128	0.43667919656897203	0.530149871315211
380	0.3446855348027851	0.4359842012803638	0.529368962722211
381	0.3440964779068104	0.4352888048480106	0.528587009548315
382	0.3435065477017889	0.43459300727191225	0.5278040117935229
383	0.3429157441877204	0.4338968085520689	0.5270199694578346
384	0.34232406736460486	0.4332002086884805	0.5262348825412502
385	0.3417315172324425	0.4325032076811472	0.5254487510437696
386	0.3411380937912332	0.43180580553006875	0.524661574965393
387	0.340543797040977	0.43110800223524526	0.5238733543061203
388	0.3399486269816737	0.43040979779667676	0.5230840890659514
389	0.33935258361332366	0.42971119221436316	0.5222937792448864
390	0.3387556669359266	0.42901218548830466	0.5215024248429253
391	0.3381578769494826	0.42831277761850106	0.5207100258600681
392	0.33755921365399166	0.42761296860495235	0.5199165822963147
393	0.3369596770494537	0.42691275844765864	0.5191220941516651
394	0.3363580599297028	0.42621014730954887	0.518325466003892
395	0.3357500315642222	0.425497960976578	0.5175227681360969
396	0.33513520440657607	0.42477555744595413	0.5167136488875679
397	0.3345135784567644	0.4240429367176771	0.5158981082583051
398	0.3338851537147873	0.42330009879174707	0.5150761462483084
399	0.3332499301806446	0.4225470436681641	0.5142477628575779
400	0.33260790785433636	0.4217837713469279	0.5134129580861134
401	0.3319590867358627	0.4210102818280388	0.5125717319339151
402	0.3313034668252234	0.4202265751114965	0.5117240844009829
403	0.3306410481224187	0.41943265119730133	0.5108700154873169
404	0.3299718306274484	0.41862851008545304	0.5100095251929171
405	0.32929581434031263	0.41781415177595166	0.5091426135177832
406	0.32861299926101134	0.4169895762687974	0.5082692804619157
# Eof

==> anc/rawNpart/5023/Xi0_50/rawY2SNpart5023Xi50.tsv <==
#Y2S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9920837082056662	0.9920304817288592	0.9920339489193445
1	0.991997231075202	0.992036602448535	0.9920340377841198
2	0.992092171221454	0.9920298827294821	0.9920339402226633
3	0.9923685286444219	0.9920103225717001	0.992033656234975
4	0.9924396056871839	0.9919871591264938	0.9920333199323067
5	0.9901437885020433	0.9920120274472854	0.9920336809875194
6	0.9851460043856797	0.9920929315061786	0.9920348556077302
7	0.9774462533380923	0.992229871303173	0.9920368437929381
8	0.9676871638571344	0.9922971492331544	0.9920378205797319
9	0.9571440370981897	0.9920453174400612	0.9920341643143
10	0.9458516413625079	0.991467575272794	0.9920257762601604
11	0.9338099766500878	0.9905639227313527	0.9920126564173124
12	0.9210815253470716	0.9893062211467085	0.9919967112266301
13	0.9083469963333944	0.9873879162551636	0.9919987102411343
14	0.8957928575809857	0.9847250330219813	0.9920243429068476
15	0.8834191090898459	0.9813175714471618	0.9920736092237705
16	0.8712257508599749	0.9771655315307052	0.9921465091919028
17	0.8592127828913726	0.972268913272611	0.9922430428112441
18	0.8473826091052047	0.966639838035467	0.9923563444806923
19	0.835809853274357	0.9606545834700531	0.9922732886348958
20	0.8245298629760723	0.9544913837075455	0.9918929225601002
21	0.8135426382103509	0.9481502387479444	0.9912152462563053
22	0.8028481789771923	0.9416311485912495	0.9902402597235113
23	0.7924464852765964	0.9349341132374609	0.9889679629617177
24	0.7823375571085637	0.9280591326865788	0.9873983559709251
25	0.7725213944730935	0.9210062069386027	0.9855314387511329
26	0.7629936568624847	0.9137793424991362	0.9833693353832925
27	0.7536028145402842	0.9065184088903261	0.9809861988118992
28	0.7442738549932586	0.8992926464119756	0.9784187373350111
29	0.7350067782214075	0.8921020550640842	0.9756669509526276
30	0.7258015842247314	0.8849466348466526	0.9727308396647492
31	0.7166582730032298	0.8778263857596802	0.9696104034713756
32	0.7075768445569031	0.8707413078031672	0.9663056423725069
33	0.6985572988857511	0.8636914009771137	0.9628165563681432
34	0.6895996359897739	0.8566766652815196	0.9591431454582844
35	0.6807038558689714	0.8496971007163852	0.9552854096429302
36	0.6718628307514053	0.8427540009937657	0.9512500249326378
37	0.6629774548958525	0.8358653541039262	0.9471298157023136
38	0.6540159505799249	0.8290369277991063	0.9429545455880514
39	0.6449783178036227	0.8222687220793059	0.938724214589851
40	0.6358645565669457	0.8155607369445254	0.9344388227077127
41	0.6266746668698941	0.8089129723947645	0.9300983699416366
42	0.6174086487124677	0.8023254284300233	0.9257028562916225
43	0.6080665020946667	0.7957981050503017	0.9212522817576705
44	0.5986482270164908	0.7893310022555996	0.9167466463397804
45	0.5891538234779401	0.7829241200459172	0.9121859500379523
46	0.5795832914790149	0.7765774584212547	0.9075701928521867
47	0.5699366310197148	0.7702910173816118	0.9028993747824827
48	0.5602791785518179	0.7640765760427268	0.8981855767164242
49	0.5508540081508286	0.7579779567670095	0.8934737437114882
50	0.541684045951762	0.7519992927693868	0.8887681148723753
51	0.532769291954618	0.7461405840498588	0.8840686901990852
52	0.5241097461593964	0.7404018306084252	0.8793754696916181
53	0.5157054085660976	0.7347830324450867	0.874688453349974
54	0.5075562791747212	0.7292841895598428	0.870007641174153
55	0.4996623579852675	0.7239053019526932	0.8653330331641548
56	0.4920236449977364	0.7186463696236386	0.8606646293199796
57	0.48464014021212787	0.7135073925726786	0.8560024296416273
58	0.4775118436284419	0.7084883707998133	0.8513464341290982
59	0.4706387552466784	0.7035893043050425	0.8466966427823919
60	0.46402087506683765	0.6988101930883666	0.8420530556015087
61	0.4576546180688898	0.6941422444361045	0.8374162584086396
62	0.4514564395028737	0.6893805543142796	0.8327999031131441
63	0.44539124584035994	0.6844390514192502	0.8282097242904377
64	0.43945903708134865	0.6793177357510165	0.8236457219405202
65	0.43365981322583985	0.6740166073095781	0.8191078960633918
66	0.42799357427383333	0.6685356660949351	0.8145962466590523
67	0.42246032022532937	0.6628749121070876	0.8101107737275017
68	0.41706005108032773	0.6570343453460354	0.8056514772687403
69	0.4117927668388286	0.6510139658117787	0.8012183572827678
70	0.4066584675008318	0.6448137735043172	0.7968114137695841
71	0.40165715306633754	0.6384337684236516	0.7924306467291896
72	0.3967888235353456	0.631873950569781	0.7880760561615839
73	0.3920534789078561	0.6251343199427061	0.7837476420667672
74	0.387451119183869	0.6182148765424265	0.7794454044447396
75	0.38298174436338445	0.6111156203689423	0.775169343295501
76	0.3786429812315264	0.6038501224797708	0.7709195146475488
77	0.3743950151018439	0.59664606027798	0.7666968584735255
78	0.3702236344685565	0.589584701230885	0.7625017102884847
79	0.3661288393316639	0.5826660453384862	0.758334070092426
80	0.3621106296911664	0.5758900926007832	0.7541939378853498
81	0.3581690055470639	0.569256843017776	0.7500813136672558
82	0.3543039668993563	0.5627662965894649	0.7459961974381439
83	0.35051551374804363	0.5564184533158495	0.7419385891980144
84	0.34680364609312603	0.5502133131969301	0.7379084889468672
85	0.3431683639346033	0.5441508762327064	0.7339058966847022
86	0.33960966727247566	0.5382311424231788	0.7299308124115195
87	0.33612755610674294	0.5324541117683472	0.7259832361273191
88	0.33272203043740517	0.5268197842682113	0.7220631678321009
89	0.3293930902644624	0.5213281599227714	0.718170607525865
90	0.3261407355879147	0.5159792387320274	0.7143055552086116
91	0.3229649664077618	0.5107730206959793	0.7104680108803403
92	0.319865782724004	0.505709505814627	0.7066579745410513
93	0.3168431845366411	0.5007886940879708	0.7028754461907446
94	0.31389717184567323	0.4960105855160104	0.6991204258294201
95	0.31102774465110034	0.4913751800987458	0.695392913457078
96	0.30823490295292244	0.48688247783617716	0.691692909073718
97	0.3055186467511395	0.4825324787283045	0.6880204126793404
98	0.30287897604575154	0.4783251827751277	0.6843754242739452
99	0.30031589083675847	0.47426058997664666	0.680757943857532
100	0.29782939112416046	0.4703387003328617	0.6771679714301012
101	0.2954194769079574	0.4665595138437726	0.6736055069916527
102	0.2930684531140505	0.462887369577768	0.6700591388301058
103	0.2907421763938469	0.4592534583503058	0.6665068475935539
104	0.2884397883061088	0.45565605014239313	0.6629480796655388
105	0.28616128885083625	0.45209514495403	0.6593828350460605
106	0.2839066780280293	0.4485707427852165	0.6558111137351191
107	0.28167595583768784	0.4450828436359524	0.6522329157327146
108	0.27946912227981197	0.44163144750623795	0.6486482410388471
109	0.27728617735440164	0.4382165543960731	0.6450570896535165
110	0.27512712106145687	0.43483816430545763	0.6414594615767224
111	0.2729919534009777	0.4314962772343919	0.6378553568084655
112	0.27088067437296404	0.4281908931828757	0.6342447753487455
113	0.2687932839774159	0.42492201215090886	0.6306277171975622
114	0.2667297822143334	0.4216896341384917	0.6270041823549158
115	0.2646901690837164	0.4184937591456241	0.6233741708208065
116	0.26267444458556494	0.41533438717230603	0.6197376825952338
117	0.2606826087198791	0.4122115182185375	0.6160947176781981
118	0.2587146614866587	0.40912515228431856	0.6124452760696993
119	0.256770602885904	0.40607528936964915	0.6087893577697374
120	0.2548504329176148	0.40306192947452935	0.6051269627783125
121	0.25295415158179113	0.4000850725989591	0.6014580910954244
122	0.25108175887843304	0.39714471874293833	0.5977827427210731
123	0.2492332548075404	0.39424086790646706	0.5941009176552586
124	0.24740863936911345	0.3913735200895454	0.5904126158979811
125	0.24560791256315195	0.3885426752921733	0.5867178374492406
126	0.2438310743896561	0.3857483335143508	0.5830165823090369
127	0.24207812484862576	0.38299049475607777	0.57930885047737
128	0.24034906394006098	0.3802691590173543	0.57559464195424
129	0.23864389166396172	0.3775843262981804	0.5718739567396468
130	0.23696260802032806	0.37493599659855603	0.5681467948335907
131	0.23530521300915994	0.3723241699184812	0.5644131562360714
132	0.2336717066304574	0.369748846257956	0.5606730409470889
133	0.23206208888422042	0.36721002561698035	0.5569264489666435
134	0.23047635977044895	0.3647077079955542	0.5531733802947348
135	0.22891451928914303	0.36224189339367757	0.549413834931363
136	0.22737656744030268	0.35981258181135056	0.5456478128765281
137	0.22586250422392792	0.3574197732485731	0.5418753141302302
138	0.22437232964001863	0.35506346770534514	0.5380963386924689
139	0.2229048191348538	0.3527417550067343	0.5343183166227001
140	0.22145384050457312	0.35044506956007504	0.5305784554672229
141	0.2200185505832377	0.34817209611523764	0.5268818711902861
142	0.2185989493708473	0.34592283467222174	0.5232285637918895
143	0.21719503686740202	0.3436972852310277	0.5196185332720332
144	0.21580681307290195	0.3414954477916554	0.5160517796307174
145	0.2144342779873469	0.3393173223541047	0.5125283028679417
146	0.21307743161073706	0.33716290891837586	0.5090481029837065
147	0.2117362739430723	0.3350322074844687	0.5056111799780115
148	0.21041080498435266	0.33292521805238323	0.5022175338508569
149	0.20910102473457817	0.3308419406221195	0.49886716460224256
150	0.2078069331937488	0.32878237519367753	0.4955600722321685
151	0.20652853036186455	0.3267465217670573	0.492296256740635
152	0.20526581623892545	0.32473438034225877	0.4890757181276416
153	0.20401879082493146	0.32274595091928193	0.48589845639318857
154	0.20278745411988258	0.32078123349812687	0.48276447153727586
155	0.20157180612377884	0.31884022807879353	0.47967376355990354
156	0.2003718468366202	0.3169229346612819	0.47662633246107156
157	0.19918757625840677	0.31502935324559206	0.47362217824077985
158	0.1980189943891384	0.3131594838317239	0.4706613008990284
159	0.19686610122881515	0.3113133264196774	0.4677437004358174
160	0.19572889677743702	0.30949088100945266	0.4648693768511466
161	0.19460738103500402	0.3076921476010497	0.4620383301450162
162	0.19350155400151617	0.3059171261944684	0.4592505603174261
163	0.19241141567697345	0.30416581678970894	0.4565060673683764
164	0.19133696606137585	0.3024382193867711	0.45380485129786696
165	0.19027820515472338	0.300734333985655	0.4511469121058979
166	0.18923513295701605	0.2990541605863607	0.4485322497924692
167	0.18820774946825378	0.29739769918888803	0.44596086435758064
168	0.1871960546884367	0.2957649497932372	0.4434327558012326
169	0.18620004861756473	0.29415591239940797	0.4409479241234248
170	0.18521973125563787	0.2925705870074006	0.4385063693241573
171	0.18425510260265615	0.2910089736172148	0.4361080914034301
172	0.18330616265861954	0.2894710722288508	0.4337530903612433
173	0.18237291142352804	0.2879568828423086	0.43144136619759677
174	0.1814553488973817	0.28646640545758806	0.4291729189124907
175	0.1805534750801805	0.28499964007468925	0.4269477485059249
176	0.1796672899719244	0.28355658669361217	0.4247658549778993
177	0.17879679357261344	0.28213724531435685	0.42262723832841415
178	0.17794198588224758	0.2807416159369232	0.4205318985574693
179	0.17710286690082688	0.27936969856131133	0.41847983566506475
180	0.17627476970819794	0.2780154384262877	0.41645836556274757
181	0.17545143496440324	0.2766707147996187	0.4144504761699445
182	0.1746328300852253	0.27533548540724545	0.41245607892694525
183	0.17381895507066414	0.2740097502491681	0.41047517383375
184	0.1730098099207198	0.2726935093253865	0.40850776089035845
185	0.1722053946353922	0.2713867626359008	0.4065538400967708
186	0.1714057092146814	0.2700895101807108	0.404613411452987
187	0.17061075365858736	0.26880175195981665	0.402686474959007
188	0.16982052796711017	0.26752348797321845	0.400773030614831
189	0.1690350321402497	0.266254718220916	0.3988730784204587
190	0.16825426617800607	0.26499544270290937	0.3969866183758905
191	0.16747823008037915	0.26374566141919853	0.395113650481126
192	0.1667069238473691	0.2625053743697836	0.3932541747361654
193	0.16594034747897574	0.26127458155466443	0.39140819114100855
194	0.16517850097519923	0.2600532829738411	0.3895756996956557
195	0.1644213843360395	0.2588414786273136	0.3877567004001067
196	0.16366899756149653	0.25763916851508195	0.38595119325436145
197	0.16292134065157035	0.25644635263714605	0.38415917825842016
198	0.16217841360626095	0.25526303099350606	0.3823806554122827
199	0.16144021642556838	0.25408920358416187	0.3806156247159492
200	0.16070674910949254	0.2529248704091135	0.3788640861694194
201	0.1599780116580335	0.2517700314683609	0.37712603977269354
202	0.15925400407119125	0.2506246867619042	0.3754014855257715
203	0.1585347263489658	0.24948883628974328	0.3736904234286534
204	0.1578201784913571	0.2483624800518782	0.3719928534813391
205	0.15711036049836516	0.2472456180483089	0.3703087756838286
206	0.15640527236999008	0.24613825027903552	0.3686381900361221
207	0.15570491410623172	0.24504037674405788	0.3669810965382193
208	0.15500928570709016	0.2439519974433761	0.3653374951901205
209	0.1543183871725654	0.2428731123769902	0.3637073859918255
210	0.15363221850265743	0.2418037215449	0.36209076894333436
211	0.1529507796973662	0.24074382494710572	0.36048764404464706
212	0.15227407075669178	0.23969342258360718	0.3588980112957636
213	0.15160209168063415	0.23865251445440455	0.3573218706966842
214	0.15093484246919328	0.2376211005594977	0.3557592222474084
215	0.15027232312236924	0.23659918089888668	0.35421006594793664
216	0.14961453364016195	0.2355867554725715	0.35267440179826864
217	0.14896147402257143	0.23458382428055213	0.35115222979840455
218	0.14831314426959774	0.23359038732282866	0.34964354994834435
219	0.1476695443812408	0.23260644459940094	0.34814836224808793
220	0.14703067435750067	0.23163199611026902	0.34666666669763535
221	0.14639653419837728	0.2306670418554329	0.3451984632969867
222	0.1457671166653385	0.2297112996274413	0.343743439856245
223	0.1451423609889084	0.2287624002168396	0.34229897545505017
224	0.14452225347001887	0.22781980954033998	0.34086447926773195
225	0.14390679410867	0.22688352759794245	0.3394399512942905
226	0.14329598290486176	0.22595355438964695	0.3380253915347257
227	0.14268981985859405	0.22502988991545347	0.33662079998903766
228	0.14208830496986707	0.22411253417536214	0.3352261766572264
229	0.14149143823868068	0.22320148716937283	0.33384152153929186
230	0.14089921966503485	0.2222967488974855	0.3324668346352339
231	0.1403116492489297	0.2213983193597003	0.3311021159450528
232	0.13972872699036515	0.22050619855601716	0.3297473654687484
233	0.13915045288934122	0.2196203864864361	0.3284025832063207
234	0.13857682694585788	0.218740883150957	0.3270677691577697
235	0.1380078491599152	0.2178676885495801	0.3257429233230955
236	0.13744351953151315	0.21700080268230515	0.324428045702298
237	0.13688383806065169	0.21614022554913234	0.3231231362953772
238	0.13632880474733086	0.21528595715006152	0.321828195102333
239	0.13577841959155065	0.2144379974850928	0.3205432221231657
240	0.13523268259331103	0.2135963465542261	0.31926821735787514
241	0.13469159375261208	0.21276100435746154	0.3180031808064612
242	0.13415515306945372	0.21193197089479895	0.316748112468924
243	0.13362336054383597	0.21110924616623844	0.3155030123452635
244	0.13309621617575884	0.21029283017178002	0.3142678804354797
245	0.13257371996522235	0.20948272291142367	0.31304271673957274
246	0.1320558719122265	0.20867892438516936	0.31182752125754243
247	0.13154267201677125	0.2078814345930171	0.3106222939893889
248	0.1310341202788566	0.2070902535349669	0.30942703493511203
249	0.13053021669848258	0.20630538121101877	0.3082417440947119
250	0.1300309612756492	0.20552681762117272	0.30706642146818847
251	0.1295363540103564	0.20475456276542872	0.3059010670555418
252	0.12904639490260425	0.20398861664378673	0.3047456808567718
253	0.1285610839523927	0.2032289792562469	0.3036002628718786
254	0.1280804211597218	0.20247565060280903	0.3024648131008621
255	0.12760440652459148	0.20172863068347327	0.3013393315437223
256	0.12713304004700182	0.20098791949823958	0.3002238182004592
257	0.12666632172695272	0.20025351704710787	0.2991182730710728
258	0.12620425156444431	0.1995254233300783	0.29802269615556326
259	0.12574682955947647	0.19880363834715079	0.2969370874539303
260	0.12529405571204927	0.19808816209832528	0.2958614469661741
261	0.1248459300221627	0.1973789945836019	0.2947957746922947
262	0.12440245248981674	0.19667613580298055	0.29374007063229196
263	0.12396362311501138	0.19597958575646124	0.2926943347861659
264	0.12352944189774664	0.195289344444044	0.2916585671539166
265	0.12309927252344917	0.1946047814077873	0.2906317472739671
266	0.12267124002573666	0.19392403893847762	0.2896108682512516
267	0.12224522201591613	0.1932469957738859	0.2885957338102737
268	0.12182121849398753	0.19257365191401224	0.2875863439510335
269	0.12139922945995094	0.19190400735885663	0.28658269867353087
270	0.1209792549138063	0.19123806210841907	0.28558479797776604
271	0.1205612948555536	0.19057581616269947	0.2845926418637388
272	0.1201453492851929	0.18991726952169796	0.28360623033144916
273	0.11973141820272415	0.1892624221854145	0.2826255633808972
274	0.11931950160814736	0.188611274153849	0.2816506410120829
275	0.11890959950146257	0.1879638254270016	0.2806814632250063
276	0.1185017118826697	0.1873200760048722	0.2797180300196674
277	0.1180958387517688	0.1866800258874608	0.278760341396066
278	0.11769198010875986	0.18604367507476746	0.2778083973542023
279	0.11729013595364289	0.1854110235667921	0.2768621978940763
280	0.1168903062864179	0.18478207136353486	0.275921743015688
281	0.11649249110708487	0.18415681846499563	0.27498703271903735
282	0.11609669041564381	0.18353526487117441	0.27405806700412433
283	0.1157029042120947	0.18291741058207123	0.2731348458709489
284	0.11531113249643754	0.18230325559768604	0.2722173693195111
285	0.1149213752686724	0.18169279991801895	0.2713056373498111
286	0.11453363252879917	0.18108604354306984	0.2703996499618487
287	0.11414790427681792	0.18048298647283878	0.269499407155624
288	0.11376419051272864	0.1798836287073258	0.26860490893113687
289	0.11338249123653131	0.17928797024653076	0.2677161552883874
290	0.11300280644822595	0.17869601109045377	0.26683314622737564
291	0.11262513614781255	0.17810775123909484	0.26595588174810153
292	0.11224948033529115	0.17752319069245398	0.26508436185056505
293	0.11187583901066168	0.1769423294505311	0.26421858653476626
294	0.1115042121739242	0.17636516751332626	0.2633585558007051
295	0.11113459982507866	0.17579170488083945	0.2625042696483816
296	0.11076700196412509	0.17522194155307064	0.26165572807779575
297	0.11040141859106348	0.17465587753001988	0.26081293108894754
298	0.11003784970589385	0.17409351281168717	0.2599758786818371
299	0.10967629530861617	0.17353484739807248	0.2591445708564642
300	0.10931675539923047	0.17297988128917585	0.258319007612829
301	0.10895922997773673	0.1724286144849972	0.25749918895093143
302	0.10860371904413495	0.1718810469855366	0.2566851148707715
303	0.10825022259842514	0.17133717879079405	0.25587678537234926
304	0.10789874064060727	0.17079700990076951	0.2550742004556647
305	0.10754927317068139	0.170260540315463	0.2542773601207177
306	0.10720155732580797	0.1697273928715377	0.25348573284406944
307	0.10685476723984885	0.1691963825919575	0.25269764867796024
308	0.10650884278539943	0.16866742320415298	0.25191298604139767
309	0.10616378396245969	0.16814051470812413	0.25113174493438173
310	0.10581959077102966	0.16761565710387105	0.25035392535691253
311	0.10547626321110934	0.16709285039139365	0.24957952730899002
312	0.10513380128269871	0.16657209457069197	0.2488085507906142
313	0.10479220498579779	0.16605338964176602	0.24804099580178512
314	0.10445147432040656	0.16553673560461576	0.24727686234250268
315	0.10411160928652503	0.16502213245924124	0.24651615041276695
316	0.1037726098841532	0.1645095802056424	0.24575886001257785
317	0.10343447611329107	0.16399907884381928	0.24500499114193552
318	0.10309720797393862	0.16349062837377185	0.24425454380083983
319	0.1027608054660959	0.16298422879550015	0.24350751798929082
320	0.10242526858976288	0.16247988010900422	0.2427639137072886
321	0.10209059734493954	0.16197758231428394	0.24202373095483298
322	0.1017567917316259	0.16147733541133938	0.24128696973192407
323	0.10142385174982194	0.16097913940017047	0.2405536300385618
324	0.10109177739952771	0.16048299428077736	0.2398237118747463
325	0.10076056868074319	0.15998890005315994	0.23909721524047745
326	0.10043022559346833	0.1594968567173182	0.23837414013575528
327	0.1001007481377032	0.15900686427325222	0.2376544865605798
328	0.09977213631344775	0.15851892272096194	0.23693825451495104
329	0.09944439012070201	0.15803303206044733	0.23622544399886897
330	0.09911750955946597	0.15754919229170847	0.23551605501233358
331	0.09879149462973963	0.15706740341474534	0.23481008755534488
332	0.09846634533152299	0.15658766542955788	0.23410754162790284
333	0.09814206166481604	0.15610997833614615	0.23340841723000755
334	0.09781864362961878	0.1556343421345101	0.2327127143616589
335	0.09749609122593125	0.1551607568246498	0.23202043302285696
336	0.09717440445375339	0.1546892224065652	0.23133157321360173
337	0.09685358331308525	0.1542197388802563	0.23064613493389316
338	0.09653362780392678	0.1537523062457231	0.2299641181837313
339	0.09621453792627804	0.15328692450296563	0.22928552296311608
340	0.09589631368013898	0.1528235936519839	0.2286103492720476
341	0.09557895506550962	0.15236231369277786	0.2279385971105258
342	0.09526246208238998	0.15190308462534752	0.2272702664785507
343	0.09494659004360854	0.15144524581694582	0.2266054086314637
344	0.09463061513198628	0.15098684302809046	0.22594417518937782
345	0.09431448977590337	0.1505277478198048	0.22528657611726033
346	0.09399821397535979	0.15006796019208868	0.22463261141511112
347	0.09368178773035554	0.14960748014494218	0.22398228108293025
348	0.0933652110408906	0.14914630767836534	0.2233355851207177
349	0.09304848390696499	0.1486844427923581	0.2226925235284734
350	0.09273160632857871	0.14822188548692047	0.2220530963061975
351	0.09241457830573174	0.14775863576205248	0.2214173034538899
352	0.09209739983842412	0.14729469361775407	0.2207851449715506
353	0.0917800709266558	0.1468300590540253	0.2201566208591796
354	0.09146259157042679	0.1463647320708661	0.2195317311167769
355	0.09114496176973713	0.14589871266827653	0.2189104757443425
356	0.09082718152458678	0.1454320008462566	0.21829285474187649
357	0.09050925083497577	0.14496459660480626	0.21767886810937875
358	0.09019116970090407	0.14449649994392558	0.2170685158468493
359	0.08987293812237168	0.1440277108636145	0.21646179795428822
360	0.08955455609937865	0.143558229363873	0.21585871443169546
361	0.08923602363192491	0.14308805544470113	0.21525926527907097
362	0.08891734072001053	0.14261718910609888	0.21466345049641483
363	0.08859850736363546	0.1421456303480663	0.214071270083727
364	0.08827952356279971	0.14167337917060327	0.21348272404100746
365	0.08796038931750327	0.14120043557370987	0.21289781236825628
366	0.08764110462774616	0.14072679955738607	0.21231653506547332
367	0.08732166949352838	0.1402524711216319	0.21173889213265873
368	0.08700208391484993	0.13977745026644733	0.2111648835698125
369	0.08668234789171078	0.1393017369918324	0.21059450937693455
370	0.08636246142411097	0.13882533129778707	0.2100277695540249
371	0.08604242451205049	0.13834823318431133	0.20946466410108358
372	0.08572223715552933	0.1378704426514053	0.2089051930181106
373	0.08540194449233988	0.13739236232589025	0.20834812555392646
374	0.08508183548686062	0.13691656975538377	0.20778558265129562
375	0.08476196145479398	0.13644352267335172	0.2072161651088409
376	0.08444232239613993	0.13597322107979418	0.20663987292656225
377	0.08412291831089852	0.13550566497471114	0.20605670610445967
378	0.08380374919906969	0.13504085435810254	0.20546666464253316
379	0.0834848150606535	0.1345787892299684	0.20486974854078277
380	0.0831661158956499	0.1341194695903088	0.20426595779920842
381	0.08284765170405892	0.13366289543912366	0.20365529241781016
382	0.08252942248588055	0.133209066776413	0.20303775239658803
383	0.08221142824111478	0.13275798360217678	0.20241333773554193
384	0.08189366896976161	0.1323096459164151	0.2017820484346719
385	0.08157614467182107	0.13186405371912785	0.201143884493978
386	0.08125885534729313	0.1314212070103151	0.20049884591346012
387	0.08094180099617782	0.13098110578997682	0.19984693269311837
388	0.08062498161847509	0.130543750058113	0.19918814483295263
389	0.08030839721418499	0.1301091398147237	0.19852248233296305
390	0.07999204778330751	0.12967727505980883	0.19784994519314952
391	0.07967593332584263	0.12924815579336849	0.19717053341351204
392	0.07936005384179035	0.1288217820154026	0.19648424699405065
393	0.07904440933115067	0.12839815372591118	0.19579108593476535
394	0.07872786327317159	0.12797206973415118	0.19509232091727563
395	0.07840633851413883	0.1275248712922572	0.1943925103838935
396	0.07807947019958182	0.12705488867471673	0.1936920622584239
397	0.07774725832950055	0.1265621218815298	0.19299097654086678
398	0.07740970290389501	0.12604657091269636	0.1922892532312223
399	0.07706680392276519	0.1255082357682165	0.19158689232949036
400	0.07671856138611112	0.12494711644809008	0.19088389383567092
401	0.07636497529393278	0.12436321295231723	0.19018025774976405
402	0.07600604564623017	0.12375652528089788	0.18947598407176972
403	0.0756417724430033	0.12312705343383205	0.18877107280168792
404	0.07527215568425216	0.12247479741111975	0.1880655239395187
405	0.07489719536997674	0.12179975721276094	0.187359337485262
406	0.07451689150017708	0.12110193283875571	0.1866525134389179
# Eof

==> anc/rawNpart/5023/Xi0_50/rawY3SNpart5023Xi50.tsv <==
#Y3S-RAW-Npart
#Npart	etabar=1/(4pi)	        etabar=2/(4pi)	        etabar=3/(4pi)
0	0.9874408870160122	0.9935884016243038	0.9923917293258847
1	0.9962665576975118	0.9917192701963818	0.9926044430397631
2	0.9865771697543719	0.9937713226890962	0.9923709122669779
3	0.9583727231865922	0.9997445591024466	0.9916911370075291
4	0.9135994877072972	1.0068181592189362	0.9908861364983118
5	0.8631369798791836	0.9992239280809426	0.9917503866442804
6	0.8086716382996773	0.9745176309253661	0.9945620499364632
7	0.7502034629687775	0.9326992677522064	0.99932112637486
8	0.6915859350668256	0.8798992718631008	1.001659240045419
9	0.6404663173871289	0.8282835349026307	0.9929073156286224
10	0.5970530958511499	0.7781837333409906	0.972829009715716
11	0.5613462704588879	0.7295998671781799	0.9414243223066991
12	0.5329511846856347	0.6827614488363141	0.8995919837932115
13	0.5075682876101867	0.6401688812839303	0.857123133663291
14	0.4840197944788578	0.6025071050062983	0.816699878727988
15	0.4623057052916485	0.5697761200034183	0.7783222189873026
16	0.44242602004855847	0.5419759262752902	0.741990154441235
17	0.42438073874958776	0.519106523821914	0.7077036850897845
18	0.4081496071622801	0.5010738526035108	0.6754638005403106
19	0.3931038828534044	0.4849580518745463	0.6453012206998653
20	0.37894574488916943	0.46937605027254353	0.6172304968869552
21	0.3656751932695749	0.45432784779750207	0.5912516291015802
22	0.353292227994621	0.4398134444494221	0.5673646173437404
23	0.34179684906430763	0.4258328402283035	0.545569461613436
24	0.3311890564786349	0.41238603513414646	0.5258661619106666
25	0.32146885023760263	0.39947302916695066	0.5082547182354324
26	0.31262436713253244	0.3870951461341547	0.4927099187095894
27	0.30424145540791336	0.3752986009502396	0.478351601491929
28	0.2961150954763806	0.364106271612391	0.46474405572260896
29	0.28824528733793386	0.35351815812060894	0.4518872814016291
30	0.2806320309925735	0.3435342604748935	0.4397812785289898
31	0.2732753264402993	0.3341545786752445	0.4284260471046907
32	0.26617517368111127	0.32537911272166214	0.41782158712873196
33	0.2593315727150095	0.31720786261414624	0.4079678986011136
34	0.252744523541994	0.3096408283526969	0.39886498152183547
35	0.24641402616206462	0.30267800993731414	0.39051283589089786
36	0.2403397437362227	0.2962963516875775	0.38287601770871743
37	0.23451699279831129	0.2901752835407489	0.3754617076369417
38	0.22894427162012057	0.28421201643199817	0.36811188580781756
39	0.22362158020165052	0.2784065503613253	0.3608265522213451
40	0.21854891854290126	0.27275888532873027	0.35360570687752435
41	0.21372628664387264	0.26726902133421315	0.3464493497763553
42	0.20915368450456473	0.26193695837777387	0.3393574809178378
43	0.20483111212497754	0.2567626964594125	0.33233010030197196
44	0.20075856950511103	0.251746235579129	0.32536720792875773
45	0.19693605664496522	0.24688757573692333	0.31846880379819525
46	0.19336357354454015	0.24218671693279561	0.3116348879102845
47	0.19004112020383573	0.23764365916674574	0.30486546026502526
48	0.1869336618303068	0.23325109335896735	0.29821455384212003
49	0.18391085694417064	0.22898182721835195	0.29188318991270507
50	0.1809604120651073	0.22483329603644175	0.28589032829712885
51	0.17808232719311684	0.22080549981323686	0.28023596899539127
52	0.17527660232819917	0.21689843854873714	0.27492011200749233
53	0.17254323747035438	0.21311211224294274	0.26994275733343215
54	0.16988223261958244	0.2094465208958535	0.26530390497321066
55	0.1672935877758833	0.20590166450746955	0.26100355492682775
56	0.16477730293925702	0.2024775430777908	0.2570417071942836
57	0.16233337810970355	0.1991741566068173	0.2534183617755781
58	0.15996181328722298	0.19599150509454907	0.2501335186707112
59	0.15766260847181518	0.19292958854098602	0.24718717787968308
60	0.15543576366348028	0.18998840694612829	0.2445793394024936
61	0.15328045834709053	0.18716688140613233	0.2422988611868774
62	0.15117757136554985	0.18443986931340103	0.24008609057737348
63	0.14911907074951886	0.18179680934822381	0.23783195874739033
64	0.14710495649899755	0.17923770151060053	0.235536465696928
65	0.1451352286139859	0.17676254580053125	0.23319961142598636
66	0.14320988709448393	0.174371342218016	0.23082139593456547
67	0.14132893194049165	0.1720640907630547	0.22840181922266536
68	0.13949236315200905	0.1698407914356474	0.225940881290286
69	0.13770018072903611	0.1677014442357941	0.2234385821374274
70	0.1359523846715729	0.16564604916349482	0.22089492176408956
71	0.13424897497961932	0.16367460621874955	0.2183099001702725
72	0.13258995165317544	0.16178711540155818	0.21568351735597618
73	0.13097531469224122	0.15998357671192084	0.21301577332120059
74	0.12940506409681674	0.15826399014983755	0.21030666806594578
75	0.12787919986690188	0.1566283557153082	0.20755620159021174
76	0.1263969418659539	0.15507388458623822	0.20476878545828892
77	0.12494520198629294	0.15355378956337418	0.2020184311095851
78	0.1235193085418019	0.15205137036317967	0.19933155628319926
79	0.12211926153248083	0.15056662698565468	0.1967081609791315
80	0.12074506095832972	0.14909955943079925	0.1941482451973817
81	0.11939670681934857	0.14765016769861336	0.19165180893795
82	0.11807419911553736	0.14621845178909695	0.18921885220083623
83	0.1167775378468961	0.14480441170225006	0.1868493749860405
84	0.11550672301342482	0.14340804743807273	0.18454337729356285
85	0.11426175461512345	0.1420293589965649	0.1823008591234031
86	0.11304263265199205	0.1406683463777266	0.18012182047556147
87	0.11184935712403062	0.13932500958155786	0.17800626135003783
88	0.11068192803123912	0.13799934860805863	0.1759541817468322
89	0.10954034537361759	0.13669136345722893	0.17396558166594456
90	0.10842460915116604	0.13540105412906875	0.172040461107375
91	0.1073347193638844	0.13412842062357808	0.17017882007112345
92	0.10627067601177274	0.13287346294075697	0.16838065855718987
93	0.10523247909483102	0.13163618108060537	0.16664597656557434
94	0.10422012861305928	0.13041657504312332	0.16497477409627684
95	0.10323362456645746	0.12921464482831074	0.16336705114929734
96	0.1022729669550256	0.12803039043616773	0.16182280772463586
97	0.10133815577876373	0.12686381186669426	0.16034204382229242
98	0.10042919103767177	0.1257149091198903	0.15892475944226697
99	0.09954607273174979	0.12458368219575583	0.15757095458455952
100	0.09868880086099775	0.12347013109429095	0.15628062924917013
101	0.09785737542541566	0.12237425581549555	0.15505378343609877
102	0.09704602693228923	0.12129503839230009	0.15387159951885115
103	0.09624362291617354	0.12023051461679449	0.15269776813938246
104	0.09544988348163341	0.11918063510433612	0.15153137639806383
105	0.0946648086286688	0.11814539985492493	0.15037242429489517
106	0.09388839835727972	0.117124808868561	0.14922091182987654
107	0.09312065266746616	0.11611886214524424	0.14807683900300797
108	0.09236157155922815	0.1151275596849747	0.14694020581428938
109	0.09161115503256567	0.1141509014877524	0.14581101226372084
110	0.09086940308747872	0.11318888755357726	0.1446892583513023
111	0.09013631572396731	0.11224151788244936	0.1435749440770338
112	0.0894118929420314	0.11130879247436869	0.14246806944091533
113	0.08869613474167105	0.11039071132933519	0.14136863444294684
114	0.08798904112288623	0.10948727444734893	0.14027663908312843
115	0.08729061208567696	0.10859848182840989	0.13919208336146002
116	0.08660084763004317	0.10772433347251802	0.13811496727794162
117	0.08591974775598496	0.1068648293796734	0.13704529083257325
118	0.08524731246350226	0.10601996954987597	0.1359830540253549
119	0.08458354175259508	0.10518975398312577	0.1349282568562866
120	0.08392843562326345	0.10437418267942278	0.1338808993253683
121	0.08328199407550736	0.10357325563876699	0.13284098143260004
122	0.08264421710932679	0.10278697286115844	0.1318085031779818
123	0.08201510472472175	0.10201533434659706	0.13078346456151357
124	0.08139465692169225	0.10125834009508292	0.12976586558319536
125	0.08078287370023828	0.10051599010661597	0.12875570624302715
126	0.08017975506035982	0.09978828438119625	0.127752986541009
127	0.07958530100205692	0.09907522291882373	0.12675770647714088
128	0.07899951152532954	0.09837680571949842	0.12576986605142276
129	0.07842238663017768	0.09769303278322032	0.12478946526385466
130	0.07785392631660137	0.09702390410998944	0.1238165041144366
131	0.07729413058460058	0.09636941969980578	0.12285098260316857
132	0.07674299943417534	0.09572957955266934	0.12189290073005055
133	0.07620053286532562	0.09510438366858011	0.12094225849508257
134	0.07566673087805144	0.09449383204753806	0.1199990558982646
135	0.07514159347235276	0.09389792468954324	0.11906329293959664
136	0.07462512064822965	0.09331666159459562	0.11813496961907871
137	0.07411731240568206	0.09275004276269525	0.11721408593671082
138	0.07361816874471	0.09219806819384205	0.11630064189249292
139	0.07312720599968395	0.09165899303178668	0.11539570190284155
140	0.07264200211578584	0.091124079551068	0.11450459625122703
141	0.07216222406525406	0.09059212633166443	0.11362805784111606
142	0.07168787184808861	0.09006313337357594	0.11276608667250855
143	0.07121894546428949	0.08953710067680257	0.11191868274540455
144	0.07075544491385673	0.0890140282413443	0.11108584605980411
145	0.07029737019679025	0.08849391606720113	0.11026757661570714
146	0.06984472131309015	0.08797676415437307	0.10946387441311373
147	0.06939749826275636	0.08746257250286013	0.10867473945202381
148	0.06895570104578891	0.08695134111266227	0.10790017173243742
149	0.06851932966218778	0.08644306998377953	0.10714017125435453
150	0.06808838411195299	0.08593775911621188	0.10639473801777515
151	0.06766286439508454	0.08543540850995936	0.10566387202269932
152	0.06724277051158241	0.08493601816502191	0.10494757326912699
153	0.06682810246144663	0.08443958808139959	0.10424584175705817
154	0.06641886024467716	0.08394611825909236	0.10355867748649286
155	0.06601504386127403	0.08345560869810024	0.10288608045743108
156	0.06561665331123726	0.08296805939842324	0.10222805066987282
157	0.06522368859456679	0.08248347036006132	0.10158458812381808
158	0.06483614971126267	0.08200184158301453	0.10095569281926685
159	0.06445403666132488	0.08152317306728281	0.10034136475621912
160	0.0640773494447534	0.08104746481286622	0.09974160393467492
161	0.06370608806154827	0.08057471681976473	0.09915641035463423
162	0.06334025251170948	0.08010492908797834	0.09858578401609706
163	0.06297984279523701	0.07963810161750706	0.09802972491906342
164	0.06262485891213088	0.07917423440835089	0.09748823306353327
165	0.062275300862391095	0.07871332746050982	0.09696130844950669
166	0.06193116864601762	0.07825538077398386	0.09644895107698359
167	0.06159246226301048	0.07780039434877298	0.09595116094596398
168	0.061259181713369686	0.07734836818487724	0.09546793805644793
169	0.06093132699709521	0.07689930228229659	0.09499928240843539
170	0.06060889811418708	0.07645319664103103	0.09454519400192635
171	0.06029189506464527	0.0760100512610806	0.09410567283692083
172	0.0599803178484698	0.07556986614244525	0.09368071891341884
173	0.05967416646566065	0.07513264128512502	0.09327033223142034
174	0.059373440916217865	0.0746983766891199	0.09287451279092537
175	0.059078141200141376	0.07426707235442986	0.09249326059193391
176	0.058788267317431246	0.07383872828105495	0.09212657563444598
177	0.05850381926808744	0.07341334446899514	0.09177445791846157
178	0.058224797052109964	0.07299092091825043	0.09143690744398067
179	0.057951200669498826	0.07257145762882082	0.09111392421100328
180	0.05768117086386724	0.07215560011482793	0.09079782544176061
181	0.05741221397399745	0.07174421414903018	0.0904783068849921
182	0.05714431701864861	0.07133730423837688	0.09015531489990397
183	0.05687747999782073	0.07093487038286804	0.08982884948649626
184	0.05661170291151381	0.07053691258250361	0.08949891064476893
185	0.05634698575972784	0.07014343083728364	0.08916549837472203
186	0.05608332854246283	0.0697544251472081	0.08882861267635553
187	0.05582073125971876	0.069369895512277	0.08848825354966938
188	0.05555919391149567	0.06898984193249036	0.08814442099466367
189	0.055298716497793526	0.06861426440784814	0.08779711501133836
190	0.05503929901861235	0.06824316293835038	0.08744633559969343
191	0.05478094147395212	0.06787653752399705	0.08709208275972892
192	0.054523643863812865	0.06751438816478819	0.08673435649144481
193	0.054267406188194534	0.06715671486072373	0.08637315679484107
194	0.054012228447097174	0.06680351761180374	0.08600848366991776
195	0.05375811064052079	0.06645479641802819	0.08564033711667485
196	0.053505052768465344	0.06611055127939706	0.08526871713511232
197	0.053253054830930846	0.0657707821959104	0.08489362372523018
198	0.05300211682791732	0.06543548916756817	0.08451505688702848
199	0.05275223875942476	0.0651046721943704	0.08413301662050716
200	0.05250342062545314	0.06477833127631705	0.08374750292566624
201	0.05225566242600248	0.06445646641340814	0.08335851580250571
202	0.052008964161072785	0.06413907760564369	0.0829660552510256
203	0.05176332583066404	0.06382616485302367	0.08257012127122586
204	0.051518747434776246	0.0635177281555481	0.08217071386310654
205	0.051275228973409415	0.06321376751321696	0.08176783302666761
206	0.051032770446563555	0.06291428292603027	0.0813614787619091
207	0.05079137185423863	0.06261927439398803	0.08095165106883097
208	0.05055103319643467	0.062328741917090216	0.08053834994743324
209	0.05031175447315168	0.06204268549533686	0.08012157539771594
210	0.050073535684389624	0.061761105128727935	0.079701327419679
211	0.049836376830148535	0.06148400081726345	0.07927760601332248
212	0.0496002779104284	0.06121137256094342	0.07885041117864636
213	0.04936523892522923	0.060943220359767826	0.07841974291565063
214	0.04913125987455101	0.06067954421373667	0.0779856012243353
215	0.04889834075839375	0.06042034412284995	0.07754798610470037
216	0.048666481576757445	0.060165620087107685	0.07710689755674585
217	0.0484356823296421	0.059915372106509865	0.07666233558047172
218	0.04820594301704771	0.05966960018105649	0.076214300175878
219	0.04797726363897428	0.05942830431074755	0.07576279134296468
220	0.0477496441954218	0.05919148449558304	0.07530780908173174
221	0.047523084686390285	0.05895914073556298	0.07484935339217921
222	0.04729762164076527	0.05873094203872528	0.07438829396285715
223	0.047073561728624376	0.05850410963618175	0.07393193206921074
224	0.046850974081619506	0.05827801711897506	0.07348191361434411
225	0.04662985869975067	0.05805266448710523	0.0730382385982573
226	0.04641021558301787	0.057828051740572234	0.07260090702095026
227	0.046192044731421085	0.05760417887937607	0.07216991888242302
228	0.04597534614496036	0.05738104590351676	0.07174527418267561
229	0.04576011982363566	0.057158652812994294	0.07132697292170796
230	0.045546365767446965	0.05693699960780866	0.07091501509952013
231	0.04533408397639434	0.05671608628795988	0.07050940071611209
232	0.045123274450477716	0.05649591285344794	0.07011012977148384
233	0.04491393718969714	0.05627647930427284	0.06971720226563541
234	0.044706072194052586	0.056057785640434586	0.06933061819856673
235	0.04449967946354408	0.05583983186193318	0.0689503775702779
236	0.0442947589981716	0.05562261796876861	0.06857648038076884
237	0.04409131079793515	0.05540614396094089	0.06820892663003958
238	0.04388933486283472	0.05519040983845001	0.06784771631809013
239	0.043688831192870335	0.054975415601295964	0.06749284944492046
240	0.04348979978804199	0.054761161249478774	0.06714432601053058
241	0.04329224064834966	0.05454764678299843	0.06680214601492053
242	0.04309615377379337	0.05433487220185492	0.06646630945809026
243	0.04290153916437311	0.05412283750604824	0.06613681634003976
244	0.04270839682008889	0.05391154269557842	0.0658136666607691
245	0.042516726740940695	0.053700987770445456	0.06549686042027822
246	0.04232652892692853	0.053491172730649315	0.06518639761856715
247	0.0421378033780524	0.05328209757619003	0.06488227825563585
248	0.041950550094312304	0.05307376230706758	0.06458450233148436
249	0.04176476907570824	0.05286616692328197	0.06429306984611267
250	0.041580460322240206	0.05265931142483322	0.06400798079952079
251	0.04139762383390821	0.052453195811721295	0.06372923519170867
252	0.04121625961071223	0.05224782008394622	0.06345683302267638
253	0.0410363676526523	0.052043184241507986	0.06319077429242388
254	0.04085794795972839	0.0518392882844066	0.06293105900095117
255	0.04068100053194052	0.05163613221264206	0.06267768714825826
256	0.04050552536928868	0.051433716026214354	0.06243065873434515
257	0.040331522471772865	0.05123203972512349	0.062189973759211835
258	0.040158991839393095	0.05103110330936948	0.061955632222858326
259	0.03998793347214935	0.05083090677895231	0.0617276341252846
260	0.039818347370041626	0.05063145013387197	0.061505979466490675
261	0.039650233533069956	0.05043273337412849	0.061290668246476554
262	0.039483591961234306	0.05023475649972185	0.06108170046524222
263	0.03931842265453468	0.05003751951065205	0.060879076122787694
264	0.039154725612971106	0.049841022406919094	0.060682795219112955
265	0.03899230478578196	0.0496452045273229	0.060491604698097126
266	0.03883058248921996	0.049449887127393996	0.060301812300910945
267	0.038669521014897665	0.049255058539562094	0.06011317701484258
268	0.03850912036281505	0.04906071876382719	0.059925698839892017
269	0.03834938053297214	0.048866867800189305	0.05973937777605926
270	0.03819030152536893	0.048673505648648446	0.05955421382334432
271	0.03803188334000541	0.048480632309204574	0.05937020698174718
272	0.037874125976881584	0.04828824778185773	0.05918735725126785
273	0.03771702943599746	0.048096352066607895	0.05900566463190634
274	0.03756059371735302	0.047904945163455066	0.05882512912366262
275	0.037404818820948295	0.04771402707239926	0.05864575072653673
276	0.03724970474678325	0.047523597793440446	0.058467529440528625
277	0.0370952514948579	0.047333657326578654	0.05829046526563833
278	0.036941459065172245	0.04714420567181386	0.05811455820186584
279	0.03678832745772628	0.04695524282914609	0.05793980824921117
280	0.03663585667252002	0.04676676879857533	0.05776621540767431
281	0.03648404670955346	0.04657878358010158	0.05759377967725525
282	0.036332897568826586	0.04639128717372484	0.057422501057954004
283	0.03618240925033941	0.04620427957944512	0.057252379549770555
284	0.03603258175409192	0.046017760797262386	0.05708341515270492
285	0.035883415080084136	0.04583173082717669	0.056915607866757104
286	0.03573490922831604	0.045646189669187986	0.05674895769192708
287	0.035587064198787655	0.04546113732329631	0.056583464628214876
288	0.03543987999149895	0.04527657378950164	0.056419128675620475
289	0.035293356606449944	0.04509249906780397	0.056255949834143865
290	0.03514749404364063	0.044908913158203306	0.05609392810378508
291	0.03500229230307102	0.04472581606069967	0.055933063484544104
292	0.0348577513847411	0.04454320777529304	0.05577335597642094
293	0.034713871288650874	0.04436108830198343	0.055614805579415574
294	0.03457065201480035	0.04417945764077082	0.05545741229352802
295	0.03442809356318951	0.04399831579165522	0.05530117611875827
296	0.03428619593381837	0.04381766275463663	0.05514609705510633
297	0.03414495912668692	0.04363749852971505	0.0549921751025722
298	0.03400438314179517	0.04345782311689049	0.05483941026115587
299	0.033864467979143116	0.043278636516162934	0.05468780253085736
300	0.03372521363873077	0.04309993872753239	0.05453735191167665
301	0.0335866201205581	0.042921729750998866	0.05438805840361375
302	0.03344868742462513	0.04274400958656234	0.05423992200666865
303	0.03331141555093186	0.04256677823422283	0.054092942720841364
304	0.03317480449947827	0.042390035693980324	0.05394712054613189
305	0.0330388542702644	0.04221378196583484	0.05380245548254023
306	0.03290357450467205	0.04203837168763293	0.05365791539246467
307	0.032768995494129316	0.04186491906551101	0.05351025749158164
308	0.03263511944401167	0.041693505219544166	0.053359245688113024
309	0.03250194635431913	0.04152413014973242	0.05320487998205882
310	0.03236947622505171	0.04135679385607577	0.05304716037341903
311	0.03223770905620938	0.041191496338574204	0.05288608686219365
312	0.03210664484779216	0.04102823759722774	0.052721659448382696
313	0.03197628359980004	0.040867017632036366	0.05255387813198616
314	0.03184662531223302	0.04070783644300009	0.05238274291300403
315	0.03171766998509111	0.04055069403011891	0.05220825379143632
316	0.0315894176183743	0.04039559039339281	0.052030410767283014
317	0.03146186821208259	0.040242525532821816	0.05184921384054414
318	0.031335021766215984	0.04009149944840591	0.051664663011219664
319	0.031208878280774486	0.039942512140145096	0.051476758279309615
320	0.0310834377557581	0.03979556360803939	0.05128549964481399
321	0.030958700191166803	0.03965065385208876	0.05109088710773276
322	0.030834665587000612	0.03950778287229323	0.05089292066806596
323	0.030711333943259523	0.039366950668652784	0.05069160032581355
324	0.030588705259943547	0.03922815724116744	0.05048692608097558
325	0.03046677953705267	0.03909140258983719	0.05027889793355202
326	0.030345556774586897	0.03895668671466203	0.05006751588354287
327	0.030225036972546224	0.03882400961564197	0.04985277993094814
328	0.030105220130930657	0.038693371292776994	0.04963469007576782
329	0.029986106249740196	0.038564771746067115	0.049413246318001924
330	0.029867695328974833	0.038438210975512324	0.04918844865765044
331	0.02974998736863458	0.038313688981112634	0.04896029709471337
332	0.029632982368719425	0.03819120576286803	0.0487287916291907
333	0.029516680329229376	0.03807076132077852	0.048493932261082465
334	0.029401081250164433	0.03795235565484412	0.048255718990388635
335	0.02928618513152459	0.0378359887650648	0.04801415181710922
336	0.029171991973309854	0.03772166065144057	0.04776923074124423
337	0.029058501775520218	0.037609371313971435	0.047520955762793644
338	0.028945714538155688	0.0374991207526574	0.04726932688175747
339	0.028833630261216256	0.03739090896749845	0.04701434409813572
340	0.028722248944701934	0.0372847359584946	0.04675600741192839
341	0.02861157058861271	0.037180601725645836	0.04649431682313546
342	0.028501595192948596	0.03707850626895217	0.04622927233175696
343	0.028391959717838214	0.03697715165635595	0.045962803739808135
344	0.028281590243084034	0.03687269843229967	0.04570061965817399
345	0.02817041618715676	0.03676489425527267	0.0454430952753346
346	0.02805843755005637	0.03665373912527491	0.045190230591289904
347	0.027945654331782876	0.03653923304230643	0.04494202560603993
348	0.027832066532336275	0.036421376006367204	0.04469848031958468
349	0.027717674151716557	0.036300168017457245	0.04445959473192413
350	0.027602477189923744	0.03617560907557654	0.04422536884305832
351	0.027486475646957814	0.036047699180725104	0.04399580265298722
352	0.027369669522818777	0.03591643833290293	0.043770896161710836
353	0.027252058817506634	0.03578182653211002	0.04355064936922917
354	0.02713364353102137	0.03564386377834635	0.043335062275542215
355	0.027014423663363017	0.03550255007161197	0.043124134880649985
356	0.026894399214531545	0.03535788541190683	0.042917867184552476
357	0.026773570184526967	0.035209869799230964	0.042716259187249674
358	0.02665193657334928	0.03505850323358435	0.04251931088874159
359	0.026529498380998485	0.034903785714967	0.04232702228902824
360	0.026406255607474588	0.034745717243378924	0.04213939338810959
361	0.026282208252777575	0.034584297818820095	0.04195642418598566
362	0.026157356316907455	0.03441952744129054	0.04177811468265646
363	0.02603169979986423	0.034251406110790236	0.04160446487812197
364	0.025905238701647897	0.03407993382731919	0.04143547477238219
365	0.02577797302225845	0.03390511059087742	0.04127114436543714
366	0.025649902761695896	0.033726936401464895	0.0411114736572868
367	0.025521027919960235	0.03354541125908164	0.04095646264793117
368	0.025391348497051464	0.03336053516372765	0.04080611133737028
369	0.02526086449296959	0.033172308115402914	0.04066041972560409
370	0.025129575907714603	0.032980730114107445	0.04051938781263262
371	0.02499748274128651	0.03278580115984124	0.04038301559845587
372	0.024864584993685313	0.03258752125260429	0.04025130308307384
373	0.024731122737550532	0.03238715876124292	0.04012301710378443
374	0.024598632876603254	0.03219283356482142	0.03999026316519939
375	0.024467388341695373	0.03200598763103096	0.03985163932435904
376	0.024337389132826875	0.03182662095987154	0.039707145581263384
377	0.02420863524999777	0.031654733551343156	0.03955678193591243
378	0.02408112669320806	0.031490325405445795	0.03940054838830616
379	0.023954863462457746	0.03133339652217948	0.03923844493844458
380	0.02382984555774682	0.0311839469015442	0.0390704715863277
381	0.02370607297907528	0.03104197654353995	0.03889662833195551
382	0.02358354572644314	0.03090748544816675	0.03871691517532801
383	0.023462263799850388	0.030780473615424568	0.0385313321164452
384	0.023342227199297023	0.030660941045313427	0.03833987915530709
385	0.023223435924783056	0.030548887737833326	0.03814255629191367
386	0.023105889976308476	0.030444313692984257	0.03793936352626494
387	0.022989589353873293	0.03034721891076623	0.0377303008583609
388	0.022874534057477497	0.03025760339117923	0.037515368288201546
389	0.022760724087121095	0.03017546713422327	0.0372945658157869
390	0.022648159442804086	0.03010081013989835	0.03706789344111694
391	0.022536840124526464	0.03003363240820446	0.036835351164191676
392	0.022426766132288237	0.029973933939141603	0.036596938985011096
393	0.0223179374660894	0.029921714732709784	0.036352656903575205
394	0.022210630276199635	0.029872795185284344	0.036104381887519216
395	0.022105835223894334	0.029812181389880784	0.0358588473691641
396	0.02200364096101753	0.029738531578594615	0.03561665590682802
397	0.02190404748756922	0.029651845751425834	0.035377807500510984
398	0.02180705480354941	0.029552123908374445	0.03514230215021298
399	0.021712662908958097	0.029439366049440446	0.03491013985593403
400	0.02162087180379528	0.029313572174623832	0.03468132061767411
401	0.021531681488060964	0.029174742283924616	0.03445584443543324
402	0.02144509196175514	0.029022876377342785	0.0342337113092114
403	0.021361103224877817	0.028857974454878345	0.03401492123900861
404	0.021279715277428994	0.0286800365165313	0.03379947422482485
405	0.02120092811940866	0.02848906256230164	0.03358737026666013
406	0.021124741750816835	0.028285052592189372	0.033378609364514464
# Eof
